Group and Lie algebra filtrations and homotopy groups of spheres

We establish a bridge between homotopy groups of spheres and commutator calculus in groups, and solve in this manner the "dimension problem" by providing a converse to Sjogren's theorem: every abelian group of bounded exponent can be embedded in the dimension quotient of a group. This is proven by embedding for arbitrary $s,d$ the torsion of the homotopy group $\pi_s(S^d)$ into a dimension quotient, via a result of Wu. In particular, this invalidates some long-standing results in the literature, since for every prime $p$, there is some $p$-torsion in $\pi_{2p}(S^2)$ by a result of Serre. We explain in this manner Rips's famous counterexample to the dimension conjecture in terms of the homotopy group $\pi_4(S^2)=\mathbb Z/2\mathbb Z$. We finally obtain analogous results in the context of Lie rings: for every prime $p$ there exists a Lie ring with $p$-torsion in some dimension quotient.

==> anc/3group.gap <==
G:=function()
local g1,g2,g3,g4,g5,g6,g7,g8,g9,g10,g11,g12,g13,g14,g15,g16,g17,g18,g19,g20,g21,g22,g23,g24,g25,g2\
6,g27,g28,g29,g30,g31,g32,g33,g34,g35,g36,g37,g38,g39,g40,g41,g42,g43,g44,g45,g46,g47,g48,g49,g50,g\
51,g52,g53,g54,g55,g56,g57,g58,g59,g60,g61,g62,g63,g64,g65,g66,g67,g68,g69,g70,g71,g72,g73,g74,g75,\
g76,g77,g78,g79,g80,g81,g82,g83,g84,g85,g86,g87,g88,g89,g90,g91,g92,g93,g94,g95,g96,g97,g98,g99,g10\
0,g101,g102,g103,g104,g105,g106,g107,g108,g109,g110,g111,g112,g113,g114,g115,g116,g117,g118,g119,g1\
20,g121,g122,g123,g124,g125,g126,g127,g128,g129,g130,g131,g132,g133,g134,g135,g136,g137,g138,g139,g\
140,g141,g142,g143,g144,g145,g146,g147,g148,g149,g150,g151,g152,g153,g154,g155,g156,g157,g158,g159,\
g160,g161,g162,g163,g164,g165,g166,g167,g168,g169,g170,g171,g172,g173,g174,g175,g176,g177,g178,g179\
,g180,g181,g182,g183,g184,g185,g186,g187,g188,g189,g190,g191,g192,g193,g194,g195,g196,g197,g198,g19\
9,g200,g201,g202,g203,g204,g205,g206,g207,g208,g209,g210,g211,g212,g213,g214,g215,g216,g217,g218,g2\
19,g220,g221,g222,g223,g224,g225,g226,g227,g228,g229,g230,g231,g232,g233,g234,g235,g236,g237,g238,g\
239,g240,g241,g242,g243,g244,g245,g246,g247,g248,g249,g250,g251,g252,g253,g254,g255,g256,g257,g258,\
g259,g260,g261,g262,g263,g264,g265,g266,g267,g268,g269,g270,g271,g272,g273,g274,g275,g276,g277,g278\
,g279,g280,g281,g282,g283,g284,g285,g286,g287,g288,g289,g290,g291,g292,g293,g294,g295,g296,g297,g29\
8,g299,g300,g301,g302,g303,g304,g305,g306,g307,g308,g309,g310,g311,g312,g313,g314,g315,g316,g317,g3\
18,g319,g320,g321,g322,g323,g324,g325,g326,g327,g328,g329,g330,g331,g332,g333,g334,g335,g336,g337,g\
338,g339,g340,g341,g342,g343,g344,g345,g346,g347,g348,g349,g350,g351,g352,g353,g354,g355,g356,g357,\
g358,g359,g360,g361,g362,g363,g364,g365,g366,g367,g368,g369,g370,g371,g372,g373,g374,g375,g376,g377\
,g378,g379,g380,g381,g382,g383,g384,g385,g386,g387,g388,g389,g390,g391,g392,g393,g394,g395,g396,g39\
7,g398,g399,g400,g401,g402,g403,g404,g405,g406,g407,g408,g409,g410,g411,g412,g413,g414,g415,g416,g4\
17,g418,g419,g420,g421,g422,g423,g424,g425,g426,g427,g428,g429,g430,g431,g432,g433,g434,g435,g436,g\
437,g438,g439,g440,g441,g442,g443,g444,g445,g446,g447,g448,g449,g450,g451,g452,g453,g454,g455,g456,\
g457,g458,g459,g460,g461,g462,g463,g464,g465,g466,g467,g468,g469,g470,g471,g472,g473,g474,g475,g476\
,g477,g478,g479,g480,g481,g482,g483,g484,g485,g486,g487,g488,g489,g490,g491,g492,g493,g494,r,f,g,rw\
s,x;
f:=FreeGroup(IsSyllableWordsFamily,494);
g:=GeneratorsOfGroup(f);
g1:=g[1];
g2:=g[2];
g3:=g[3];
g4:=g[4];
g5:=g[5];
g6:=g[6];
g7:=g[7];
g8:=g[8];
g9:=g[9];
g10:=g[10];
g11:=g[11];
g12:=g[12];
g13:=g[13];
g14:=g[14];
g15:=g[15];
g16:=g[16];
g17:=g[17];
g18:=g[18];
g19:=g[19];
g20:=g[20];
g21:=g[21];
g22:=g[22];
g23:=g[23];
g24:=g[24];
g25:=g[25];
g26:=g[26];
g27:=g[27];
g28:=g[28];
g29:=g[29];
g30:=g[30];
g31:=g[31];
g32:=g[32];
g33:=g[33];
g34:=g[34];
g35:=g[35];
g36:=g[36];
g37:=g[37];
g38:=g[38];
g39:=g[39];
g40:=g[40];
g41:=g[41];
g42:=g[42];
g43:=g[43];
g44:=g[44];
g45:=g[45];
g46:=g[46];
g47:=g[47];
g48:=g[48];
g49:=g[49];
g50:=g[50];
g51:=g[51];
g52:=g[52];
g53:=g[53];
g54:=g[54];
g55:=g[55];
g56:=g[56];
g57:=g[57];
g58:=g[58];
g59:=g[59];
g60:=g[60];
g61:=g[61];
g62:=g[62];
g63:=g[63];
g64:=g[64];
g65:=g[65];
g66:=g[66];
g67:=g[67];
g68:=g[68];
g69:=g[69];
g70:=g[70];
g71:=g[71];
g72:=g[72];
g73:=g[73];
g74:=g[74];
g75:=g[75];
g76:=g[76];
g77:=g[77];
g78:=g[78];
g79:=g[79];
g80:=g[80];
g81:=g[81];
g82:=g[82];
g83:=g[83];
g84:=g[84];
g85:=g[85];
g86:=g[86];
g87:=g[87];
g88:=g[88];
g89:=g[89];
g90:=g[90];
g91:=g[91];
g92:=g[92];
g93:=g[93];
g94:=g[94];
g95:=g[95];
g96:=g[96];
g97:=g[97];
g98:=g[98];
g99:=g[99];
g100:=g[100];
g101:=g[101];
g102:=g[102];
g103:=g[103];
g104:=g[104];
g105:=g[105];
g106:=g[106];
g107:=g[107];
g108:=g[108];
g109:=g[109];
g110:=g[110];
g111:=g[111];
g112:=g[112];
g113:=g[113];
g114:=g[114];
g115:=g[115];
g116:=g[116];
g117:=g[117];
g118:=g[118];
g119:=g[119];
g120:=g[120];
g121:=g[121];
g122:=g[122];
g123:=g[123];
g124:=g[124];
g125:=g[125];
g126:=g[126];
g127:=g[127];
g128:=g[128];
g129:=g[129];
g130:=g[130];
g131:=g[131];
g132:=g[132];
g133:=g[133];
g134:=g[134];
g135:=g[135];
g136:=g[136];
g137:=g[137];
g138:=g[138];
g139:=g[139];
g140:=g[140];
g141:=g[141];
g142:=g[142];
g143:=g[143];
g144:=g[144];
g145:=g[145];
g146:=g[146];
g147:=g[147];
g148:=g[148];
g149:=g[149];
g150:=g[150];
g151:=g[151];
g152:=g[152];
g153:=g[153];
g154:=g[154];
g155:=g[155];
g156:=g[156];
g157:=g[157];
g158:=g[158];
g159:=g[159];
g160:=g[160];
g161:=g[161];
g162:=g[162];
g163:=g[163];
g164:=g[164];
g165:=g[165];
g166:=g[166];
g167:=g[167];
g168:=g[168];
g169:=g[169];
g170:=g[170];
g171:=g[171];
g172:=g[172];
g173:=g[173];
g174:=g[174];
g175:=g[175];
g176:=g[176];
g177:=g[177];
g178:=g[178];
g179:=g[179];
g180:=g[180];
g181:=g[181];
g182:=g[182];
g183:=g[183];
g184:=g[184];
g185:=g[185];
g186:=g[186];
g187:=g[187];
g188:=g[188];
g189:=g[189];
g190:=g[190];
g191:=g[191];
g192:=g[192];
g193:=g[193];
g194:=g[194];
g195:=g[195];
g196:=g[196];
g197:=g[197];
g198:=g[198];
g199:=g[199];
g200:=g[200];
g201:=g[201];
g202:=g[202];
g203:=g[203];
g204:=g[204];
g205:=g[205];
g206:=g[206];
g207:=g[207];
g208:=g[208];
g209:=g[209];
g210:=g[210];
g211:=g[211];
g212:=g[212];
g213:=g[213];
g214:=g[214];
g215:=g[215];
g216:=g[216];
g217:=g[217];
g218:=g[218];
g219:=g[219];
g220:=g[220];
g221:=g[221];
g222:=g[222];
g223:=g[223];
g224:=g[224];
g225:=g[225];
g226:=g[226];
g227:=g[227];
g228:=g[228];
g229:=g[229];
g230:=g[230];
g231:=g[231];
g232:=g[232];
g233:=g[233];
g234:=g[234];
g235:=g[235];
g236:=g[236];
g237:=g[237];
g238:=g[238];
g239:=g[239];
g240:=g[240];
g241:=g[241];
g242:=g[242];
g243:=g[243];
g244:=g[244];
g245:=g[245];
g246:=g[246];
g247:=g[247];
g248:=g[248];
g249:=g[249];
g250:=g[250];
g251:=g[251];
g252:=g[252];
g253:=g[253];
g254:=g[254];
g255:=g[255];
g256:=g[256];
g257:=g[257];
g258:=g[258];
g259:=g[259];
g260:=g[260];
g261:=g[261];
g262:=g[262];
g263:=g[263];
g264:=g[264];
g265:=g[265];
g266:=g[266];
g267:=g[267];
g268:=g[268];
g269:=g[269];
g270:=g[270];
g271:=g[271];
g272:=g[272];
g273:=g[273];
g274:=g[274];
g275:=g[275];
g276:=g[276];
g277:=g[277];
g278:=g[278];
g279:=g[279];
g280:=g[280];
g281:=g[281];
g282:=g[282];
g283:=g[283];
g284:=g[284];
g285:=g[285];
g286:=g[286];
g287:=g[287];
g288:=g[288];
g289:=g[289];
g290:=g[290];
g291:=g[291];
g292:=g[292];
g293:=g[293];
g294:=g[294];
g295:=g[295];
g296:=g[296];
g297:=g[297];
g298:=g[298];
g299:=g[299];
g300:=g[300];
g301:=g[301];
g302:=g[302];
g303:=g[303];
g304:=g[304];
g305:=g[305];
g306:=g[306];
g307:=g[307];
g308:=g[308];
g309:=g[309];
g310:=g[310];
g311:=g[311];
g312:=g[312];
g313:=g[313];
g314:=g[314];
g315:=g[315];
g316:=g[316];
g317:=g[317];
g318:=g[318];
g319:=g[319];
g320:=g[320];
g321:=g[321];
g322:=g[322];
g323:=g[323];
g324:=g[324];
g325:=g[325];
g326:=g[326];
g327:=g[327];
g328:=g[328];
g329:=g[329];
g330:=g[330];
g331:=g[331];
g332:=g[332];
g333:=g[333];
g334:=g[334];
g335:=g[335];
g336:=g[336];
g337:=g[337];
g338:=g[338];
g339:=g[339];
g340:=g[340];
g341:=g[341];
g342:=g[342];
g343:=g[343];
g344:=g[344];
g345:=g[345];
g346:=g[346];
g347:=g[347];
g348:=g[348];
g349:=g[349];
g350:=g[350];
g351:=g[351];
g352:=g[352];
g353:=g[353];
g354:=g[354];
g355:=g[355];
g356:=g[356];
g357:=g[357];
g358:=g[358];
g359:=g[359];
g360:=g[360];
g361:=g[361];
g362:=g[362];
g363:=g[363];
g364:=g[364];
g365:=g[365];
g366:=g[366];
g367:=g[367];
g368:=g[368];
g369:=g[369];
g370:=g[370];
g371:=g[371];
g372:=g[372];
g373:=g[373];
g374:=g[374];
g375:=g[375];
g376:=g[376];
g377:=g[377];
g378:=g[378];
g379:=g[379];
g380:=g[380];
g381:=g[381];
g382:=g[382];
g383:=g[383];
g384:=g[384];
g385:=g[385];
g386:=g[386];
g387:=g[387];
g388:=g[388];
g389:=g[389];
g390:=g[390];
g391:=g[391];
g392:=g[392];
g393:=g[393];
g394:=g[394];
g395:=g[395];
g396:=g[396];
g397:=g[397];
g398:=g[398];
g399:=g[399];
g400:=g[400];
g401:=g[401];
g402:=g[402];
g403:=g[403];
g404:=g[404];
g405:=g[405];
g406:=g[406];
g407:=g[407];
g408:=g[408];
g409:=g[409];
g410:=g[410];
g411:=g[411];
g412:=g[412];
g413:=g[413];
g414:=g[414];
g415:=g[415];
g416:=g[416];
g417:=g[417];
g418:=g[418];
g419:=g[419];
g420:=g[420];
g421:=g[421];
g422:=g[422];
g423:=g[423];
g424:=g[424];
g425:=g[425];
g426:=g[426];
g427:=g[427];
g428:=g[428];
g429:=g[429];
g430:=g[430];
g431:=g[431];
g432:=g[432];
g433:=g[433];
g434:=g[434];
g435:=g[435];
g436:=g[436];
g437:=g[437];
g438:=g[438];
g439:=g[439];
g440:=g[440];
g441:=g[441];
g442:=g[442];
g443:=g[443];
g444:=g[444];
g445:=g[445];
g446:=g[446];
g447:=g[447];
g448:=g[448];
g449:=g[449];
g450:=g[450];
g451:=g[451];
g452:=g[452];
g453:=g[453];
g454:=g[454];
g455:=g[455];
g456:=g[456];
g457:=g[457];
g458:=g[458];
g459:=g[459];
g460:=g[460];
g461:=g[461];
g462:=g[462];
g463:=g[463];
g464:=g[464];
g465:=g[465];
g466:=g[466];
g467:=g[467];
g468:=g[468];
g469:=g[469];
g470:=g[470];
g471:=g[471];
g472:=g[472];
g473:=g[473];
g474:=g[474];
g475:=g[475];
g476:=g[476];
g477:=g[477];
g478:=g[478];
g479:=g[479];
g480:=g[480];
g481:=g[481];
g482:=g[482];
g483:=g[483];
g484:=g[484];
g485:=g[485];
g486:=g[486];
g487:=g[487];
g488:=g[488];
g489:=g[489];
g490:=g[490];
g491:=g[491];
g492:=g[492];
g493:=g[493];
g494:=g[494];
rws:=SingleCollector(f,[ 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,\
 3, 3, 3, 3, 3, 3, 3 ]);
r:=[
[1,g21],
[2,g22],
[3,g23],
[4,g24],
[5,g25],
[6,g26],
[7,g27],
[8,g63^2*g126^2*g182^2*g235^2*g283^2*g330^2*g356^2
    *g369^2*g403^2*g424*g432^2*g448*g454^2*g472^2*g481^2*g492^2
    *g493*g494^2],
[9,g64^2*g127^2*g183^2*g236^2*g284^2*g312^2*g331^2
    *g370^2*g391*g404^2*g424*g433^2*g448*g455^2*g468^2*g473^2
    *g481^2*g487*g489*g492^2*g494],
[10,g68^2*g131^2*g160^2*g187^2*g240^2*g264^2*g288^2
    *g312^2*g335^2*g374^2*g391*g408^2*g424*g435^2*g456^2*g468
    *g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2*g494^2],
[11,g65^2*g128^2*g184^2*g237^2*g285^2*g315^2*g332^2
    *g358^2*g371^2*g389^2*g392^2*g405^2*g423^2*g428^2*g434^2*g447
    *g449^2*g450*g467*g468*g469^2*g482^2*g484*g487^2*g488*g492^2
    *g493*g494],
[12,g69^2*g132^2*g163*g188^2*g214*g216^2*g241^2*g265^2
    *g271*g289^2*g304^2*g313*g319^2*g336^2*g351^2*g356*g357^2
    *g358^2*g361^2*g375^2*g389*g391*g409^2*g423^2*g425*g428*g436^2
    *g447^2*g449^2*g457^2*g467*g469^2*g481*g484^2*g487*g488*g492^2
    *g493^2*g494^2],
[13,g71^2*g111*g134^2*g190^2*g221*g243^2*g291^2*g319
    *g338^2*g377^2*g395*g411^2*g437^2*g450*g458^2*g475^2*g482
    *g484^2],
[14,g66^2*g129^2*g185^2*g238^2*g286^2*g333^2*g357^2
    *g358*g372^2*g392*g395^2*g406^2*g423*g425^2*g428^2*g448^2
    *g449^2*g450*g468^2*g469^2*g480*g481*g482^2*g487*g488*g494],
[15,g70^2*g106*g133^2*g189^2*g216*g242^2*g290^2*g315
    *g337^2*g376^2*g410^2*g449^2*g459*g469^2*g480*g482*g487^2
    *g492],
[16,g72^2*g114*g135^2*g191^2*g224*g244^2*g292^2*g322
    *g339^2*g378^2*g398*g412^2*g438^2*g452*g459^2],
[17,g73^2*g118*g136^2*g192^2*g228*g245^2*g293^2*g310
    *g315^2*g326*g340^2*g358^2*g359*g379^2*g390*g398*g401*g413^2
    *g425*g430*g439^2*g447*g450*g460^2*g467^2*g469^2*g470*g480^2
    *g481*g485^2*g487^2*g488*g490^2*g491*g493^2*g494],
[18,g67^2*g130^2*g186^2*g239^2*g287^2*g334^2*g373^2
    *g407^2*g449*g469*g480^2*g482*g488^2*g492*g494^2],
[19,g74^2*g121*g137^2*g193^2*g230*g246^2*g294^2*g341^2
    *g355*g367*g380^2*g392*g414^2*g427*g428*g440^2*g441*g447^2
    *g449^2*g450^2*g454^2*g461^2*g468*g471*g473*g477*g481^2*g485^2
    *g489*g490^2*g491^2*g493],
[20,g75^2*g124*g138^2*g194^2*g233*g247^2*g295^2*g342^2
    *g381^2*g415^2*g488^2*g494^2],
[21,g76],
[22,g77],
[23,g78],
[24,g79],
[25,g80],
[26,g81],
[27,g82],
[28,g94^2*g156^2*g209^2*g261^2*g309^2*g358^2*g365^2
    *g369^2*g397^2*g399*g403^2*g425*g429*g432^2*g433*g435*g448
    *g450*g451*g454*g455^2*g467*g468*g469^2*g471*g472*g473*g474^2
    *g481^2*g482^2*g483*g492*g493^2],
[29,g102^2*g160^2*g213^2*g264^2*g312^2*g356^2*g391^2
    *g424^2*g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[30,g103^2*g106*g161*g168^2*g203*g214^2*g216^2*g256^2
    *g264^2*g265^2*g267^2*g271^2*g304*g313^2*g351^2*g356*g357^2
    *g361^2*g392*g424^2*g447*g449*g450^2*g467^2*g469*g481*g487^2
    *g488],
[31,g204*g257*g305^2*g352^2*g354*g358^2*g390^2*g392
    *g393*g425^2*g426*g428*g430*g447*g450^2*g468*g469^2*g480^2
    *g481^2*g487^2*g488*g492],
[32,g97*g152^2*g158^2*g206*g209^2*g216*g257^2*g258
    *g263^2*g269*g309^2*g311*g313*g314^2*g315*g317^2*g318*g354^2
    *g355^2*g358^2*g360*g361*g362*g363^2*g365^2*g369^2*g390^2
    *g392^2*g393^2*g394^2*g395^2*g396*g397^2*g399^2*g423^2*g424^2
    *g425*g426*g427*g428^2*g429*g430^2*g431*g432^2*g433^2*g434
    *g435*g447*g448^2*g449^2*g451*g453^2*g454^2*g470*g471^2*g473^2
    *g475*g480^2*g481*g482*g483^2*g488*g489^2*g493^2],
[33,g95^2*g309*g314^2*g315^2*g358*g363^2*g369*g392^2
    *g396*g397^2*g399*g403*g404^2*g424^2*g425^2*g428^2*g429^2
    *g432*g433^2*g435*g447*g448^2*g451*g454*g456*g471*g472*g473
    *g480*g481*g482*g483^2*g488^2*g489^2],
[34,g104^2*g257^2*g303^2*g305*g315*g350^2*g352*g354^2
    *g357^2*g358*g362*g390*g393^2*g395^2*g396*g399^2*g403^2*g423
    *g425*g428*g429^2*g430^2*g432*g447^2*g448^2*g449^2*g450*g455
    *g456*g467^2*g468*g472*g473^2*g474^2*g481*g482*g483^2*g488
    *g489*g492^2*g494^2],
[35,g105^2*g162^2*g215^2*g266^2*g314^2*g369^2*g389
    *g391^2*g397*g399^2*g404^2*g424*g429*g432^2*g447*g449^2*g451^2
    *g456*g468*g469^2*g472*g480*g481*g482*g483*g487^2*g489*g492
    *g494^2],
[36,g111^2*g168^2*g221^2*g271^2*g319^2*g361^2*g395^2
    *g428^2*g450^2*g469^2*g482^2*g488^2],
[37,g112^2*g169^2*g222^2*g272^2*g320^2*g362^2*g396^2
    ],
[38,g113^2*g170^2*g213^2*g223^2*g264^2*g273^2*g304
    *g312*g321^2*g351*g363^2*g389^2*g391^2*g397^2*g423^2*g424^2
    *g429^2*g448^2*g451^2*g467*g472^2*g473*g480^2*g483^2*g487
    *g489^2*g492*g493*g494],
[39,g96^2*g157^2*g210^2*g262^2*g310^2*g354^2*g390^2
    ],
[40,g97^2*g205*g258^2*g266^2*g305*g314*g317*g320*g350^2
    *g355*g357*g358^2*g363^2*g365*g390^2*g392*g394^2*g395*g403^2
    *g404*g423^2*g426^2*g432*g433^2*g434^2*g435*g447^2*g448*g449
    *g450^2*g452^2*g455^2*g456*g467*g468*g469*g470*g471^2*g473
    *g475^2*g480^2*g481^2*g483*g487*g488^2*g489^2*g493^2*g494],
[41,g98^2*g158^2*g211^2*g399^2*g427^2*g431^2*g432*g434
    *g449*g451*g454^2*g467*g469*g471*g472^2*g473*g474^2*g475*g481
    *g482^2*g487*g488^2*g492^2*g493^2],
[42,g99^2*g212*g263*g270^2*g309^2*g311^2*g315*g318
    *g355^2*g360*g392*g394^2*g397*g404*g423^2*g425^2*g427^2*g428
    *g432*g435^2*g447^2*g448*g449^2*g450*g451*g456^2*g468^2*g469
    *g471^2*g473*g474*g480^2*g482^2*g487^2*g488^2*g489],
[43,g100^2*g159^2*g212^2*g263^2*g311^2*g355^2*g434^2
    *g472*g475^2*g493],
[44,g106^2*g163^2*g216^2*g267^2*g315^2*g358^2*g449
    *g469*g480^2*g482^2*g487*g488*g492^2*g494],
[45,g107^2*g164^2*g217^2*g268^2*g316^2*g359^2*g393^2
    *g426^2*g470],
[46,g108^2*g165^2*g218^2*g306*g309*g314^2*g315^2*g358
    *g363^2*g365^2*g369*g392^2*g396*g397^2*g399^2*g403^2*g404^2
    *g425^2*g428^2*g429^2*g432^2*g435*g448*g449*g454*g455^2*g456
    *g467^2*g468^2*g469*g471*g473*g474^2*g481^2*g482^2*g483*g487^2
    *g489*g492^2],
[47,g109^2*g166^2*g219^2*g269^2*g317^2*g351*g423^2
    *g427^2*g434*g447*g453*g467^2*g471*g472*g475*g481^2*g487^2
    *g493],
[48,g110^2*g167^2*g220^2*g270^2*g318^2*g360^2*g394^2
    *g427^2*g471],
[49,g114^2*g171^2*g224^2*g274^2*g322^2*g364^2*g398^2
    *g430^2*g452^2*g470^2],
[50,g115^2*g172^2*g225^2*g275^2*g323^2*g365^2*g399^2
    *g432*g451*g454^2*g472*g473^2*g474^2*g481^2*g487^2*g489^2
    *g492*g493^2*g494^2],
[51,g116^2*g173^2*g226^2*g256^2*g276^2*g304*g324^2
    *g389*g391*g427*g431*g434^2*g447*g448^2*g449^2*g453^2*g469^2
    *g471^2*g472^2*g473^2*g475^2*g480*g481^2*g482*g483*g488^2
    *g489*g493^2*g494],
[52,g117^2*g147*g174^2*g227^2*g256*g277^2*g325^2*g351
    *g366^2*g400^2*g423*g431^2*g453^2*g467*g471^2],
[53,g118^2*g175^2*g228^2*g278^2*g326^2*g354*g358^2
    *g367^2*g390*g393*g401^2*g426*g430*g434*g452^2*g467*g470*g472^2
    *g475*g480*g488^2*g493^2*g494],
[54,g119^2*g176^2*g229^2*g279^2*g303*g350*g355^2*g390
    *g399*g401*g403*g426^2*g429*g434*g449^2*g451^2*g452*g455*g456^2
    *g468^2*g469^2*g470*g471^2*g473*g475*g480^2*g481^2*g482*g493^2
    ],
[55,g120^2*g153*g337^2*g355*g360^2*g367*g369^2*g376^2
    *g392^2*g394^2*g397*g399^2*g401*g403*g404^2*g410^2*g417*g427^2
    *g428^2*g432^2*g433*g434*g436*g443*g447*g448*g450*g453*g454^2
    *g455*g456*g458*g459*g467*g468^2*g471*g472^2*g475*g480^2*g481^2
    *g487*g488^2*g492*g493^2*g494],
[56,g150^2*g205^2*g233^2*g258^2*g261*g262*g266*g268^2
    *g283^2*g310^2*g313*g314*g316*g317^2*g322^2*g350*g352^2*g354
    *g355^2*g359^2*g361*g362*g363^2*g365^2*g370*g389*g390^2*g391
    *g393^2*g394*g395^2*g396*g398^2*g399^2*g403^2*g404*g408^2
    *g423*g424^2*g425^2*g426*g427*g428*g432^2*g433^2*g434*g435
    *g451^2*g452*g471*g472^2*g473*g475*g480*g482*g483^2*g487^2
    *g488*g489^2*g493*g494^2],
[57,g101^2*g399^2*g403^2*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494^2],
[58,g121^2*g177^2*g230^2*g401*g416^2*g425*g441^2*g449
    *g450*g462^2*g464^2*g467^2*g471^2*g472^2*g477^2*g480^2*g481
    *g482*g485*g486^2*g489^2*g491*g492^2*g494],
[59,g122^2*g178^2*g211*g231^2*g280^2*g309*g311*g315^2
    *g327^2*g358*g360^2*g369*g392^2*g394^2*g397*g399^2*g400*g403^2
    *g425*g428^2*g429*g432*g433*g435^2*g441^2*g448^2*g449^2*g450^2
    *g451^2*g453*g454^2*g455^2*g456^2*g462^2*g463^2*g467*g469^2
    *g472*g474*g476^2*g480^2*g481*g487^2*g488*g489^2*g491^2*g492^2
    *g494],
[60,g123^2*g179^2*g232^2*g263*g281^2*g317*g326*g328^2
    *g355^2*g365*g367^2*g368^2*g369*g394^2*g397*g399*g401*g402^2
    *g427*g429*g431*g433^2*g434^2*g435^2*g448^2*g453^2*g454^2
    *g455*g456^2*g460^2*g467^2*g468*g472*g473^2*g474*g475^2*g476^2
    *g481^2*g483^2*g485*g487^2*g488^2*g489^2*g490^2*g491*g492
    *g494],
[61,g124^2*g180^2*g233^2],
[62,g125^2*g181^2*g234^2*g282^2*g329^2],
[63,g126*g424*g448^2*g481^2*g492^2*g494^2],
[64,g127*g391*g424^2*g468^2*g481^2*g487*g492],
[65,g128*g447*g480*g487*g492*g494^2],
[66,g129*g425*g449*g450*g467^2*g480^2*g481*g482*g492
    *g494],
[67,g130*g494],
[68,g131*g264*g312^2*g356^2*g424*g448*g468^2*g492*g494^2],
[69,g132*g267^2*g313^2*g361^2*g389*g392^2*g424^2*g425^2
    *g428*g448*g449*g450*g469^2*g480*g481*g482*g487],
[70,g133*g216^2*g267^2*g315^2*g358^2*g449*g469*g480^2
    *g482^2*g487*g488*g492^2*g494],
[71,g134*g221^2*g271^2*g319^2*g361^2*g395^2*g428^2
    *g450^2*g469^2*g482^2*g488^2],
[72,g135*g224^2*g274^2*g322^2*g364^2*g398^2*g430^2
    *g452^2*g470^2],
[73,g136*g228^2*g278^2*g326^2*g367^2*g401^2*g434*g472^2
    *g475*g493^2*g494],
[74,g137*g230^2*g416^2*g441^2*g462^2*g464^2*g477^2
    *g485*g486^2*g491*g492*g493*g494^2],
[75,g138*g233^2],
[76,g139],
[77,g140],
[78,g141],
[79,g142],
[80,g143],
[81,g144],
[82,g145],
[83,g146^2*g205*g266^2*g306*g309*g314*g315^2*g317*g350^2
    *g352*g355*g357*g362^2*g363^2*g365*g369*g392^2*g394^2*g395
    *g397^2*g399^2*g403*g423^2*g424^2*g425*g428*g429*g432*g433
    *g434^2*g435^2*g447^2*g448*g450^2*g451^2*g454*g455*g470*g472
    *g475^2*g480^2*g482^2*g483^2*g488*g492^2],
[84,g147^2*g203^2*g256^2*g304^2*g351^2*g389^2*g423^2
    *g447^2*g467^2*g480^2],
[85,g148^2*g202^2*g255^2*g303^2*g350^2*g359^2*g392
    *g393^2*g423*g426^2*g428*g435*g448^2*g450^2*g467^2*g468^2
    *g469*g470*g482^2*g487*g489^2*g492*g493^2*g494^2],
[86,g149^2*g204^2*g257^2*g305^2*g352^2],
[87,g150^2*g310^2*g314^2*g315^2*g316*g330*g354^2*g357^2
    *g359^2*g363^2*g364*g391^2*g392^2*g393^2*g395^2*g396*g397
    *g399*g403^2*g404*g423^2*g424*g425*g426^2*g429*g430*g432^2
    *g433*g447^2*g448*g449^2*g451*g455^2*g469^2*g470^2*g471^2
    *g472*g480*g481^2*g482^2*g489*g492*g493*g494^2],
[88,g151^2*g205^2*g306*g309^2*g315*g363*g365*g369*g392^2
    *g396*g399^2*g403^2*g404*g425*g428^2*g429*g433*g447*g449*g450^2
    *g453^2*g455*g456*g467*g468^2*g471*g472^2*g480^2*g482*g483
    *g488^2*g489*g492^2*g493],
[89,g152^2*g206^2*g258^2*g306^2*g312*g356^2*g397*g404^2
    *g425*g429*g432^2*g433^2*g435^2*g448*g450*g454^2*g456*g467^2
    *g468*g469^2*g471^2*g472^2*g473^2*g481^2*g482*g483*g487^2
    *g488*g489^2*g492^2*g494^2],
[90,g153^2*g369*g397^2*g403^2*g404*g429*g432^2*g433^2
    *g436*g448^2*g451^2*g454^2*g455^2*g456^2*g458*g468*g473^2
    *g480^2*g483^2*g487*g489^2*g492*g493^2],
[91,g263^2*g311^2*g317^2*g326^2*g355*g365^2*g369^2
    *g394*g397^2*g399*g401^2*g403^2*g429*g431^2*g433*g435*g448
    *g453*g455*g467*g468*g472^2*g473^2*g481^2*g483*g487^2*g488
    *g492*g494^2],
[92,g154^2*g207^2*g259^2*g307^2*g353^2*g432^2*g451^2
    *g454*g472^2*g473*g474*g481*g483*g487^2*g489^2*g492*g493^2
    *g494],
[93,g155^2*g208^2*g260^2*g308^2*g399*g403*g407^2*g429
    *g432^2*g449*g454*g455^2*g456^2*g468^2*g469*g473^2*g481^2
    *g482^2*g483*g487^2*g488*g493*g494],
[94,g156],
[95,g309^2*g314*g315*g363*g365^2*g392*g396^2*g399^2
    *g403^2*g424*g425*g428*g433^2*g447^2*g448^2*g449*g451^2*g454
    *g455*g468*g469*g472*g474^2*g480*g481*g487^2*g488^2*g489^2
    *g493*g494],
[96,g157],
[97,g205^2*g258*g266*g305^2*g309^2*g314*g315*g317^2
    *g320^2*g350*g352^2*g355^2*g357^2*g358*g362^2*g363^2*g390
    *g394*g395^2*g399*g403*g404^2*g423*g425*g426*g427*g428*g429^2
    *g433^2*g434*g435^2*g447*g451*g452*g454*g455*g467^2*g468^2
    *g469^2*g470^2*g471*g473^2*g474*g475*g480*g487*g489^2*g492
    *g494^2],
[98,g158],
[99,g212^2*g263*g270*g309*g315^2*g318*g358*g360*g365^2
    *g369^2*g392^2*g397*g399*g403^2*g404^2*g423*g425*g428^2*g429
    *g432*g434^2*g435^2*g450^2*g454*g455^2*g468^2*g472^2*g475^2
    *g480*g482*g483*g489^2*g492^2*g493^2*g494^2],
[100,g159],
[101,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488*g493],
[102,g160],
[103,g161],
[104,g257*g303*g305*g315^2*g352*g354*g357*g358*g362^2
    *g390*g392^2*g393*g395*g396*g399*g403*g423^2*g425*g426^2*g428
    *g429*g430*g432^2*g448*g449*g450*g452^2*g454*g455^2*g456^2
    *g468*g473^2*g474^2*g480*g482^2*g488^2*g492^2*g493^2*g494],
[105,g162*g447^2*g448*g467^2*g468*g480^2*g481^2*g487
    *g492*g494^2],
[106,g163],
[107,g164],
[108,g165],
[109,g166*g423^2*g447^2*g467*g480*g492],
[110,g167],
[111,g168],
[112,g169],
[113,g170*g312*g389^2*g423*g424^2*g447*g448^2*g467*g480
    *g481^2*g487*g492^2],
[114,g171],
[115,g172],
[116,g173*g351*g389*g423*g448^2*g468^2*g480^2*g481*g487^2
    *g492^2*g494],
[117,g174*g256^2*g304^2*g351^2*g389^2*g423^2*g447^2
    *g467^2*g480^2],
[118,g175],
[119,g176*g472^2*g492*g493*g494],
[120,g337*g355^2*g360*g367^2*g369*g397^2*g399*g401*g403
    *g404*g417^2*g425*g429^2*g432^2*g433*g434^2*g436^2*g442^2
    *g443^2*g448^2*g449^2*g450*g453^2*g454^2*g455^2*g456^2*g457^2
    *g458^2*g463^2*g464^2*g467^2*g468^2*g469*g471^2*g473*g474
    *g475*g476^2*g477^2*g483*g484^2*g485^2*g486^2*g488^2*g489^2
    *g490^2*g491^2*g492*g493],
[121,g177],
[122,g178*g399^2*g403^2*g427*g429^2*g432*g434^2*g449^2
    *g453*g454*g455*g456*g468*g469^2*g471*g473^2*g474*g475^2*g480^2
    *g481^2*g482*g483^2*g487^2*g489^2*g492*g494^2],
[123,g179*g355^2*g401^2*g434^2*g472^2*g475^2*g492^2
    ],
[124,g180],
[125,g181],
[126,g182*g468*g481^2*g492^2],
[127,g183*g448*g468^2*g487^2*g492^2*g494],
[128,g184*g480*g494],
[129,g185],
[130,g186],
[131,g187*g356*g391^2*g424^2*g468*g481*g487^2],
[132,g188*g358^2*g392^2*g428^2*g447*g449^2*g468^2*g469
    *g481*g482^2*g488^2*g492^2*g494],
[133,g189*g315^2*g358^2*g449*g469*g480^2*g482^2*g487
    *g488*g492^2*g494],
[134,g190*g319^2*g361^2*g395^2*g428^2*g450^2*g469^2
    *g482^2*g488^2],
[135,g191*g322^2*g364^2*g398^2*g430^2*g452^2*g470^2
    ],
[136,g192*g326^2*g367^2*g401^2*g434*g472^2*g475*g493^2
    *g494],
[137,g193*g441^2*g462^2*g477^2*g485*g486^2*g491*g492
    *g493*g494^2],
[138,g194],
[139,g195],
[140,g196],
[141,g197],
[142,g198],
[143,g199],
[144,g200],
[145,g201],
[146,g205^2*g266*g309*g314*g315^2*g317^2*g350*g352^2
    *g355^2*g357^2*g358^2*g362*g363^2*g369^2*g392^2*g394*g395^2
    *g397*g399^2*g403*g423*g424*g425^2*g427*g432*g433*g434*g435
    *g447*g448^2*g454^2*g456*g468^2*g470^2*g475*g480^2*g482^2
    *g489*g492^2*g493^2*g494^2],
[147,g203],
[148,g202*g359*g392^2*g423^2*g425^2*g428^2*g435^2*g447^2
    *g448*g449^2*g456^2*g469*g474^2*g480^2*g481^2*g482*g483^2
    *g487^2*g488*g489^2*g492*g493^2],
[149,g204],
[150,g310*g314*g315*g316^2*g330^2*g357*g358^2*g363*g364^2
    *g369*g390^2*g395*g396^2*g397^2*g398^2*g399*g403*g404*g423
    *g424*g425*g428^2*g429^2*g430*g432^2*g433^2*g448^2*g450^2
    *g452^2*g454^2*g456*g467^2*g470*g471*g472^2*g473^2*g480^2
    *g482*g483*g487*g488*g489*g494^2],
[151,g205],
[152,g206*g391^2*g468^2*g481^2*g487*g492*g494],
[153,g369^2*g397*g404^2*g425^2*g429*g436^2*g448*g450^2
    *g456*g457^2*g458^2*g467*g468*g469*g472*g473*g474^2*g475^2
    *g480^2*g481*g483^2*g484*g487*g492^2*g493],
[154,g207*g472*g489*g492*g493^2*g494],
[155,g208],
[156,g209],
[157,g210],
[158,g211],
[159,g212],
[160,g213],
[161,g214],
[162,g215*g480^2*g481*g487*g492^2*g494],
[163,g216],
[164,g217],
[165,g218],
[166,g219*g467^2*g480^2],
[167,g220],
[168,g221],
[169,g222],
[170,g223*g391*g447^2*g467*g468^2*g480*g481^2*g492^2
    *g494],
[171,g224],
[172,g225],
[173,g226*g423*g447*g467*g481^2*g487^2*g492*g494^2],
[174,g227*g351^2*g389^2*g423^2*g447^2*g467^2*g480^2
    ],
[175,g228],
[176,g229],
[177,g230],
[178,g231*g493^2*g494^2],
[179,g232],
[180,g233],
[181,g234],
[182,g235*g487*g492^2],
[183,g236*g481*g487^2*g494^2],
[184,g237],
[185,g238],
[186,g239],
[187,g240*g424*g448^2*g468^2*g487*g492*g494^2],
[188,g241*g449^2*g469^2*g480*g487^2*g488^2*g492*g494],
[189,g242*g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[190,g243*g395^2*g428^2*g450^2*g469^2*g482^2*g488^2
    ],
[191,g244*g398^2*g430^2*g452^2*g470^2],
[192,g245*g401^2*g434*g472^2*g475*g493^2*g494],
[193,g246*g485*g491*g492*g493*g494^2],
[194,g247],
[195,g248],
[196,g249],
[197,g250],
[198,g251],
[199,g252],
[200,g253],
[201,g254],
[202,g255*g487^2*g492^2*g494^2],
[203,g256],
[204,g257],
[205,g306^2*g309*g315^2*g358*g363^2*g365*g369*g392*g396^2
    *g397^2*g399^2*g404*g428*g429*g432^2*g433^2*g447^2*g448*g449^2
    *g450^2*g451^2*g453*g455*g456*g467*g468^2*g471*g472*g473^2
    *g474*g480*g482*g483^2*g488^2*g489^2*g492*g493^2*g494^2],
[206,g258*g448^2*g487^2*g492^2*g494],
[207,g259],
[208,g260],
[209,g261],
[210,g262],
[211,g399*g427*g431*g434^2*g449^2*g453^2*g467^2*g469^2
    *g471^2*g472^2*g473*g475^2*g480^2*g481*g482*g487*g488^2*g489^2
    *g493^2],
[212,g263],
[213,g264],
[214,g265],
[215,g266*g492*g494],
[216,g267],
[217,g268],
[218,g306^2*g309^2*g314*g315*g363*g392*g396^2*g397*g399
    *g403*g404^2*g425^2*g428*g429*g432*g435^2*g448*g450*g455*g456
    *g467*g469^2*g471^2*g473*g480^2*g487^2*g488^2*g494^2],
[219,g269],
[220,g270],
[221,g271],
[222,g272],
[223,g273*g448*g480^2*g487^2*g492^2],
[224,g274],
[225,g275],
[226,g276*g467*g480*g492^2*g494^2],
[227,g277*g423^2*g447^2*g467^2*g480^2],
[228,g278],
[229,g279],
[230,g416*g464],
[231,g280],
[232,g281],
[234,g282],
[235,g283*g494],
[236,g284*g492*g494^2],
[237,g285],
[238,g286],
[239,g287],
[240,g288*g468*g481^2*g487^2*g494],
[241,g289],
[242,g290],
[243,g291*g450^2*g469^2*g482^2*g488^2],
[244,g292*g452^2*g470^2],
[245,g293],
[246,g294],
[247,g295],
[248,g296],
[249,g297],
[250,g298],
[251,g299],
[252,g300],
[253,g301],
[254,g302],
[255,g303*g494^2],
[256,g304],
[257,g305],
[258,g306*g481^2*g494^2],
[259,g307],
[260,g308],
[261,g309],
[262,g310],
[263,g311],
[264,g312],
[265,g313],
[266,g314],
[267,g315],
[268,g316],
[269,g317],
[270,g318],
[271,g319],
[272,g320],
[273,g321*g481*g494^2],
[274,g322],
[275,g323],
[276,g324],
[277,g325*g467^2*g480^2],
[278,g326],
[279,g355*g401^2*g434^2*g449*g469*g471*g472^2*g475^2
    *g480^2*g482^2*g487*g488*g493*g494],
[280,g327],
[281,g328],
[282,g329],
[283,g330],
[284,g331],
[285,g332],
[286,g333],
[287,g334],
[288,g335*g487*g492^2*g494^2],
[289,g336],
[290,g337],
[291,g338*g482^2*g488^2],
[292,g339],
[293,g340],
[294,g341],
[295,g342],
[296,g343],
[297,g344],
[298,g345],
[299,g346],
[300,g347],
[301,g348],
[302,g349],
[303,g350],
[304,g351],
[305,g352],
[306,g397^2*g404*g425^2*g429*g432*g435*g449^2*g450^2
    *g451^2*g455^2*g456*g467*g471*g472^2*g473*g474^2*g480^2*g482^2
    *g487*g489*g492*g493^2*g494],
[307,g353],
[308,g399^2*g403^2*g407*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[309,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[310,g354],
[311,g355],
[312,g356],
[313,g357],
[314,g369*g397^2*g399*g403^2*g404*g429*g432*g433^2*g448^2
    *g449*g451*g454*g455^2*g456^2*g468*g469*g472^2*g473^2*g474
    *g480*g481*g482^2*g483*g487*g488*g492^2*g493],
[315,g358],
[316,g359],
[317,g427*g434^2*g453^2*g471^2*g472^2*g475^2*g480^2
    *g492*g493*g494],
[318,g360],
[319,g361],
[320,g362],
[321,g363*g492],
[322,g364],
[323,g365],
[324,g427^2*g431^2*g434*g447*g449*g469*g471*g472*g473
    *g475*g480^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2],
[325,g366],
[326,g367],
[327,g441*g463],
[328,g368],
[330,g369],
[331,g370],
[332,g371],
[333,g372],
[334,g373],
[335,g374*g494],
[336,g375],
[337,g376],
[338,g377],
[339,g378],
[340,g379],
[341,g380],
[342,g381],
[343,g382],
[344,g383],
[345,g384],
[346,g385],
[347,g386],
[348,g387],
[349,g388],
[350,g489*g492],
[351,g389],
[354,g390],
[355,g434*g472^2*g475*g493*g494^2],
[356,g391],
[357,g392],
[358,g449^2*g469^2*g480*g482*g487^2*g492],
[359,g393],
[360,g394],
[361,g395],
[362,g396],
[363,g397],
[364,g398],
[365,g399],
[366,g400],
[367,g401],
[368,g402],
[369,g403],
[370,g404],
[371,g405],
[372,g406],
[373,g407],
[374,g408],
[375,g409],
[376,g410],
[377,g411],
[378,g412],
[379,g413],
[380,g414],
[381,g415],
[382,g416],
[383,g417],
[384,g418],
[385,g419],
[386,g420],
[387,g421],
[388,g422],
[389,g423],
[391,g424],
[392,g425],
[393,g426],
[394,g427],
[395,g428],
[397,g429],
[398,g430],
[399,g432^2*g451^2*g473^2*g474*g481*g483*g487*g489*g493^2
    *g494],
[400,g431],
[401,g434^2*g472*g475^2*g494],
[402,g460*g476],
[403,g432],
[404,g433],
[405,g434],
[408,g435],
[409,g436],
[410,g459^2],
[411,g437],
[412,g438],
[413,g439],
[414,g440],
[415,g488*g494],
[416,g441],
[417,g442],
[418,g443],
[419,g444],
[420,g445],
[421,g466^2*g479^2],
[422,g446],
[423,g447],
[424,g448],
[425,g449],
[426,g470^2],
[427,g471^2],
[428,g450],
[429,g451],
[430,g452],
[431,g453],
[432,g454],
[433,g455],
[434,g484^2*g493^2*g494^2],
[435,g456],
[436,g457],
[437,g458],
[438,g459],
[439,g460],
[440,g461],
[441,g462],
[442,g463],
[443,g464],
[444,g465],
[445,g466],
[447,g467],
[448,g468],
[449,g482^2*g492^2],
[450,g469],
[451,g472*g473^2*g483*g487^2*g489*g493^2*g494^2],
[452,g470],
[453,g471],
[454,g472],
[455,g473],
[456,g474],
[457,g484*g493*g494],
[458,g475],
[460,g485*g491^2*g492*g493*g494^2],
[462,g485^2*g490^2*g491*g492^2*g493^2],
[463,g476],
[464,g477],
[465,g478],
[466,g479],
[467,g480],
[468,g481],
[469,g482],
[472,g493^2*g494^2],
[473,g489^2*g493^2*g494^2],
[474,g483],
[475,g484],
[476,g485],
[477,g486],
[481,g487],
[482,g488],
[483,g489],
[485,g490],
[486,g491],
[487,g492],
[489,g493],
[492,g494],
];
for x in r do SetPower(rws,x[1],x[2]);od;
r:=[
[2,1,g8],
[3,1,g9],
[4,1,g11],
[5,1,g14],
[6,1,g18],
[8,1,g312*g356^2*g424^2*g468^2*g481^2*g487^2*g492],
[9,1,g264*g312^2*g391^2*g424^2*g448*g468*g492],
[10,1,g160*g213*g264*g312^2*g391^2*g424^2*g448^2*g468
    ],
[11,1,g267*g351*g357*g392^2*g395*g425*g428*g447*g448^2
    *g449^2*g450*g467^2*g468^2*g469^2*g480*g487*g488*g492*g494^2],
[12,1,g103^2*g106*g161^2*g168^2*g203*g221*g264^2*g265^2
    *g267^2*g304^2*g312*g313^2*g319*g351^2*g356*g357^2*g358^2
    *g361*g389^2*g391^2*g395*g425^2*g447^2*g448^2*g449*g450^2
    *g467*g468*g469*g480*g481*g487*g488^2*g494],
[13,1,g30^2*g106^2*g163^2*g214*g265^2*g267*g271^2*g304
    *g315*g319^2*g351*g356*g357*g358*g361*g389*g391^2*g392^2*g423
    *g424*g425^2*g428*g447*g448*g449^2*g468^2*g481^2*g487^2*g492
    *g494^2],
[14,1,g313*g315^2*g357*g358^2*g361*g389^2*g392^2*g423^2
    *g424*g425*g467^2*g469*g480*g481*g482^2*g488^2*g492^2*g494],
[15,1,g106^2*g163*g214^2*g265*g267*g271^2*g304*g315^2
    *g319*g351^2*g356^2*g357*g358^2*g389*g391*g392*g395*g423*g424^2
    *g425^2*g428^2*g447^2*g449*g450*g468^2*g480*g482^2*g487],
[16,1,g39*g44^2*g96^2*g106^2*g107*g164*g171*g210*g214
    *g216*g224^2*g256^2*g265*g267*g268*g271*g274^2*g313^2*g315
    *g316^2*g322^2*g354*g356*g361^2*g364*g389*g391^2*g392*g393^2
    *g398^2*g423^2*g424^2*g425^2*g426*g428^2*g430*g447^2*g448
    *g449^2*g450^2*g452^2*g467^2*g468*g469*g470*g480^2*g487^2
    *g488*g492*g494^2],
[17,1,g32^2*g40*g97^2*g152*g158*g205*g206*g209*g211^2
    *g216^2*g257*g261^2*g263*g266^2*g267^2*g269^2*g311*g314^2
    *g317*g318^2*g320*g350^2*g351^2*g354*g355*g357*g358^2*g360
    *g362^2*g365*g369^2*g389^2*g390*g391*g392^2*g393*g394^2*g395
    *g396*g397*g403*g423*g424*g425*g426^2*g427^2*g428^2*g429*g430
    *g431*g432*g433^2*g434^2*g435*g447^2*g448^2*g449^2*g450^2
    *g451^2*g453^2*g455*g456^2*g469*g470*g471^2*g472^2*g474^2
    *g475^2*g480*g481*g482*g483*g489^2*g492^2*g493*g494^2],
[18,1,g425^2*g450^2*g467*g469^2*g480^2*g482^2*g488^2
    *g492^2],
[19,1,g43^2*g100*g303*g306^2*g350^2*g365^2*g369*g390^2
    *g403*g404*g432^2*g451^2*g452^2*g455^2*g456*g467^2*g468*g472
    *g473*g474^2*g480*g481*g483*g489*g492*g493*g494^2],
[20,1,g57^2*g101],
[22,1,g63^2*g126^2*g182^2*g235^2*g283^2*g330^2*g356*g369^2
    *g403^2*g424^2*g432^2*g448*g454^2*g472^2*g487*g493],
[23,1,g64^2*g127^2*g160*g183^2*g236^2*g284^2*g312^2*g331^2
    *g356*g370^2*g404^2*g433^2*g455^2*g473^2*g487^2*g489*g492
    *g494^2],
[24,1,g65^2*g128^2*g184^2*g204*g237^2*g257*g285^2*g305^2
    *g315^2*g332^2*g352^2*g354*g358*g371^2*g389^2*g390^2*g393
    *g405^2*g423^2*g426*g430*g434^2*g447^2*g449^2*g450*g467*g468^2
    *g469*g481^2*g482*g484*g488*g492^2*g493],
[25,1,g66^2*g98^2*g129^2*g158^2*g185^2*g211^2*g238^2
    *g286^2*g333^2*g357^2*g358*g372^2*g392*g395^2*g399^2*g406^2
    *g423*g425^2*g427^2*g428^2*g431^2*g432*g434*g448^2*g450*g451
    *g454^2*g467*g468^2*g471*g472^2*g473*g474^2*g475*g480*g481^2
    *g482*g487^2*g488^2*g492*g493^2*g494^2],
[26,1,g67^2*g130^2*g150^2*g186^2*g205^2*g233^2*g239^2
    *g258^2*g261*g262*g266*g268^2*g283^2*g287^2*g310^2*g313*g314
    *g316*g317^2*g322^2*g334^2*g350*g352^2*g354*g355^2*g359^2
    *g361*g362*g363^2*g365^2*g370*g373^2*g389*g390^2*g391*g393^2
    *g394*g395^2*g396*g398^2*g399^2*g403^2*g404*g407^2*g408^2
    *g423*g424^2*g425^2*g426*g427*g428*g432^2*g433^2*g434*g435
    *g449*g451^2*g452*g469*g471*g472^2*g473*g475*g482^2*g483^2
    *g487^2*g489^2*g492*g493*g494],
[32,1,g447*g480*g492^2*g494^2],
[35,1,g312^2*g389^2*g391*g447^2*g448*g467^2*g468^2*g487^2
    *g492^2*g494^2],
[38,1,g264*g312^2*g351*g356*g389^2*g424^2*g447^2*g448^2
    *g468*g481*g487*g492^2*g494^2],
[40,1,g480*g487],
[42,1,g468*g487*g492*g494],
[46,1,g481*g487^2*g494^2],
[47,1,g351^2*g389*g423*g467^2*g468*g480*g481*g487^2*g492
    ],
[48,1,g494],
[50,1,g467^2*g480^2*g487^2*g492^2*g494^2],
[51,1,g351*g423^2*g424^2*g447^2*g468^2*g481^2*g487*g492
    *g494^2],
[52,1,g265^2*g267*g313^2*g315^2*g319^2*g351*g357^2*g358^2
    *g389^2*g391*g395*g424*g428^2*g447^2*g448^2*g449^2*g450^2
    *g467*g468*g469^2*g480*g481^2*g482*g487*g492^2*g494],
[53,1,g351*g423^2*g448*g467^2*g468^2*g470^2*g480^2*g487
    *g492^2],
[54,1,g313*g315^2*g357*g358^2*g361*g389^2*g392^2*g423^2
    *g424*g425^2*g450*g452*g467*g482*g487^2*g488*g494^2],
[55,1,g315^2*g358*g365*g392^2*g397*g403^2*g404^2*g425
    *g428^2*g429*g433^2*g435^2*g447*g448*g449*g450*g451^2*g454
    *g456^2*g469*g471^2*g473^2*g480*g481^2*g483*g487^2*g488*g489
    *g493*g494],
[58,1,g306^2*g365^2*g369*g399^2*g404*g425*g429^2*g432
    *g449*g450*g451^2*g454*g456^2*g467*g468^2*g472^2*g473*g474
    *g480^2*g481^2*g482*g489*g492*g493^2*g494^2],
[59,1,g205^2*g266*g306^2*g309^2*g315*g317^2*g350*g352^2
    *g355^2*g357^2*g358*g362*g363*g365^2*g392*g394*g395^2*g396
    *g397*g404*g423*g424*g425*g427*g428^2*g433*g434*g435*g447^2
    *g448*g449^2*g450^2*g451*g454*g456^2*g469*g470^2*g473^2*g474^2
    *g475*g480*g481*g482^2*g483*g487^2*g488*g489^2*g492*g493^2
    ],
[60,1,g306*g309^2*g314*g315*g363*g365*g369*g392*g396^2
    *g397^2*g399^2*g403*g404^2*g428*g429*g432^2*g435*g447^2*g448
    *g449*g450^2*g451^2*g454*g455*g456^2*g469*g471*g472*g473*g480
    *g482^2*g487*g488*g489*g492^2*g493],
[63,1,g356^2*g424^2*g468^2*g494],
[64,1,g312^2*g391^2*g468*g481*g487^2*g492^2*g494],
[65,1,g315^2*g358^2*g389^2*g392^2*g423^2*g428^2*g447^2
    *g449^2*g450*g467*g468*g469^2*g480^2*g482^2*g488*g492*g494],
[66,1,g357^2*g358*g392*g395^2*g423*g428^2*g448^2*g449
    *g450^2*g467^2*g468^2*g469^2*g481^2*g482^2*g487*g488^2],
[67,1,g449*g469*g480^2*g482*g488^2*g492],
[68,1,g213^2*g264*g312*g391^2*g481*g487^2*g492^2*g494^2],
[69,1,g161*g163^2*g216^2*g221*g256^2*g265^2*g267^2*g271
    *g304^2*g312*g319^2*g356*g358^2*g361*g391*g395*g425^2*g428
    *g447^2*g448^2*g450^2*g480*g481*g487*g488*g494],
[70,1,g163*g216*g265*g267^2*g313*g315*g319*g351^2*g357^2
    *g361*g391*g392*g395^2*g423*g424*g425*g428*g447*g468^2*g469
    *g480^2*g482*g487^2*g488^2*g494],
[71,1,g103^2*g106*g161^2*g168^2*g203*g216^2*g221*g256
    *g264^2*g265^2*g267^2*g271*g304^2*g312*g315^2*g319^2*g351^2
    *g357^2*g361*g389^2*g391*g395^2*g424^2*g425^2*g428*g447^2
    *g448^2*g449^2*g467^2*g469*g480*g481*g482*g488*g492*g494],
[72,1,g96*g106^2*g157*g163*g164^2*g210^2*g216^2*g217
    *g224^2*g262*g265^2*g267*g268^2*g304*g310^2*g313*g315*g316
    *g319^2*g351^2*g354^2*g358*g361^2*g389^2*g390*g391^2*g392^2
    *g393^2*g398*g423*g425*g428^2*g449*g452*g468*g469*g470^2*g480^2
    *g481*g488^2*g494],
[73,1,g97^2*g152^2*g158^2*g206*g209^2*g216*g257^2*g258
    *g263^2*g269*g309^2*g311*g313*g314^2*g315*g317^2*g318*g354^2
    *g355^2*g357^2*g360*g361*g362*g363^2*g365^2*g369^2*g390^2
    *g392*g393^2*g394^2*g395*g396*g397^2*g399^2*g423^2*g424^2
    *g425*g426*g427*g429*g430^2*g431*g432^2*g433^2*g434*g435*g448
    *g450^2*g451*g453^2*g454^2*g467*g468*g469^2*g470*g471^2*g473^2
    *g475*g480^2*g481*g482^2*g483^2*g487*g488^2*g489^2*g493^2
    *g494],
[74,1,g100^2*g159^2*g212^2*g263^2*g311^2*g350^2*g355^2
    *g397*g399^2*g403*g404^2*g425*g429^2*g432*g433^2*g434^2*g435^2
    *g450*g454*g455^2*g467^2*g469^2*g470*g471^2*g472^2*g473^2
    *g474*g475^2*g480^2*g481^2*g482*g488*g492],
[75,1,g101^2*g399^2*g403^2*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494^2],
[77,1,g126^2*g182^2*g235^2*g283^2*g330^2*g369^2*g391
    *g403^2*g424*g432^2*g454^2*g472^2*g481*g487^2*g493],
[78,1,g127^2*g183^2*g213*g236^2*g264*g284^2*g331^2*g356^2
    *g370^2*g404^2*g433^2*g455^2*g468^2*g473^2*g481*g487*g489
    *g492^2*g494],
[79,1,g128^2*g184^2*g237^2*g257*g285^2*g305^2*g332^2
    *g358^2*g371^2*g390*g405^2*g423^2*g426*g434^2*g447*g452*g469
    *g470^2*g480^2*g481^2*g484*g487*g488^2*g492^2*g493*g494],
[80,1,g129^2*g158^2*g185^2*g211*g238^2*g286^2*g333^2
    *g372^2*g392^2*g399^2*g406^2*g427^2*g428^2*g431^2*g432*g434
    *g447*g449^2*g450*g451*g454^2*g467^2*g468^2*g469^2*g471*g472^2
    *g473*g474^2*g475*g481^2*g482*g487^2*g493^2*g494],
[81,1,g130^2*g186^2*g239^2*g287^2*g334^2*g373^2*g407^2
    *g488^2*g492^2],
[85,1,g492^2],
[87,1,g448*g468^2*g481*g487*g492*g494^2],
[88,1,g391^2*g481^2*g487*g492^2*g494],
[89,1,g492*g494],
[90,1,g448*g468^2*g480^2*g481*g487^2*g492],
[91,1,g494^2],
[97,1,g492^2*g494^2],
[99,1,g481^2*g487^2*g492*g494],
[105,1,g356*g391^2*g423*g424*g447^2*g448^2*g468*g487^2
    ],
[108,1,g487^2*g494^2],
[109,1,g389*g423*g447*g467^2*g481^2*g487*g494],
[113,1,g312^2*g389^2*g391*g424^2*g447^2*g480^2*g481*g487
    *g492],
[115,1,g480*g492],
[116,1,g389^2*g423^2*g448*g468^2*g480^2*g492*g494],
[117,1,g313*g315^2*g361*g389^2*g395^2*g424^2*g425^2*g428
    *g447^2*g448*g449^2*g480*g481*g488^2*g492*g494],
[118,1,g389^2*g423^2*g467^2*g468^2*g487^2*g492],
[119,1,g357^2*g358*g392*g395^2*g423*g428^2*g448^2*g450^2
    *g467^2*g468^2*g469*g470^2*g480*g481^2*g487^2*g488*g492*g494],
[120,1,g358*g399^2*g425*g429^2*g432^2*g433*g450*g451^2
    *g454*g456*g467^2*g468*g473*g474^2*g481^2*g482*g483^2*g488^2
    *g493^2*g494],
[121,1,g397^2*g399*g403^2*g404*g425^2*g429^2*g433*g435
    *g449^2*g450^2*g451*g454^2*g455*g467*g471*g472*g474^2*g481
    *g482^2*g487*g489*g494^2],
[122,1,g306^2*g309*g314^2*g315^2*g358*g363^2*g365*g392^2
    *g396*g397*g403^2*g404^2*g425*g428^2*g432^2*g433^2*g435^2
    *g447*g448*g449^2*g450^2*g455^2*g456^2*g467^2*g468^2*g469^2
    *g471^2*g473^2*g480^2*g481^2*g482^2*g488*g489*g493*g494],
[123,1,g365*g397^2*g399*g403^2*g404*g425^2*g435*g449*g450^2
    *g451^2*g454*g455^2*g456^2*g467^2*g469^2*g471*g473*g474*g481
    *g482^2*g483*g488*g489^2*g494^2],
[126,1,g391^2*g448^2*g481^2],
[127,1,g356^2*g424^2*g481*g487*g492^2*g494^2],
[128,1,g358^2*g423^2*g425^2*g447^2*g449*g450^2*g467^2
    *g469^2*g481*g482^2*g487*g488^2*g494],
[129,1,g392^2*g425*g428^2*g447*g449^2*g450^2*g468^2*g469
    *g481^2*g487*g488*g492^2*g494],
[130,1,g488^2*g492^2*g494],
[131,1,g264^2*g312*g356*g424^2*g487*g492^2*g494^2],
[132,1,g214*g216^2*g267^2*g271*g304^2*g313^2*g315^2*g319
    *g351^2*g356*g361^2*g391*g395*g424*g428*g450*g467^2*g468^2
    *g480^2*g482^2*g487^2*g488^2*g492^2*g494^2],
[133,1,g216*g267*g313*g315^2*g357*g358*g361*g389^2*g392^2
    *g395*g424*g425*g428^2*g447*g448*g449*g450*g467*g481^2*g482
    *g488*g492^2],
[134,1,g161^2*g163*g214^2*g221^2*g256*g267^2*g271*g304
    *g312^2*g313^2*g315^2*g319*g351^2*g356*g358^2*g361^2*g389^2
    *g392^2*g395*g423^2*g424*g428^2*g448^2*g449^2*g450*g467^2
    *g468^2*g480^2*g482^2*g487*g488^2*g492*g494^2],
[135,1,g157*g163^2*g210*g216*g217^2*g262^2*g267^2*g268
    *g274^2*g310*g313^2*g315*g316^2*g351*g354^2*g357*g358*g359
    *g361^2*g389^2*g390^2*g395^2*g423^2*g424^2*g425^2*g426^2*g430
    *g447*g450^2*g469^2*g470*g480*g481*g488^2*g494^2],
[136,1,g205*g206^2*g211^2*g261^2*g266^2*g267*g306*g309^2
    *g311^2*g314^2*g315*g317^2*g320*g350^2*g355^2*g357^2*g358^2
    *g360*g362^2*g365*g390*g391*g392*g395^2*g396*g403*g404^2*g423^2
    *g424*g426*g427^2*g428^2*g432^2*g434^2*g435^2*g447^2*g450^2
    *g452*g453^2*g454*g455^2*g456*g467*g471^2*g472*g473*g475^2
    *g487^2*g488^2*g489^2*g492*g493^2*g494],
[137,1,g159^2*g212^2*g263^2*g311^2*g355^2*g429*g432^2
    *g433^2*g434^2*g449*g451^2*g456^2*g469*g472*g473^2*g475^2
    *g480^2*g481^2*g482^2*g483^2*g487^2*g488*g489*g493*g494^2],
[138,1,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494^2],
[140,1,g182^2*g235^2*g283^2*g330^2*g369^2*g403^2*g424
    *g432^2*g448*g454^2*g468*g472^2*g481*g487^2*g492^2*g493],
[141,1,g183^2*g236^2*g264*g284^2*g312*g331^2*g356*g370^2
    *g391^2*g404^2*g433^2*g448^2*g455^2*g468^2*g473^2*g481*g489
    *g494^2],
[142,1,g184^2*g237^2*g285^2*g305*g332^2*g352^2*g371^2
    *g405^2*g434^2*g447^2*g449*g467*g469*g480*g484*g488^2*g492
    *g493*g494],
[143,1,g185^2*g211^2*g238^2*g286^2*g333^2*g372^2*g399
    *g406^2*g425^2*g427*g431*g432^2*g434^2*g449^2*g450^2*g451^2
    *g454*g472^2*g473^2*g474*g475^2*g481*g482^2*g483*g488^2*g489
    *g493^2],
[144,1,g186^2*g239^2*g287^2*g334^2*g373^2*g407^2*g494^2],
[148,1,g494],
[150,1,g468^2*g487*g492*g494],
[151,1,g424*g448^2*g468^2*g481^2*g492],
[152,1,g494^2],
[153,1,g468^2*g487*g494],
[162,1,g391*g424^2*g447*g448*g467^2*g468^2*g481*g492^2
    ],
[165,1,g492^2],
[166,1,g423*g447*g467*g480^2*g487^2*g492],
[170,1,g356^2*g423^2*g424*g448^2*g467^2*g487*g492*g494],
[172,1,g494],
[173,1,g423^2*g447^2*g468*g481^2*g494],
[174,1,g357*g358^2*g395*g423^2*g428^2*g448^2*g449^2*g450
    *g467^2*g468*g482*g487*g488*g492*g494^2],
[175,1,g423^2*g447^2*g480^2*g481^2*g492^2*g494],
[176,1,g392^2*g425*g428^2*g447*g449^2*g450^2*g468^2*g469
    *g481^2*g487*g488*g492*g494^2],
[177,1,g429^2*g432*g433*g449^2*g451*g454*g455*g456*g469^2
    *g472*g473*g474*g480*g481*g482*g483^2*g489^2*g492*g493^2],
[178,1,g365*g397^2*g399*g403^2*g404*g425^2*g432*g435*g449
    *g450^2*g451*g454*g455*g456^2*g467^2*g469^2*g471*g472*g473^2
    *g474^2*g482^2*g483^2*g487*g488*g489^2*g492^2*g493^2],
[179,1,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g473^2*g480^2*g481*g482*g483^2*g489^2*g492*g493*g494^2],
[182,1,g424^2*g468^2*g487^2],
[183,1,g391^2*g448^2*g487*g492*g494^2],
[184,1,g447^2*g467^2*g480*g487^2*g492],
[185,1,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g492^2],
[186,1,g494^2],
[187,1,g312^2*g356*g391*g448^2*g492*g494^2],
[188,1,g265*g267^2*g315^2*g319*g351^2*g357^2*g358^2*g361
    *g389^2*g391*g395^2*g424*g428*g448*g450*g469*g480^2*g481^2
    *g488^2*g492^2*g494^2],
[189,1,g267*g315*g357*g358^2*g392*g395*g423^2*g425^2*g428
    *g448*g450^2*g467*g468*g480^2*g487*g494],
[190,1,g214^2*g216*g265^2*g271^2*g304*g315^2*g319*g351
    *g356^2*g357^2*g358^2*g361*g389^2*g391*g395^2*g423^2*g425^2
    *g428*g447^2*g448*g449*g450^2*g468^2*g469^2*g480*g481^2*g487
    *g488^2*g492*g494],
[191,1,g210*g216^2*g262*g267*g268^2*g310^2*g315^2*g316
    *g322^2*g354*g357^2*g358*g359^2*g389*g390^2*g392*g393*g395^2
    *g423^2*g428^2*g447^2*g448^2*g449*g452*g467*g469*g470*g480
    *g488^2*g492*g494],
[192,1,g258^2*g306^2*g314^2*g355^2*g362*g363^2*g365*g394
    *g396*g397^2*g399^2*g404*g424*g425*g427*g429*g431^2*g432^2
    *g434*g435*g447*g448*g450*g456*g469^2*g473^2*g474^2*g475*g480
    *g481^2*g482*g483^2*g492^2*g493^2*g494^2],
[193,1,g212^2*g263^2*g311^2*g355^2*g434^2*g451*g454^2
    *g455^2*g473*g474^2*g475^2*g483^2*g489^2*g492*g493^2*g494],
[196,1,g235^2*g283^2*g330^2*g369^2*g403^2*g432^2*g448
    *g454^2*g468*g472^2*g481*g487^2*g493*g494^2],
[197,1,g236^2*g284^2*g312*g331^2*g356*g370^2*g391*g404^2
    *g433^2*g448*g455^2*g468^2*g473^2*g481*g487*g489],
[198,1,g237^2*g285^2*g332^2*g352*g371^2*g405^2*g434^2
    *g467^2*g480*g484*g488*g492^2*g493*g494^2],
[199,1,g238^2*g286^2*g333^2*g372^2*g399^2*g406^2*g427^2
    *g431^2*g432^2*g434*g451^2*g453^2*g454^2*g467*g471*g472^2
    *g473^2*g474*g475*g480^2*g483*g488*g493^2*g494],
[200,1,g239^2*g287^2*g334^2*g373^2*g407^2],
[202,1,g481^2*g487*g492],
[205,1,g448*g468^2*g481^2*g487^2*g494],
[215,1,g424*g448^2*g467*g468*g480^2*g481^2*g487*g494^2],
[218,1,g494^2],
[219,1,g447*g467*g480*g492^2*g494],
[223,1,g391^2*g447^2*g448*g468^2*g480^2*g492*g494],
[226,1,g447^2*g467^2*g481*g487^2],
[227,1,g392*g428*g447^2*g449*g450^2*g468^2*g469^2*g480
    *g481*g487*g488*g492*g494],
[228,1,g447^2*g467^2*g487^2*g494^2],
[229,1,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g492^2*g494^2],
[230,1,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[231,1,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g489^2*g492
    *g493^2*g494^2],
[232,1,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g493*g494^2],
[235,1,g448^2*g481^2*g492^2],
[236,1,g424^2*g468^2*g492*g494],
[237,1,g467^2*g480^2*g492^2*g494],
[238,1,g449^2*g469^2*g480*g482*g487^2*g492],
[240,1,g356^2*g391*g424*g468^2*g494],
[241,1,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423^2
    *g424*g428^2*g448*g449*g450*g468*g469^2*g480^2*g488^2*g494],
[242,1,g315*g358*g392*g425*g428*g447^2*g450*g468*g481
    *g482^2*g487*g488^2*g492^2*g494^2],
[243,1,g265^2*g267*g313^2*g319^2*g351*g358^2*g361*g389
    *g391^2*g392^2*g395*g423^2*g424*g428^2*g447^2*g450*g467^2
    *g468*g480^2*g481^2*g488*g492^2*g494],
[244,1,g262*g267^2*g310*g315*g316^2*g354^2*g358^2*g359
    *g364^2*g390*g392^2*g393^2*g423*g425*g426*g428^2*g447^2*g449^2
    *g450^2*g467^2*g468^2*g469^2*g470*g480^2*g482*g487^2*g488
    *g494^2],
[245,1,g306^2*g369^2*g396*g397*g403*g404*g425*g427*g432^2
    *g434^2*g435^2*g448^2*g449^2*g450*g451*g453^2*g454*g455*g456
    *g468*g469*g471*g472*g473*g475^2*g480*g481*g483*g487*g488^2
    *g489*g492^2*g493*g494],
[246,1,g263^2*g311^2*g355^2*g434^2*g472*g473*g475^2*g487^2
    *g489^2*g493^2*g494],
[249,1,g283^2*g330^2*g369^2*g403^2*g432^2*g454^2*g468
    *g472^2*g481*g487*g492^2*g493*g494^2],
[250,1,g284^2*g331^2*g356*g370^2*g391*g404^2*g424*g433^2
    *g455^2*g468^2*g473^2*g481^2*g487*g489*g494],
[251,1,g285^2*g332^2*g371^2*g405^2*g434^2*g480^2*g484
    *g493],
[252,1,g286^2*g333^2*g372^2*g406^2*g432*g451*g453^2*g473
    *g474^2*g480*g481^2*g487^2*g492^2*g494],
[253,1,g287^2*g334^2*g373^2*g407^2],
[255,1,g487^2*g492*g494],
[266,1,g448*g468^2*g480*g481*g487^2*g492],
[269,1,g467*g480*g494^2],
[273,1,g424^2*g467^2*g468*g481^2*g494],
[276,1,g467^2*g480^2*g487*g492^2],
[277,1,g425*g450*g467^2*g469^2*g481^2*g482*g487*g488*g494^2],
[278,1,g467^2*g480^2*g492^2],
[279,1,g449^2*g469^2*g480*g482*g487^2*g492],
[280,1,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g493^2],
[281,1,g454^2*g472^2*g493*g494^2],
[283,1,g468^2*g487^2*g494^2],
[284,1,g448^2*g481^2*g494],
[285,1,g480^2*g494^2],
[288,1,g391^2*g424*g448*g481^2],
[289,1,g357*g358^2*g395*g423^2*g425^2*g428*g447^2*g448
    *g449*g450^2*g468*g469^2*g480^2*g481*g487*g492*g494^2],
[290,1,g358*g425*g450*g467^2*g480*g481*g482*g492^2],
[291,1,g313^2*g315*g357^2*g361^2*g389*g395*g423*g424^2
    *g425^2*g428*g447^2*g448*g449*g450^2*g467^2*g469^2*g480*g481
    *g482^2*g488*g494],
[292,1,g310*g315^2*g354*g358*g359^2*g390^2*g393*g398^2
    *g425^2*g426^2*g447*g449^2*g450^2*g467^2*g470^2*g480*g481^2
    *g487*g488^2*g492^2],
[293,1,g397*g403^2*g404^2*g425*g429*g433*g435^2*g450*g451^2
    *g455*g456*g467^2*g468^2*g469^2*g472^2*g473^2*g480*g481*g482
    *g483*g487*g488*g492*g493^2*g494],
[294,1,g311^2*g355^2*g434^2*g472*g475^2*g489^2*g492^2
    *g493^2*g494^2],
[297,1,g330^2*g369^2*g403^2*g432^2*g454^2*g472^2*g481
    *g487*g492*g493],
[298,1,g331^2*g370^2*g391*g404^2*g424*g433^2*g448*g455^2
    *g473^2*g481^2*g489*g492^2*g494],
[299,1,g332^2*g371^2*g405^2*g434^2*g484*g493*g494],
[300,1,g333^2*g372^2*g406^2*g454*g471^2*g472*g473^2*g487
    *g489*g493^2*g494],
[301,1,g334^2*g373^2*g407^2],
[303,1,g492^2*g494],
[314,1,g468*g481^2*g487*g492^2*g494],
[317,1,g480],
[321,1,g448^2*g480^2*g481*g487^2],
[324,1,g480^2*g492*g494^2],
[325,1,g449*g469*g480^2*g482^2*g487^2*g488*g492],
[326,1,g480^2*g494^2],
[327,1,g454^2*g472^2*g494],
[328,1,g472^2*g493*g494],
[330,1,g481^2*g492^2],
[331,1,g468^2*g487^2],
[335,1,g424^2*g448*g468*g487^2],
[336,1,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492*g494],
[337,1,g482*g488^2*g492],
[338,1,g357^2*g358*g392^2*g395^2*g423*g428*g447*g448^2
    *g449^2*g450*g467^2*g468*g469^2*g480^2*g482*g487*g492^2],
[339,1,g354*g358^2*g390*g393^2*g426*g430^2*g449*g467*g469
    *g470*g482^2*g487*g488^2*g494^2],
[340,1,g429*g432^2*g433^2*g449*g451*g455*g456^2*g469*g472^2
    *g473^2*g474*g480^2*g481^2*g482^2*g483^2*g487^2*g488*g492^2
    *g493^2],
[341,1,g355^2*g434^2*g472*g475^2*g494^2],
[344,1,g369^2*g403^2*g432^2*g454^2*g472^2*g487*g492*g493
    *g494^2],
[345,1,g370^2*g404^2*g424*g433^2*g448*g455^2*g468*g473^2
    *g487^2*g489*g494],
[346,1,g371^2*g405^2*g434^2*g484*g493*g494],
[347,1,g372^2*g406^2*g472*g489*g492*g493^2],
[348,1,g373^2*g407^2],
[350,1,g494^2],
[363,1,g468^2*g487*g492^2],
[366,1,g492*g494^2],
[368,1,g493*g494],
[369,1,g487^2*g494^2],
[370,1,g481^2*g492^2],
[374,1,g448^2*g468*g481*g492^2],
[375,1,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[376,1,g488*g494],
[377,1,g392^2*g425^2*g428^2*g447*g449^2*g450*g467*g468^2
    *g481*g482^2*g487^2*g494],
[378,1,g390*g426^2*g449*g452^2*g469*g470^2*g482^2*g487
    *g488*g492^2*g494^2],
[379,1,g451*g454^2*g455^2*g472*g474^2*g483^2*g487*g492^2
    ],
[380,1,g434^2*g472*g475^2*g493],
[383,1,g403^2*g432^2*g454^2*g472^2*g492*g493*g494^2],
[384,1,g404^2*g433^2*g448*g455^2*g468*g473^2*g481*g489
    *g492^2*g494],
[385,1,g405^2*g434^2*g484*g493*g494],
[386,1,g406^2],
[387,1,g407^2],
[397,1,g481^2*g492*g494^2],
[400,1,g494],
[403,1,g492^2],
[404,1,g487^2*g494^2],
[408,1,g468^2*g481*g487*g494^2],
[409,1,g449*g469*g480^2*g482*g487*g492*g494^2],
[411,1,g425^2*g449^2*g450^2*g467*g469*g480*g481^2*g482
    *g487*g494^2],
[413,1,g473*g487^2*g492*g493*g494],
[417,1,g432^2*g454^2*g472^2*g493*g494^2],
[418,1,g433^2*g455^2*g468*g473^2*g481*g487*g489],
[419,1,g434^2*g484*g493*g494],
[429,1,g487^2*g494],
[432,1,g494^2],
[433,1,g492^2],
[435,1,g481^2*g487*g492],
[436,1,g488^2*g494^2],
[437,1,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492^2
    *g494],
[439,1,g489^2*g492^2*g493^2],
[442,1,g454^2*g472^2*g493*g494],
[443,1,g455^2*g473^2*g481*g487*g489*g492*g494],
[444,1,g484*g493*g494],
[451,1,g492^2],
[455,1,g494^2],
[456,1,g487^2*g492*g494],
[458,1,g488*g494],
[460,1,g493^2*g494^2],
[463,1,g472^2*g493*g494],
[464,1,g473^2*g487*g489*g492*g494^2],
[474,1,g492^2*g494],
[476,1,g493*g494],
[477,1,g489*g492*g494^2],
[483,1,g494^2],
[486,1,g493*g494],
[3,2,g10],
[4,2,g12],
[5,2,g15],
[8,2,g312^2*g356^2*g468*g487*g494],
[9,2,g160^2*g356^2*g391*g468*g481^2*g492^2*g494],
[10,2,g102*g160^2*g213^2*g312*g356*g391^2*g468*g481^2
    *g492^2*g494^2],
[11,2,g103*g106^2*g161^2*g168*g203^2*g214*g216^2*g264
    *g265^2*g267^2*g271*g304*g313^2*g358^2*g361^2*g389^2*g424^2
    *g425^2*g449*g450*g468*g469^2*g481*g487*g488^2*g494^2],
[12,2,g106^2*g161^2*g221^2*g256*g265^2*g267^2*g312^2
    *g313^2*g315*g319*g356*g361*g392*g395*g423^2*g424*g425^2*g467
    *g468^2*g469^2*g480^2*g481^2*g488*g494],
[13,2,g30^2*g103*g111*g161*g163^2*g213*g214^2*g216^2
    *g221*g265*g267^2*g313*g315^2*g351*g356*g358*g361^2*g389*g391^2
    *g392^2*g395^2*g424^2*g425^2*g428^2*g467^2*g469^2*g480*g481^2
    *g487*g488*g492^2*g494^2],
[14,2,g106*g214^2*g265*g267^2*g271^2*g304*g313*g319*g351^2
    *g356^2*g357^2*g361*g391^2*g392^2*g424^2*g425*g428^2*g447
    *g448*g449^2*g450^2*g468^2*g469*g492*g494^2],
[15,2,g44],
[16,2,g44*g114*g161^2*g171*g203^2*g216^2*g221^2*g256^2
    *g271*g274*g304*g312^2*g315*g322*g356^2*g357^2*g358*g361^2
    *g389^2*g391^2*g392*g395^2*g398*g423^2*g425*g428^2*g430*g447
    *g448^2*g452^2*g467^2*g468*g481*g482*g487^2*g488*g494^2],
[17,2,g35^2*g46*g105*g161*g163^2*g204*g214^2*g216^2*g221
    *g256^2*g257^2*g265*g271*g304*g310^2*g312^2*g313^2*g315*g319
    *g352^2*g356*g357^2*g359^2*g390*g391^2*g392*g395^2*g398^2
    *g423*g424^2*g426^2*g428*g430^2*g447*g450^2*g467^2*g468^2
    *g469*g481*g482^2*g487*g492*g494],
[18,2,g156^2*g163*g209^2*g216*g265*g313^2*g315*g319*g351^2
    *g357^2*g358*g361*g365*g369*g389*g391*g392*g397*g399^2*g403
    *g423^2*g424*g428^2*g429^2*g433^2*g435^2*g447^2*g449*g450
    *g451^2*g454^2*g455^2*g456*g467^2*g468^2*g469^2*g471^2*g472^2
    *g480*g482^2*g483^2*g487^2*g488^2*g492^2*g494^2],
[19,2,g48^2*g110*g255*g258*g261^2*g266^2*g267*g303^2
    *g317*g350^2*g352*g354*g355*g357^2*g362^2*g363^2*g369*g390
    *g392*g393^2*g394^2*g395^2*g396^2*g397^2*g403*g404*g424^2
    *g425*g428^2*g430*g433^2*g434^2*g448*g449*g450^2*g453^2*g454^2
    *g456^2*g467*g470^2*g471*g472^2*g475^2*g480*g481^2*g482*g488^2
    *g489*g493^2*g494^2],
[21,2,g63],
[23,2,g68^2*g102^2*g131^2*g160*g187^2*g240^2*g264^2*g288^2
    *g312^2*g335^2*g374^2*g391*g408^2*g424*g435^2*g456^2*g468
    *g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2*g494^2],
[24,2,g69^2*g104^2*g132^2*g163*g188^2*g214*g216^2*g241^2
    *g257^2*g265^2*g271*g289^2*g303^2*g304^2*g305*g313*g315*g319^2
    *g336^2*g350^2*g351^2*g352*g354^2*g356*g357*g361^2*g362*g375^2
    *g389*g390*g391*g392*g393^2*g395^2*g396*g399^2*g403^2*g409^2
    *g425^2*g428^2*g429^2*g430^2*g432*g436^2*g447^2*g448^2*g450
    *g455*g456*g457^2*g467*g468*g469*g472*g473^2*g474^2*g480^2
    *g481^2*g482*g483^2*g484^2*g488*g489*g492*g493^2*g494],
[25,2,g70^2*g106*g109^2*g133^2*g166^2*g189^2*g216*g219^2
    *g242^2*g269^2*g290^2*g315*g317^2*g337^2*g351*g354^2*g358
    *g376^2*g390^2*g393^2*g410^2*g423^2*g425*g426^2*g427^2*g430^2
    *g434*g447*g449*g450*g452*g453*g459*g467*g471*g472*g475*g480^2
    *g482*g488*g492*g493],
[32,2,g312*g389*g424^2*g447*g448^2*g481*g492*g494],
[33,2,g391^2*g424*g448*g468*g481^2*g487^2*g494],
[35,2,g312^2*g351^2*g389^2*g423^2*g447^2*g448*g467^2
    *g481*g487*g492^2*g494^2],
[38,2,g213^2*g264*g304*g312*g356*g423*g424*g447^2*g467
    *g481^2*g487^2],
[40,2,g356*g424^2*g468*g481*g487*g492],
[41,2,g351*g391^2*g424*g447^2*g448*g467^2*g468^2*g480
    *g481^2*g487*g492],
[46,2,g312*g391*g424^2*g467^2*g468*g481*g492^2*g494^2],
[47,2,g304^2*g351^2*g389*g423*g447^2*g467*g468*g480^2
    ],
[50,2,g264^2*g312*g356^2*g423*g447*g467*g468*g481^2*g487^2
    *g494],
[51,2,g256^2*g304^2*g351^2*g391*g423*g424^2*g447*g448^2
    *g480*g487*g492^2*g494^2],
[52,2,g147*g203*g304*g351*g356^2*g391^2*g423*g424*g447
    *g467^2*g487^2*g494],
[53,2,g161^2*g163*g204^2*g214*g216^2*g221^2*g256*g257
    *g271^2*g310*g312^2*g313^2*g319^2*g351^2*g352^2*g354^2*g356^2
    *g358^2*g359*g389^2*g392*g393^2*g395^2*g398*g423^2*g424*g425
    *g426^2*g428^2*g447*g448^2*g449*g468*g470^2*g480*g482^2*g488
    *g492^2],
[54,2,g262^2*g265*g310*g315^2*g316^2*g319*g351^2*g354^2
    *g357^2*g358^2*g359*g361^2*g364^2*g391*g423^2*g424^2*g447^2
    *g448^2*g452^2*g467^2*g468*g469^2*g480*g481^2*g482*g487*g488
    *g492*g494],
[55,2,g267^2*g306^2*g314*g315^2*g330^2*g357*g358*g365
    *g369^2*g392*g395*g396*g399*g403*g423^2*g429*g435^2*g447*g449
    *g450*g453*g454^2*g455^2*g456^2*g467*g468^2*g469*g471*g473^2
    *g474^2*g483^2*g487*g488*g489^2*g493],
[58,2,g258*g261^2*g262*g266^2*g310^2*g315*g316*g317*g350^2
    *g352*g354*g355*g358^2*g359^2*g362^2*g363^2*g364*g365^2*g394^2
    *g396^2*g397*g404*g423*g424^2*g425*g429*g432*g434^2*g435*g447^2
    *g449^2*g451*g452^2*g453^2*g454^2*g455*g456*g469^2*g470^2
    *g471^2*g472^2*g474*g475^2*g483^2*g487^2*g488*g489^2*g492^2
    *g493^2*g494],
[59,2,g146^2*g261^2*g267*g306^2*g309^2*g314^2*g315*g357
    *g363^2*g369*g392^2*g395*g396*g397*g399*g423^2*g428*g429^2
    *g432^2*g433*g435^2*g447*g448^2*g450^2*g454*g455^2*g456*g467^2
    *g469^2*g471^2*g472^2*g473*g474^2*g481*g482^2*g487^2*g488^2
    *g489^2*g492^2*g493],
[60,2,g83^2*g146*g425^2*g450^2*g467*g469*g480*g481*g487
    *g492^2*g494],
[63,2,g356*g424^2*g448^2*g468^2*g481*g487^2*g492*g494^2],
[64,2,g213*g264^2*g312^2*g356^2*g424*g448^2*g468^2*g481
    *g492^2],
[65,2,g161^2*g163*g216^2*g221^2*g256*g265*g271^2*g304^2
    *g312^2*g319*g351*g356^2*g358^2*g361^2*g389^2*g391^2*g392^2
    *g424^2*g425^2*g428^2*g447^2*g450^2*g467^2*g468^2*g469*g480^2
    *g481*g482^2*g487*g494],
[66,2,g163^2*g216^2*g265*g267^2*g313*g319*g351^2*g357
    *g358^2*g361*g391*g395*g423^2*g428^2*g447^2*g449^2*g467*g468
    *g469*g480*g488^2*g492^2*g494],
[67,2,g209*g216^2*g267*g309^2*g313^2*g315^2*g361^2*g365^2
    *g369^2*g389*g395*g397^2*g403*g423*g424^2*g425^2*g428^2*g433
    *g435*g448^2*g450*g451*g456*g467*g469*g471*g472*g473^2*g474
    *g480^2*g481*g487^2*g488^2*g489*g492*g493*g494^2],
[68,2,g160^2*g312^2*g356*g391*g448^2*g468^2*g481*g492^2
    ],
[69,2,g163*g214*g216^2*g265^2*g267^2*g271*g304^2*g319^2
    *g351^2*g356*g358*g361*g389^2*g391*g392^2*g395*g423^2*g424^2
    *g425*g428*g448*g449*g450^2*g467^2*g468^2*g482*g487*g492^2
    ],
[70,2,g106],
[71,2,g103^2*g106*g161*g163^2*g168*g203*g214^2*g216^2
    *g221*g256*g264*g304^2*g312*g313*g315*g319*g357*g358^2*g361
    *g391*g392*g395^2*g423*g424^2*g425^2*g428^2*g448*g450*g467
    *g468*g469*g480^2*g482*g487^2*g488*g492*g494],
[72,2,g106*g171^2*g214*g224*g256*g265^2*g267*g271*g274^2
    *g313^2*g315^2*g319*g322*g351*g356*g357^2*g358*g361^2*g364
    *g389^2*g398^2*g425*g430*g448^2*g452*g467*g469*g480*g481*g482
    *g488^2*g492^2*g494^2],
[73,2,g105^2*g108*g162^2*g215^2*g265^2*g266^2*g267*g305^2
    *g314^2*g315*g319^2*g351*g352*g356^2*g357*g358*g361*g369^2
    *g389*g392^2*g395*g397*g399^2*g404^2*g423^2*g424^2*g425^2
    *g428*g429*g432^2*g447^2*g449^2*g450*g451^2*g456*g467*g469
    *g470*g472*g480^2*g481^2*g482*g483*g487*g489*g492*g494],
[74,2,g110^2*g167^2*g220^2*g270^2*g303^2*g306*g309^2
    *g310^2*g314^2*g315^2*g318^2*g358^2*g359^2*g360^2*g365*g369^2
    *g392*g394^2*g396^2*g398^2*g399^2*g403^2*g425^2*g427^2*g428
    *g430^2*g433*g435*g447^2*g450*g451^2*g452*g453^2*g454*g469^2
    *g470*g473^2*g480^2*g482*g483*g488*g489^2*g492*g493^2],
[76,2,g126],
[78,2,g131^2*g160^2*g187^2*g240^2*g264^2*g288^2*g335^2
    *g356*g374^2*g391*g408^2*g424^2*g435^2*g448*g456^2*g474^2
    *g483^2*g489^2*g493^2*g494],
[79,2,g132^2*g188^2*g216*g241^2*g257^2*g265*g289^2*g303^2
    *g319*g336^2*g350*g351^2*g354^2*g357^2*g358*g362*g375^2*g389
    *g391*g392*g393^2*g396^2*g399^2*g403^2*g409^2*g424^2*g426^2
    *g428^2*g429^2*g430^2*g432*g436^2*g447^2*g448^2*g450^2*g452^2
    *g455*g456*g457^2*g467^2*g468^2*g469^2*g472*g473^2*g474^2
    *g480^2*g481*g482^2*g484^2*g488*g489^2*g492*g493^2*g494],
[80,2,g133^2*g163*g166^2*g189^2*g216*g219*g242^2*g269^2
    *g290^2*g315*g317^2*g337^2*g376^2*g389*g390^2*g410^2*g423^2
    *g426^2*g427^2*g434*g447^2*g449^2*g452^2*g453*g459*g467^2
    *g469^2*g470^2*g471*g472*g475*g482*g487*g492*g493*g494],
[85,2,g481],
[87,2,g391^2*g487^2*g492],
[89,2,g312*g391^2*g424*g448*g481*g487*g494],
[90,2,g425^2*g450*g467^2*g480^2*g482^2*g487^2*g488*g494],
[91,2,g357^2*g358*g392^2*g395^2*g423*g447^2*g448^2*g450^2
    *g467^2*g482^2*g487^2],
[92,2,g492^2],
[95,2,g424*g448*g468*g481*g494^2],
[97,2,g391^2*g424^2*g468^2*g481*g487*g492*g494],
[98,2,g389^2*g423^2*g424*g447^2*g448*g468*g492*g494],
[105,2,g356*g389*g391^2*g424^2*g448^2*g468*g481^2*g487
    *g492],
[108,2,g356^2*g391^2*g424*g468^2*g480*g481*g487*g492^2
    ],
[109,2,g351*g423*g447*g480*g481^2*g487^2*g492^2*g494^2],
[113,2,g264*g312*g351^2*g356*g389^2*g391*g423^2*g424^2
    *g447*g448*g468^2*g480*g481^2*g494^2],
[115,2,g312*g356*g424^2*g447^2*g448^2*g467*g468^2*g480
    *g481*g494^2],
[116,2,g304*g423^2*g424^2*g447*g467*g480^2*g481^2*g487^2
    *g492],
[117,2,g203^2*g256*g304^2*g351*g389*g391*g423^2*g447*g448
    *g467*g468^2*g481^2*g487^2*g494^2],
[118,2,g214*g216^2*g257*g265*g271*g304^2*g305*g313^2*g315^2
    *g351^2*g352^2*g354^2*g356*g358^2*g392^2*g393^2*g395^2*g424^2
    *g425*g430^2*g448*g449*g452^2*g467*g469^2*g470^2*g480^2*g481
    *g482*g487^2*g488^2*g492*g494^2],
[119,2,g310*g313^2*g354*g357^2*g358*g359*g361^2*g389*g393
    *g398*g423^2*g424^2*g425^2*g426^2*g428^2*g430^2*g449^2*g450^2
    *g452^2*g469^2*g470*g481*g482*g492^2*g494^2],
[120,2,g315*g392^2*g399*g403*g428^2*g429*g432^2*g435*g447
    *g448*g449^2*g450*g454*g455^2*g456^2*g467^2*g468*g472*g483^2
    *g488*g492*g493^2],
[121,2,g306^2*g309*g310^2*g314*g358*g359^2*g365^2*g369
    *g390*g396*g397^2*g398^2*g399*g404*g425^2*g426^2*g429^2*g430^2
    *g432*g447^2*g449*g450^2*g451^2*g452^2*g453*g454*g456^2*g468^2
    *g470*g471^2*g472*g473*g474*g483*g488*g489*g492^2*g493],
[122,2,g205^2*g266*g306^2*g317^2*g350*g352^2*g355^2*g357^2
    *g358*g362*g363*g369^2*g394*g395^2*g396*g397*g399*g403*g423
    *g424*g425^2*g427*g428*g433*g434*g435*g447*g449^2*g450*g451
    *g455^2*g456*g467*g470^2*g472*g475*g480*g481*g482*g488*g493^2
    ],
[123,2,g146^2*g205*g266^2*g306*g309*g314*g315^2*g317*g350^2
    *g352*g355*g357*g362^2*g363^2*g365*g369*g394^2*g395*g397^2
    *g399^2*g403*g423^2*g424^2*g425^2*g428^2*g429*g432*g433*g434^2
    *g435^2*g447*g448*g449*g450*g451^2*g454*g455*g467*g468*g470
    *g472*g475^2*g481^2*g483^2*g487^2*g492*g494],
[126,2,g391*g448^2*g468^2*g481^2*g487*g492^2*g494],
[127,2,g264*g312^2*g356^2*g391^2*g448*g468^2*g481^2*g487
    *g494^2],
[128,2,g214^2*g216*g267^2*g271^2*g304*g313*g319^2*g351^2
    *g356^2*g361*g389*g391^2*g395^2*g423^2*g424^2*g425^2*g448^2
    *g450^2*g467^2*g480*g481^2*g487^2*g488^2*g492^2*g494^2],
[129,2,g216^2*g267^2*g313*g315^2*g357*g361*g389^2*g392
    *g395*g424*g428*g447^2*g449*g450^2*g467^2*g469*g481*g482*g487
    *g494^2],
[130,2,g261*g267^2*g315*g357^2*g358*g365^2*g369^2*g395^2
    *g397^2*g399*g403^2*g423*g425*g428*g429*g432^2*g433*g435*g447
    *g449^2*g451*g454*g455^2*g467*g469*g471*g472*g473*g474^2*g480^2
    *g481*g482*g483*g492*g493^2*g494],
[131,2,g213^2*g356^2*g391*g424*g468^2*g481^2*g487*g494^2],
[132,2,g216*g265*g267^2*g313^2*g315^2*g319*g351^2*g361^2
    *g389^2*g391*g395*g423^2*g424*g425^2*g428*g447^2*g448^2*g450
    *g468*g469*g481^2*g487^2*g494],
[133,2,g163],
[134,2,g161^2*g163*g214*g216^2*g221*g256*g265^2*g267^2
    *g271*g304*g312*g351^2*g356*g357*g358*g361*g392*g395*g424
    *g425*g428^2*g447*g448^2*g450^2*g468*g469^2*g481*g482^2*g487
    *g494],
[135,2,g163*g224^2*g265*g274*g304*g313^2*g315*g319*g322^2
    *g357^2*g358^2*g361*g364*g389*g391*g392^2*g395^2*g398*g423^2
    *g430^2*g452*g468^2*g469^2*g470*g480^2*g482*g488^2*g492],
[136,2,g162^2*g165*g215^2*g266^2*g314^2*g357^2*g358^2
    *g369^2*g391^2*g395^2*g397*g399^2*g404^2*g423*g424*g428*g429
    *g432^2*g447*g448^2*g449*g451^2*g456*g467^2*g468^2*g469*g472
    *g480*g481*g482*g483*g487*g489*g492*g494^2],
[137,2,g167^2*g220^2*g270^2*g318^2*g350^2*g354^2*g358
    *g360^2*g365^2*g369*g390^2*g393^2*g394^2*g397^2*g425*g426^2
    *g427^2*g429^2*g430^2*g432^2*g435^2*g448^2*g449*g450*g451
    *g452*g454^2*g455*g467*g468*g470*g471^2*g473*g481*g482*g483^2
    *g487*g488*g493*g494^2],
[139,2,g182],
[141,2,g187^2*g213^2*g240^2*g288^2*g312*g335^2*g356^2
    *g374^2*g391^2*g408^2*g424^2*g435^2*g448^2*g456^2*g468^2*g474^2
    *g483^2*g489^2*g492^2*g493^2],
[142,2,g188^2*g241^2*g267*g289^2*g305^2*g313*g336^2*g350^2
    *g358*g361*g375^2*g389^2*g390^2*g396*g409^2*g423*g424*g426^2
    *g428*g436^2*g447^2*g448^2*g452^2*g457^2*g467^2*g480*g481^2
    *g483*g484^2*g487*g489^2*g492*g493*g494^2],
[143,2,g189^2*g216*g219^2*g242^2*g267*g269*g290^2*g315
    *g317*g337^2*g376^2*g410^2*g423*g427^2*g434*g447^2*g449^2
    *g453*g459*g467*g469^2*g471*g472*g475*g480^2*g482*g487^2*g492^2
    *g493*g494],
[148,2,g487^2*g492^2*g494^2],
[150,2,g424*g448^2*g468^2*g481^2*g487^2*g494],
[152,2,g356^2*g391^2*g448*g468*g481^2*g487*g492*g494^2],
[153,2,g449*g469^2*g480*g492^2*g494],
[154,2,g487],
[158,2,g423^2*g447^2*g448*g467^2*g468*g481*g494],
[162,2,g391*g423*g424^2*g448^2*g468^2*g481*g487^2*g492
    *g494],
[165,2,g391^2*g424^2*g448*g481^2*g487*g492*g494^2],
[166,2,g389*g447*g467*g487^2*g492^2*g494^2],
[170,2,g312*g356*g389^2*g391*g423^2*g424*g447^2*g448^2
    *g467*g468*g481^2*g487^2],
[172,2,g356*g391*g448^2*g467^2*g468^2*g480*g481^2*g487
    ],
[173,2,g351*g447^2*g448^2*g467*g480*g487^2*g492^2*g494],
[174,2,g256^2*g304*g351^2*g389*g423*g424*g447^2*g467*g468
    *g480*g481^2*g487^2*g492^2],
[175,2,g265*g267^2*g305*g313*g319*g351^2*g352*g357^2*g358^2
    *g389^2*g390^2*g391*g425^2*g426^2*g428^2*g448^2*g449^2*g452^2
    *g468*g469*g470^2*g487^2*g488*g494],
[176,2,g354*g357^2*g390*g392^2*g393*g395^2*g423*g426*g430
    *g447^2*g448^2*g449*g450^2*g452^2*g469*g480*g482*g488*g492^2
    *g494],
[177,2,g354^2*g358*g365*g369^2*g393^2*g397*g399*g429^2
    *g430^2*g435*g448*g449^2*g452^2*g454^2*g455^2*g456*g469^2
    *g471^2*g472^2*g473*g474*g481^2*g482*g487^2*g488*g492*g493^2
    ],
[178,2,g306*g309^2*g314*g315*g363*g365^2*g369^2*g392*g396^2
    *g399*g403^2*g404^2*g425*g428*g429*g433^2*g447^2*g451^2*g454
    *g455*g456*g467*g468^2*g472^2*g473*g474*g482^2*g483*g487^2
    *g488^2*g493^2],
[179,2,g205*g266^2*g306*g309*g314*g315^2*g317*g350^2*g352
    *g355*g357*g362^2*g363^2*g365*g369*g392^2*g394^2*g395*g397^2
    *g399^2*g403*g423^2*g424^2*g425^2*g428*g429*g432*g433*g434^2
    *g435^2*g447^2*g448*g449*g451^2*g454*g455*g467^2*g469*g470
    *g472*g475^2*g480*g481*g483^2*g488^2*g494^2],
[182,2,g424*g468^2*g481^2*g487^2*g492*g494^2],
[183,2,g312*g356^2*g391^2*g424^2*g468*g481^2*g487^2*g492
    ],
[184,2,g265^2*g267*g315^2*g319^2*g351*g357*g361^2*g389^2
    *g391^2*g395*g423*g424^2*g428^2*g447^2*g448^2*g449^2*g468^2
    *g469^2*g480^2*g487^2*g492^2*g494^2],
[185,2,g267^2*g315^2*g357*g358^2*g392*g395*g423^2*g425
    *g428*g448*g450*g467^2*g469^2*g480^2*g487*g488^2*g494],
[186,2,g309*g315^2*g358*g392^2*g399^2*g403^2*g428^2*g429^2
    *g432*g447*g450*g455*g456*g467*g469^2*g472*g473^2*g474*g480^2
    *g481*g482^2*g483^2*g487^2*g489^2*g493*g494],
[187,2,g264^2*g391^2*g424*g448*g481^2*g487^2*g492],
[188,2,g267*g313*g315^2*g357^2*g358^2*g361*g389^2*g395^2
    *g423^2*g424*g428*g447^2*g448*g449^2*g450*g467^2*g468^2*g469
    *g481*g482*g487^2*g492^2],
[189,2,g216],
[190,2,g214^2*g216*g265*g267^2*g271*g304*g313^2*g315^2
    *g319*g351*g356*g389^2*g391*g392*g395*g425*g428*g448*g450^2
    *g467*g468^2*g469*g480*g481*g488*g492^2*g494],
[191,2,g216*g274^2*g313*g322*g351*g357^2*g358*g361*g364^2
    *g392^2*g395*g398*g423*g424*g425^2*g428^2*g430*g447^2*g449
    *g452^2*g469*g470*g480^2*g481^2*g482*g487*g492^2*g494^2],
[192,2,g215^2*g218*g266^2*g314^2*g369^2*g397*g399^2*g404^2
    *g424^2*g425^2*g429*g432^2*g448^2*g450^2*g451^2*g456*g467
    *g469*g472*g480*g481*g483*g487*g489*g492^2*g494^2],
[193,2,g220^2*g270^2*g318^2*g360^2*g390^2*g394^2*g399^2
    *g403*g426^2*g427^2*g429^2*g451^2*g452^2*g456^2*g468^2*g470^2
    *g471*g472*g480^2*g481*g487*g492*g493^2],
[195,2,g235],
[197,2,g240^2*g264^2*g288^2*g335^2*g356*g374^2*g391*g408^2
    *g424*g435^2*g448*g456^2*g468*g474^2*g483^2*g487^2*g489^2
    *g493^2*g494^2],
[198,2,g241^2*g289^2*g315*g336^2*g352^2*g357*g375^2*g395
    *g409^2*g423^2*g436^2*g447*g448*g450*g457^2*g467^2*g468^2
    *g480^2*g482*g484^2*g487^2*g493^2],
[199,2,g242^2*g267*g269^2*g290^2*g315*g317*g337^2*g358
    *g376^2*g410^2*g427*g434^2*g447*g449^2*g453^2*g459*g467^2
    *g469^2*g472^2*g475^2*g480*g482*g487^2*g492^2],
[202,2,g468^2*g492*g494],
[206,2,g391^2*g424^2*g468*g481*g487^2*g492*g494],
[207,2,g492*g494],
[211,2,g447^2*g467^2*g468*g480^2*g481*g487],
[215,2,g424*g447*g448^2*g468^2*g481^2*g487*g492^2*g494],
[218,2,g424^2*g448^2*g468*g487^2*g492*g494],
[219,2,g423*g467*g480*g492^2*g494^2],
[223,2,g356*g391*g423^2*g424*g447^2*g448*g467^2*g468^2
    *g480*g481*g487^2*g492^2],
[225,2,g391*g424*g468^2*g480^2*g481^2*g487^2*g492],
[226,2,g389*g467^2*g468^2*g480*g492^2*g494^2],
[227,2,g304^2*g351*g389^2*g423*g447*g448*g467^2*g480*g481
    *g487^2*g492^2*g494^2],
[228,2,g313*g315^2*g352*g357*g361*g389^2*g392^2*g423^2
    *g424*g450^2*g468^2*g469*g480^2*g481*g487*g488*g492*g494],
[229,2,g390*g392^2*g425^2*g426*g428^2*g447*g452*g467^2
    *g468^2*g469^2*g470*g488^2*g492^2*g494^2],
[230,2,g390^2*g399*g403^2*g426^2*g429*g432^2*g449^2*g451
    *g452^2*g456*g468*g469^2*g470^2*g474^2*g480*g481*g482*g487
    *g493*g494],
[231,2,g365^2*g397*g399^2*g403^2*g404^2*g425*g432^2*g433^2
    *g435^2*g449^2*g450*g451^2*g454*g455^2*g456^2*g467*g468^2
    *g469*g471^2*g472*g481*g483^2*g488^2*g489],
[232,2,g306^2*g309*g314^2*g315^2*g358*g363^2*g365^2*g392^2
    *g396*g399^2*g403*g428^2*g432*g433*g447*g448*g449^2*g450*g451^2
    *g455^2*g467*g468*g473^2*g481^2*g482*g483^2*g489^2*g492^2
    *g493*g494^2],
[235,2,g448*g481^2*g487^2*g492^2*g494],
[236,2,g356*g391^2*g424^2*g448^2*g481*g487^2*g492^2*g494],
[237,2,g313^2*g315*g358^2*g361^2*g389*g392*g395^2*g423^2
    *g424^2*g428*g447*g448^2*g450^2*g467^2*g468^2*g481^2*g488^2
    *g494],
[238,2,g315^2*g358^2*g392*g425*g428*g447^2*g449^2*g450
    *g468*g469^2*g480*g482*g487*g488^2*g494^2],
[239,2,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g488^2*g489*g493^2],
[240,2,g312^2*g424^2*g448*g468*g487^2*g492^2*g494],
[241,2,g315*g357*g358^2*g392^2*g395*g423^2*g428^2*g447^2
    *g448*g449*g450*g467^2*g468*g469^2*g480*g481^2*g482*g487^2
    *g488*g492^2*g494^2],
[242,2,g267],
[243,2,g265^2*g267*g313*g315^2*g319*g351*g357^2*g358^2
    *g361*g389*g391*g423^2*g424*g425*g428*g449*g450*g468*g469^2
    *g480*g481^2*g482*g487*g494^2],
[244,2,g267*g322^2*g357*g364*g389*g392^2*g395*g398^2*g425^2
    *g428*g430*g447*g448*g449*g450^2*g452*g467^2*g469^2*g470^2
    *g480*g487*g492*g494],
[245,2,g266^2*g306^2*g309^2*g315*g363*g392*g396^2*g397
    *g399*g403*g404^2*g425^2*g428*g429*g432*g435^2*g450*g455*g456
    *g467*g468^2*g469^2*g471^2*g473*g480^2*g481^2*g488^2*g492^2
    *g494],
[246,2,g270^2*g318^2*g360^2*g394^2*g427^2*g432^2*g454
    *g471*g472*g474*g481*g483*g489*g492^2*g494],
[248,2,g283],
[250,2,g288^2*g312^2*g335^2*g374^2*g391*g408^2*g424*g435^2
    *g456^2*g474^2*g483^2*g487^2*g489^2*g492^2*g493^2*g494],
[251,2,g289^2*g336^2*g358*g375^2*g392*g409^2*g428*g436^2
    *g447^2*g457^2*g467*g468*g469*g480^2*g481^2*g484^2*g488*g492^2
    *g493^2*g494^2],
[252,2,g290^2*g315*g317^2*g337^2*g358*g376^2*g410^2*g427
    *g434^2*g449^2*g453^2*g459*g467*g469^2*g472^2*g475^2*g480^2
    *g482*g487^2*g492^2*g494],
[255,2,g481^2*g494],
[258,2,g424^2*g448^2*g481*g487*g492^2*g494],
[259,2,g494],
[266,2,g448*g467*g468^2*g481^2*g487^2*g492*g494^2],
[269,2,g447*g480*g494^2],
[273,2,g391*g424*g447^2*g448*g467^2*g468*g480^2*g481^2
    *g487*g492^2*g494^2],
[275,2,g424*g448*g481^2*g487^2*g492^2*g494],
[276,2,g423*g480^2*g481^2*g494^2],
[277,2,g351^2*g389*g423^2*g447*g467*g468*g480^2*g487*g492^2
    *g494^2],
[278,2,g357*g358^2*g392*g395*g423^2*g425^2*g447^2*g448
    *g469^2*g481^2*g482*g487*g492*g494],
[279,2,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g494^2],
[280,2,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g472^2*g474*g480*g481*g482^2*g487*g488*g489^2*g492*g493
    *g494],
[281,2,g365*g397^2*g399^2*g403^2*g404*g425^2*g429^2*g432
    *g433*g435*g450^2*g451*g454*g455^2*g467^2*g469*g471*g472*g473^2
    *g474^2*g480^2*g481*g483*g489^2*g492^2*g493^2*g494],
[283,2,g468*g487^2*g492^2*g494^2],
[284,2,g391*g424^2*g448^2*g468^2*g487*g492^2*g494^2],
[285,2,g357^2*g358*g395^2*g423*g425*g428^2*g447^2*g448^2
    *g449*g450*g467*g468^2*g480*g481^2*g488^2*g494^2],
[286,2,g358^2*g425*g449^2*g450*g467^2*g469^2*g480^2*g481
    *g482^2*g487*g488*g492],
[287,2,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g493],
[288,2,g356^2*g448^2*g468*g481*g492^2*g494^2],
[289,2,g358*g392*g425^2*g428*g447^2*g449*g450^2*g467^2
    *g468*g469^2*g480*g481*g488*g492*g494^2],
[290,2,g315],
[291,2,g313^2*g315*g357*g358^2*g361*g389*g392^2*g395*g423
    *g424*g447^2*g448*g449^2*g450*g469^2*g480^2*g481*g488],
[292,2,g315*g364^2*g392*g398*g423*g425^2*g428*g430^2*g449^2
    *g450*g452*g467*g468*g469^2*g470*g480^2*g482*g488*g494^2],
[293,2,g314^2*g365^2*g369^2*g397*g399^2*g404^2*g429*g432
    *g448*g449^2*g451*g456*g469^2*g472*g473^2*g474*g480*g481^2
    *g482*g487^2*g493],
[294,2,g318^2*g360^2*g394^2*g427^2*g454^2*g471*g472*g483
    *g487*g489*g494],
[296,2,g330],
[298,2,g335^2*g356^2*g374^2*g408^2*g424*g435^2*g448*g456^2
    *g474^2*g481^2*g483^2*g487*g489^2*g493^2*g494],
[299,2,g336^2*g375^2*g409^2*g425*g436^2*g449^2*g450*g457^2
    *g467^2*g469^2*g480^2*g481*g482^2*g484^2*g487*g492^2*g493^2
    *g494],
[300,2,g337^2*g358*g376^2*g410^2*g427^2*g434*g449^2*g453
    *g459*g469^2*g472*g475*g482*g487^2*g493^2*g494],
[303,2,g487^2],
[306,2,g448^2*g468^2*g487*g492*g494^2],
[314,2,g468*g480*g481^2*g487^2*g492^2*g494],
[317,2,g467],
[321,2,g424*g448*g467^2*g468*g480^2*g481*g487^2*g492*g494^2],
[323,2,g448*g468*g487^2*g492^2*g494^2],
[324,2,g447*g487^2],
[325,2,g389^2*g423*g447^2*g467*g480*g481*g492*g494^2],
[326,2,g392*g425*g428*g447^2*g467^2*g468*g469*g480^2*g488
    *g494],
[327,2,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[328,2,g399*g429^2*g433*g449^2*g455*g456*g469^2*g472^2
    *g474^2*g480^2*g481^2*g482*g483*g489^2*g493],
[330,2,g481*g492^2*g494^2],
[331,2,g424*g448^2*g468^2*g481^2*g492*g494^2],
[332,2,g392^2*g428^2*g447*g450^2*g467^2*g468^2*g480^2
    *g481^2*g487*g488^2*g494^2],
[333,2,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492*g494],
[335,2,g391^2*g468^2*g481*g487*g494^2],
[336,2,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[337,2,g358],
[338,2,g357^2*g358*g392*g395*g423*g425^2*g428*g447*g448
    *g449*g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[339,2,g358*g398^2*g425*g430*g447*g449^2*g450*g452^2*g469
    *g470*g480*g481*g492*g494],
[340,2,g369^2*g397*g399*g404^2*g429*g432*g448*g449^2*g451
    *g456*g468*g469^2*g472*g473^2*g474*g480^2*g482*g487^2*g493
    *g494],
[341,2,g360^2*g394^2*g427^2*g471*g472^2*g489*g492*g494^2],
[343,2,g369],
[345,2,g374^2*g391^2*g408^2*g435^2*g448*g456^2*g468*g474^2
    *g483^2*g487^2*g489^2*g493^2*g494^2],
[346,2,g375^2*g409^2*g436^2*g449*g457^2*g469*g480^2*g484^2
    *g487*g488*g492^2*g493^2*g494^2],
[347,2,g376^2*g410^2*g449^2*g459*g469^2*g471^2*g480*g482
    *g487^2*g492*g493],
[350,2,g492^2],
[363,2,g448*g468*g480^2*g481*g487*g492^2*g494],
[365,2,g468*g481*g492^2*g494^2],
[366,2,g423^2*g447*g467^2*g480*g487*g494],
[367,2,g425*g449*g450*g467^2*g480^2*g481*g482],
[368,2,g432^2*g451*g455*g472*g473^2*g474^2*g481*g483*g487^2
    *g492^2*g493^2*g494],
[369,2,g487*g494^2],
[370,2,g448*g468^2*g481^2*g487^2*g494],
[371,2,g425^2*g450^2*g467*g469^2*g480^2*g481^2*g487^2
    *g492],
[372,2,g488],
[374,2,g424^2*g481^2*g487*g492],
[375,2,g449*g469*g480^2*g487*g492^2],
[376,2,g449^2*g469^2*g480*g482*g487^2*g492],
[377,2,g392^2*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g487^2*g488*g492*g494^2],
[378,2,g430^2*g452*g467*g470^2*g480*g492^2],
[379,2,g403^2*g429*g432^2*g433^2*g454*g468*g472^2*g474^2
    *g481^2*g483*g487^2*g492*g493^2*g494^2],
[380,2,g394^2*g427^2*g471*g493^2*g494^2],
[382,2,g403],
[384,2,g408^2*g424^2*g435^2*g456^2*g468*g474^2*g481*g483^2
    *g489^2*g492^2*g493^2],
[385,2,g409^2*g436^2*g457^2*g484^2*g488*g493^2*g494^2],
[386,2,g410^2*g459],
[397,2,g468*g481*g487*g492*g494^2],
[399,2,g481*g487*g494^2],
[400,2,g447^2*g467*g480^2*g492],
[401,2,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[402,2,g454^2*g472*g493*g494],
[403,2,g492],
[404,2,g468*g481^2*g487^2*g492^2],
[405,2,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494],
[408,2,g448^2*g487^2*g492*g494],
[409,2,g488],
[411,2,g425^2*g449*g450*g467*g469*g480*g481*g482*g487
    *g488^2*g492*g494^2],
[412,2,g452^2*g470*g480*g494^2],
[413,2,g432^2*g451*g454^2*g455^2*g472*g481*g483^2*g487^2
    *g489*g492^2*g493*g494^2],
[414,2,g427^2*g471],
[416,2,g432],
[418,2,g435^2*g448^2*g456^2*g474^2*g481*g483^2*g487*g489^2
    *g493^2*g494^2],
[419,2,g436^2*g457^2*g484^2*g493^2*g494^2],
[420,2,g459],
[429,2,g481*g487*g492*g494],
[431,2,g467^2*g480*g494],
[432,2,g494],
[433,2,g481*g487^2*g492^2*g494^2],
[434,2,g488*g494],
[435,2,g468^2*g492^2*g494],
[437,2,g449^2*g469*g480*g487*g488^2*g494^2],
[438,2,g470^2],
[439,2,g454^2*g473*g483*g489^2*g493*g494^2],
[440,2,g471],
[441,2,g454],
[443,2,g456^2*g468^2*g474^2*g483^2*g487*g489^2*g492*g493^2
    ],
[444,2,g457^2*g484^2*g493^2*g494^2],
[451,2,g487*g492*g494],
[453,2,g480^2],
[455,2,g487*g492^2*g494^2],
[456,2,g481^2*g494^2],
[458,2,g482^2*g488*g492^2*g494],
[460,2,g472^2*g493^2*g494^2],
[462,2,g472],
[464,2,g474^2*g481^2*g483^2*g489^2*g492*g493^2*g494],
[465,2,g484^2*g493^2*g494^2],
[473,2,g492*g494^2],
[474,2,g487^2],
[475,2,g488^2*g494^2],
[477,2,g483^2*g487^2*g489^2*g493^2*g494],
[483,2,g492^2],
[486,2,g489^2*g492^2*g493^2],
[489,2,g494^2],
[491,2,g493^2*g494^2],
[4,3,g13],
[5,3,g16],
[8,3,g160*g213^2*g264*g356*g391^2*g468^2*g481*g492^2
    *g494],
[9,3,g102*g312*g356^2*g391*g424*g487^2*g494^2],
[10,3,g29],
[11,3,g30],
[12,3,g44*g103*g106*g111^2*g147^2*g168*g203*g213^2*g214^2
    *g216^2*g221^2*g264*g265*g267*g271*g304^2*g312^2*g313*g319
    *g351^2*g356*g357*g358^2*g389*g423^2*g424*g425^2*g428*g447
    *g448*g449*g450*g468^2*g488^2*g494],
[13,3,g36],
[14,3,g39],
[15,3,g45],
[16,3,g49],
[17,3,g38^2*g50*g103^2*g106^2*g113*g161^2*g163^2*g168^2
    *g203*g204^2*g213*g214^2*g216*g257*g264^2*g265*g271*g305*g310^2
    *g315*g351^2*g352*g354*g356^2*g358^2*g359^2*g361^2*g390^2
    *g391^2*g392^2*g393*g395^2*g398^2*g423^2*g425^2*g447^2*g448^2
    *g450*g452^2*g467*g469*g470^2*g480*g481^2*g482*g487*g488*g492
    *g494^2],
[18,3,g28],
[19,3,g52^2*g87*g117*g147^2*g203^2*g210^2*g216^2*g217
    *g256^2*g262*g267*g274*g304^2*g310^2*g322*g356^2*g357*g358^2
    *g364^2*g389*g390^2*g392*g393*g395*g398^2*g399*g423*g424^2
    *g426^2*g430*g432*g447*g448^2*g449*g450*g451*g455^2*g467*g468
    *g469^2*g472^2*g473^2*g474*g480^2*g482*g483^2*g487^2*g488
    *g489*g493*g494^2],
[21,3,g64],
[22,3,g68],
[24,3,g71^2*g111*g112^2*g134^2*g169^2*g190^2*g221*g222^2
    *g243^2*g272^2*g291^2*g319*g320^2*g338^2*g362^2*g377^2*g395
    *g396^2*g411^2*g437^2*g450*g458^2*g475^2*g482*g484^2],
[25,3,g72^2*g114*g116^2*g135^2*g173^2*g191^2*g224*g226^2
    *g244^2*g256^2*g276^2*g292^2*g304*g310*g315^2*g322*g324^2
    *g339^2*g354*g358*g359*g378^2*g389*g391*g392^2*g393*g398^2
    *g412^2*g425^2*g426^2*g427*g428^2*g430^2*g431*g434^2*g438^2
    *g447*g448^2*g449^2*g452*g453^2*g459^2*g468^2*g469*g470*g471^2
    *g472^2*g473^2*g475^2*g480*g481^2*g482*g483*g489*g493^2*g494],
[32,3,g264^2*g312^2*g351*g356*g389*g423^2*g424^2*g448^2
    *g468^2*g480*g481^2*g487],
[33,3,g356^2*g424^2*g468*g481*g492],
[35,3,g213*g304*g312*g351*g356*g389*g391^2*g423*g447^2
    *g448^2*g467^2*g468*g480^2*g487^2*g492],
[38,3,g160*g256^2*g304*g312^2*g351*g356^2*g423*g424^2
    *g447^2*g468*g480*g481*g492*g494^2],
[40,3,g356*g391^2*g468^2*g480^2*g481*g492*g494^2],
[41,3,g304^2*g351*g389*g424*g448^2*g467^2*g480^2*g487^2
    *g492*g494],
[42,3,g256*g304^2*g423*g424^2*g447^2*g448*g468*g480*g487
    *g492*g494^2],
[43,3,g161^2*g163*g216*g221^2*g256*g265^2*g267*g271*g304^2
    *g312^2*g313^2*g315^2*g319^2*g351^2*g356*g358*g391^2*g395
    *g425^2*g428^2*g447*g449^2*g480^2*g481^2*g482*g492^2*g494],
[46,3,g423*g467*g480*g487^2*g492],
[47,3,g256^2*g304*g389^2*g391*g423*g424^2*g447*g448^2
    *g467^2*g468^2*g481^2],
[48,3,g103^2*g106*g147*g163*g168^2*g203^2*g214*g216^2
    *g221*g264^2*g265^2*g267*g271*g304*g312*g313^2*g315^2*g319
    *g356*g357*g358^2*g361*g389*g424^2*g425^2*g428^2*g448^2*g450^2
    *g467*g468^2*g469^2*g480^2*g482*g487*g488^2*g492^2*g494^2],
[50,3,g389*g447^2*g448*g468*g480^2*g481^2*g494^2],
[51,3,g203*g256*g304*g356^2*g391^2*g423^2*g424*g447^2
    *g448^2*g467*g468^2*g481*g487^2*g492^2*g494],
[52,3,g84],
[53,3,g103*g106^2*g149^2*g163^2*g168*g203^2*g204^2*g216^2
    *g221^2*g256^2*g257*g262*g264*g265^2*g267*g271*g305*g312^2
    *g313^2*g315^2*g316*g351*g352*g354^2*g356^2*g357*g358*g364
    *g389*g390^2*g391*g393*g395*g398*g423^2*g426*g430*g447^2*g448^2
    *g449*g450^2*g452*g467^2*g468*g480^2*g481*g482^2*g487*g488
    *g494^2],
[54,3,g210*g214*g216*g262^2*g265^2*g267^2*g268*g271*g304^2
    *g310^2*g313*g315*g316^2*g319*g322*g351^2*g356*g358*g359*g361
    *g389*g391*g392*g395*g398^2*g424*g425^2*g426*g447*g449*g450^2
    *g452*g467*g470*g482*g487*g488^2*g492^2*g494],
[55,3,g150^2*g205^2*g261*g262*g268*g306^2*g309*g310^2
    *g313^2*g315*g316*g322^2*g351*g357*g358*g359^2*g361^2*g363
    *g365^2*g389*g390^2*g391^2*g392*g393*g395^2*g396*g397*g398^2
    *g399*g403^2*g404^2*g423^2*g424*g426*g430^2*g432^2*g433^2
    *g435^2*g447*g448*g450*g451*g453^2*g454*g456^2*g467^2*g469^2
    *g470^2*g473^2*g474*g487^2*g493],
[58,3,g87*g210*g216*g217^2*g265*g267^2*g274^2*g310^2
    *g315*g319*g322^2*g351*g354*g356*g357*g358^2*g361^2*g364*g390
    *g391^2*g392^2*g393^2*g395^2*g398^2*g399^2*g425^2*g426*g428^2
    *g432^2*g447^2*g448*g449^2*g450*g451^2*g452*g455*g467*g468^2
    *g469^2*g470^2*g472*g473^2*g474^2*g480*g481^2*g482^2*g483
    *g488*g489^2*g492^2*g493],
[59,3,g88^2*g151*g389^2*g423^2*g447^2*g448^2*g467^2*g468
    *g480^2*g481^2*g492^2*g494],
[60,3,g89^2*g152*g265^2*g267*g312^2*g313*g319^2*g351
    *g357*g361^2*g391^2*g392^2*g423*g424*g425*g448^2*g449^2*g450^2
    *g467^2*g469*g480*g487^2*g488^2*g492*g494^2],
[63,3,g213^2*g312*g356^2*g391*g448^2*g468^2*g487*g492^2
    ],
[64,3,g160^2*g213^2*g264^2*g312^2*g356*g424*g448*g468^2
    *g481^2*g487^2*g494^2],
[65,3,g103*g106^2*g161*g163^2*g168*g203^2*g221^2*g264
    *g304*g312^2*g315^2*g319^2*g356*g358^2*g389^2*g391^2*g392
    *g395^2*g423^2*g425^2*g428^2*g447*g448^2*g449^2*g468^2*g469^2
    *g480*g481*g482^2*g487*g488^2*g492^2],
[66,3,g96],
[67,3,g94],
[68,3,g102],
[69,3,g106*g161^2*g163^2*g168*g203*g214^2*g216^2*g221
    *g256*g264*g304^2*g312*g313*g315*g319*g357*g358^2*g361*g391
    *g392*g395^2*g423*g424^2*g425^2*g428^2*g448*g450*g467*g468
    *g469*g480^2*g482*g487^2*g488*g492*g494],
[70,3,g107],
[71,3,g111],
[72,3,g114],
[73,3,g113^2*g115*g163^2*g170^2*g204*g213^2*g223^2*g257
    *g264^2*g267*g273^2*g304*g305^2*g310^2*g312*g313^2*g321^2
    *g351^2*g352^2*g357^2*g358^2*g359^2*g361^2*g363^2*g390^2*g391^2
    *g397^2*g398^2*g428^2*g429^2*g430^2*g448^2*g449^2*g450*g451^2
    *g467^2*g468*g469*g470*g472^2*g473*g480^2*g481^2*g482*g483^2
    *g488*g489^2*g492^2*g493*g494^2],
[74,3,g117^2*g147*g150^2*g174^2*g227^2*g256*g277^2*g310
    *g315*g316^2*g325^2*g351*g354*g357^2*g358^2*g359^2*g364^2
    *g366^2*g391^2*g392*g393^2*g395^2*g398*g400^2*g423*g424*g426^2
    *g428^2*g431^2*g447^2*g448*g449*g450^2*g453^2*g454*g469^2
    *g471^2*g472^2*g473^2*g480^2*g481^2*g482^2*g487*g488*g489^2
    *g494],
[76,3,g127],
[77,3,g131],
[79,3,g134^2*g168*g169^2*g190^2*g221*g222*g243^2*g272^2
    *g291^2*g319*g320^2*g338^2*g362^2*g377^2*g395*g396^2*g411^2
    *g437^2*g450*g458^2*g475^2*g482*g484^2],
[80,3,g135^2*g171*g173^2*g191^2*g224*g226*g244^2*g276^2
    *g292^2*g304^2*g322*g324^2*g339^2*g351^2*g354*g358^2*g378^2
    *g390*g393*g398*g412^2*g423^2*g424*g425^2*g426*g427*g430*g431
    *g434^2*g438^2*g447^2*g448^2*g450^2*g453^2*g459^2*g467*g468^2
    *g469*g470^2*g471^2*g472^2*g473^2*g475^2*g480*g483*g487*g488
    *g489*g492^2*g493^2*g494],
[83,3,g312*g391*g424^2*g448^2*g487*g492^2*g494^2],
[85,3,g468*g481^2*g487*g492^2*g494],
[87,3,g356*g468*g481],
[89,3,g264^2*g391^2*g424^2*g448*g468*g481*g494],
[90,3,g391^2*g424^2*g425^2*g428^2*g448*g450*g468^2*g469
    *g481*g487^2*g492^2*g494^2],
[91,3,g487^2],
[92,3,g468^2*g492^2*g494^2],
[95,3,g391*g424^2*g468^2*g481*g487*g492^2*g494],
[97,3,g391^2*g448^2*g468^2*g487*g492^2*g494],
[98,3,g351*g389*g423*g447^2*g448^2*g467^2*g481^2*g487^2
    *g494],
[99,3,g304^2*g389^2*g423^2*g447*g448*g468*g480^2*g481
    *g487^2*g492*g494],
[100,3,g214*g216^2*g265^2*g267*g271*g304^2*g315*g319*g356
    *g391*g392^2*g395^2*g423^2*g425^2*g428*g447^2*g448^2*g449^2
    *g467*g468^2*g469*g481^2*g482*g487^2*g494^2],
[105,3,g264^2*g312^2*g351^2*g356*g389*g391*g423*g447*g448^2
    *g481*g487^2*g494],
[108,3,g447^2*g467^2*g480*g492*g494],
[109,3,g304*g351*g389^2*g424^2*g447*g467*g492^2*g494^2],
[110,3,g161*g163^2*g203^2*g214^2*g216*g221*g265*g271*g304^2
    *g312*g315*g319*g351*g356*g361*g389^2*g391*g392*g395*g423
    *g424^2*g425^2*g428^2*g447^2*g467^2*g480*g482*g487^2*g492^2
    *g494^2],
[113,3,g213^2*g264^2*g304*g312^2*g351*g389*g423^2*g424^2
    *g447*g468^2*g480^2*g481*g487*g492^2*g494],
[115,3,g423^2*g447^2*g468^2*g480^2*g481*g492^2*g494^2],
[116,3,g256^2*g304*g351*g389^2*g391*g423^2*g448*g480*g487
    ],
[117,3,g147],
[118,3,g161^2*g163*g204*g214^2*g221^2*g256*g265^2*g305
    *g310^2*g312^2*g315*g319*g351^2*g352*g354^2*g359^2*g361^2
    *g389*g392*g393^2*g395^2*g398^2*g423*g424*g425^2*g426*g428
    *g430*g448^2*g449*g450^2*g452*g469^2*g480*g481*g482*g492*g494^2],
[119,3,g262^2*g265^2*g267^2*g316^2*g319^2*g351*g357*g358
    *g361*g364^2*g390^2*g391^2*g392^2*g393*g395*g398^2*g423*g424
    *g425*g426^2*g428*g447^2*g448*g449^2*g450^2*g452^2*g467*g468^2
    *g469^2*g480^2*g481*g482^2*g487^2*g492*g494],
[120,3,g306^2*g314*g316*g330^2*g357^2*g358*g365^2*g389^2
    *g390*g392*g395^2*g396*g397*g399^2*g403^2*g423^2*g425*g426
    *g428^2*g429^2*g432*g433^2*g435*g447*g448*g449^2*g450*g451^2
    *g452*g453*g456^2*g472*g481*g482*g483*g488*g489^2*g494^2],
[121,3,g150*g262^2*g267^2*g268*g310^2*g313^2*g316^2*g322
    *g357^2*g358*g359^2*g361^2*g389^2*g390*g392*g393^2*g398*g423^2
    *g424*g425^2*g432^2*g447^2*g448^2*g449^2*g450^2*g451^2*g452^2
    *g454^2*g467*g468*g469*g473^2*g474*g481*g482^2*g488*g494],
[122,3,g151^2*g205^2*g306*g309^2*g315*g363*g365*g369*g392^2
    *g396*g399^2*g403^2*g404*g423*g425*g428^2*g429*g433*g447*g449
    *g450^2*g453^2*g455*g456*g467*g468^2*g471*g472^2*g480^2*g481^2
    *g482*g483*g488^2*g489*g492*g493],
[123,3,g152^2*g206^2*g258^2*g306^2*g312*g313*g315^2*g356^2
    *g357*g358^2*g361*g389^2*g392*g397*g404^2*g423^2*g424*g425
    *g428^2*g429*g432^2*g433^2*g435^2*g447*g448*g449^2*g454^2
    *g456*g467*g468*g469*g471^2*g472^2*g473^2*g482^2*g483*g487^2
    *g489^2*g492^2],
[126,3,g264^2*g356*g391^2*g424*g468^2*g481^2*g492*g494^2],
[127,3,g213^2*g264^2*g312^2*g356^2*g391*g448*g468*g481^2
    *g487^2*g492^2],
[128,3,g161*g163^2*g214*g216^2*g221*g256^2*g271^2*g312
    *g351*g356^2*g358^2*g361^2*g391*g423^2*g424^2*g425*g428^2
    *g447^2*g450^2*g467*g468^2*g469*g480^2*g481^2*g482*g487^2
    ],
[129,3,g157],
[130,3,g156],
[131,3,g160],
[132,3,g163*g214^2*g216^2*g221*g256*g265^2*g267^2*g271
    *g304*g312*g351^2*g356*g357*g358*g361*g392*g395*g424*g425
    *g428^2*g447*g448^2*g450^2*g468*g469^2*g481*g482^2*g487*g494],
[133,3,g164],
[134,3,g168],
[135,3,g171],
[136,3,g170^2*g172*g216^2*g223^2*g257*g264^2*g265^2*g267
    *g273^2*g305^2*g312*g313^2*g315*g319^2*g321^2*g351^2*g352^2
    *g354^2*g356^2*g357*g363^2*g390^2*g391*g393^2*g397^2*g424
    *g425*g426^2*g429^2*g430^2*g448^2*g449*g450^2*g451^2*g452
    *g467*g472^2*g473*g481*g483^2*g487^2*g489^2*g492*g493*g494^2],
[137,3,g174^2*g203*g227^2*g256*g277^2*g310^2*g314^2*g315^2
    *g316*g325^2*g330*g351*g354*g357^2*g358^2*g363^2*g364*g366^2
    *g390^2*g392*g395^2*g396*g397*g398*g400^2*g403*g424*g428^2
    *g430^2*g431^2*g433^2*g447^2*g449^2*g450^2*g451*g452^2*g453^2
    *g454^2*g456*g468*g471*g472^2*g474^2*g481^2*g482^2*g487*g488^2
    *g493*g494],
[139,3,g183],
[140,3,g187],
[142,3,g190^2*g221*g222^2*g243^2*g271*g272*g291^2*g319
    *g320*g338^2*g362^2*g377^2*g395*g396^2*g411^2*g437^2*g450
    *g458^2*g475^2*g482*g484^2],
[143,3,g191^2*g224*g226^2*g244^2*g274*g276*g292^2*g322
    *g324*g339^2*g351^2*g378^2*g389^2*g390*g398*g412^2*g423*g426
    *g427*g431*g434^2*g438^2*g447*g448*g449^2*g452^2*g453^2*g459^2
    *g468^2*g469^2*g470*g471^2*g472^2*g473^2*g475^2*g481*g482
    *g483*g487*g488^2*g489*g492^2*g493^2],
[146,3,g356^2*g391^2*g424*g481^2*g487^2*g492],
[148,3,g481^2*g492],
[150,3,g391^2*g424^2*g448^2*g468^2*g481*g487*g492^2*g494^2],
[152,3,g312*g356^2*g391^2*g468*g481*g487*g492^2*g494^2],
[153,3,g424*g449*g450*g468*g469*g482^2*g487*g488*g492
    *g494^2],
[154,3,g481*g487^2*g492^2],
[158,3,g389*g423*g447*g467^2*g468^2*g480^2*g487^2*g492^2
    ],
[159,3,g265*g267^2*g313^2*g315*g319*g351^2*g358*g361*g391
    *g424*g425^2*g428^2*g447^2*g449^2*g450*g467^2*g468^2*g480
    *g481^2*g482^2*g487^2*g488^2*g494^2],
[162,3,g312^2*g356^2*g389^2*g391*g423*g424*g447*g467*g468^2
    *g487*g492^2],
[165,3,g467^2*g480^2*g494],
[166,3,g351*g389*g423^2*g448^2*g467*g480*g494^2],
[167,3,g214*g216^2*g256^2*g265^2*g267*g271*g313*g319*g351^2
    *g356*g358*g361*g389*g391*g395*g423^2*g424*g425*g428*g447
    *g448^2*g449^2*g450^2*g467^2*g480^2*g488*g492^2*g494^2],
[170,3,g264^2*g312^2*g351*g356^2*g389*g423*g447^2*g448^2
    *g467*g481^2*g487*g492*g494^2],
[172,3,g447^2*g467^2*g481^2*g487*g494^2],
[173,3,g304^2*g351*g389*g423^2*g424*g447^2*g468*g492],
[174,3,g203],
[175,3,g214^2*g216*g257*g265^2*g271^2*g304*g313^2*g352
    *g354^2*g356^2*g358*g361*g389^2*g390^2*g393^2*g395^2*g423
    *g425*g426^2*g428^2*g430^2*g447*g448*g449^2*g450*g452*g468^2
    *g469^2*g482*g487*g488^2*g492^2*g494],
[176,3,g310^2*g313^2*g315^2*g359^2*g361^2*g389*g392*g395
    *g398^2*g424^2*g425^2*g426*g428*g430^2*g447*g448*g450*g467^2
    *g468*g469*g480^2*g481^2*g482*g488^2*g494^2],
[177,3,g314*g330^2*g363*g369*g396^2*g397^2*g399*g403*g404
    *g424*g429^2*g432^2*g433^2*g449*g454*g456*g467^2*g469*g471
    *g472*g481^2*g482^2*g483*g487*g488*g492*g493^2*g494],
[178,3,g205^2*g306*g309^2*g315*g363*g365*g369*g392^2*g396
    *g399^2*g403^2*g404*g425*g428^2*g429*g433*g447^2*g449*g450^2
    *g453^2*g455*g456*g467*g468^2*g471*g472^2*g480^2*g482*g483
    *g488^2*g489*g493*g494^2],
[179,3,g206^2*g258^2*g306^2*g356*g357*g358^2*g392*g395
    *g397*g404^2*g423^2*g424^2*g425^2*g429*g432^2*g433^2*g435^2
    *g447^2*g448^2*g449*g454^2*g456*g471^2*g472^2*g473^2*g480^2
    *g481^2*g482*g483*g487*g488^2*g489^2*g492*g494^2],
[182,3,g312^2*g391*g424^2*g448*g481^2*g487^2*g494],
[183,3,g264^2*g312^2*g356^2*g391^2*g424*g468*g481*g487^2
    *g492^2*g494^2],
[184,3,g214*g216^2*g265*g267^2*g271*g304^2*g319^2*g356
    *g389*g391^2*g395^2*g424*g447^2*g448^2*g449^2*g450^2*g467^2
    *g481^2*g482*g492^2*g494^2],
[185,3,g210],
[186,3,g209],
[187,3,g213],
[188,3,g216*g265^2*g267^2*g271*g304*g313^2*g315^2*g319
    *g351*g356*g389^2*g391*g392*g395*g425*g428*g448*g450^2*g467
    *g468^2*g469*g480*g481*g488*g492^2*g494],
[189,3,g217],
[190,3,g221],
[191,3,g224],
[192,3,g223^2*g225*g267^2*g273^2*g305*g312^2*g313^2*g315
    *g321^2*g352^2*g356*g357*g358^2*g361^2*g363^2*g389^2*g390^2
    *g391*g392*g395^2*g397^2*g423*g424^2*g426^2*g429^2*g447*g448^2
    *g449^2*g450*g451^2*g452^2*g467^2*g468*g469*g470^2*g472^2
    *g473*g481^2*g482^2*g483^2*g488*g489^2*g492^2*g493],
[193,3,g227^2*g256*g277^2*g304*g325^2*g351*g354^2*g358^2
    *g359*g366^2*g390*g392^2*g398*g399^2*g400^2*g403^2*g404^2
    *g423*g425*g428^2*g429^2*g430*g431^2*g432*g433*g447^2*g448^2
    *g449^2*g450^2*g452^2*g453^2*g455^2*g456*g467^2*g469*g470^2
    *g471^2*g473*g474*g480*g481*g483*g488*g489*g493*g494^2],
[195,3,g236],
[196,3,g240],
[198,3,g243^2*g271*g272^2*g291^2*g319*g320*g338^2*g361
    *g362*g377^2*g395*g396*g411^2*g437^2*g450*g458^2*g475^2*g482
    *g484^2],
[199,3,g244^2*g274*g276^2*g292^2*g322*g324*g339^2*g364
    *g378^2*g389^2*g398*g412^2*g423^2*g427^2*g431^2*g434*g438^2
    *g447^2*g449*g452*g453^2*g459^2*g467*g468*g469*g472*g473*g475
    *g480^2*g481^2*g482^2*g483^2*g487^2*g488^2*g492*g493^2],
[202,3,g448*g487^2*g494],
[206,3,g356*g391^2*g424^2*g481*g487*g492*g494^2],
[207,3,g487*g492^2*g494^2],
[211,3,g423*g447*g467*g480^2*g481^2*g492^2*g494^2],
[212,3,g313*g315^2*g357^2*g358*g361*g389^2*g395*g424*g448
    *g449*g450^2*g467^2*g481^2*g482^2*g487*g488*g492],
[215,3,g356^2*g391^2*g423^2*g424*g447*g448*g467*g480*g481^2
    *g492*g494^2],
[218,3,g480^2],
[219,3,g389*g423*g447^2*g468^2*g480],
[220,3,g265*g267^2*g304^2*g313^2*g315*g319*g357*g361*g389^2
    *g391*g395*g423*g424*g428*g447^2*g448*g450*g467*g468^2*g469
    *g482^2*g487^2*g488^2*g492*g494],
[223,3,g312^2*g356^2*g389*g391^2*g423*g447*g467^2*g468^2
    *g480*g487^2*g492*g494],
[225,3,g467^2*g480^2*g487^2*g492],
[226,3,g351^2*g389*g423*g447^2*g448*g467^2*g481*g494],
[227,3,g256],
[228,3,g265^2*g267*g305*g313^2*g319^2*g351*g357^2*g390^2
    *g391^2*g395*g423^2*g426^2*g428^2*g447*g450^2*g452^2*g467
    *g468*g470^2*g480*g481^2*g482*g487^2*g488*g492^2*g494],
[229,3,g354^2*g357^2*g358^2*g393^2*g395^2*g423*g425*g428
    *g430^2*g448^2*g449^2*g450*g452^2*g467*g468*g469*g470^2*g480^2
    *g481*g482*g487^2*g488],
[230,3,g399*g403*g404*g429*g432^2*g449*g454*g455^2*g456^2
    *g468^2*g469*g481^2*g482^2*g483^2*g487^2*g488*g489^2*g492
    *g493*g494^2],
[231,3,g306*g309^2*g315*g363*g365*g369*g392^2*g396*g399^2
    *g403^2*g404*g425*g428^2*g429*g433*g447*g449*g450^2*g453^2
    *g455*g456*g467^2*g468^2*g471*g472^2*g480^2*g482*g483*g488^2
    *g489*g492^2*g493*g494^2],
[232,3,g258^2*g306^2*g391*g392*g397*g404^2*g425^2*g428
    *g429*g432^2*g433^2*g435^2*g447^2*g449^2*g450*g454^2*g456
    *g467*g468*g469^2*g471^2*g472^2*g473^2*g480*g481^2*g483*g487^2
    *g489^2*g492],
[235,3,g356^2*g424*g448^2*g468*g487^2*g492^2],
[236,3,g312^2*g356^2*g391^2*g424^2*g448*g481*g487*g492^2
    *g494^2],
[237,3,g265*g267^2*g313*g315^2*g319*g351^2*g361^2*g391
    *g423*g424^2*g428^2*g448*g467^2*g468^2*g469^2*g480^2*g482
    *g487^2*g488^2*g492],
[238,3,g262],
[239,3,g261],
[240,3,g264],
[241,3,g267*g313^2*g315^2*g319*g351*g357^2*g358^2*g361
    *g389*g391*g423^2*g424*g425*g428*g449*g450*g468*g469^2*g480
    *g481^2*g482*g487*g494^2],
[242,3,g268],
[243,3,g271],
[244,3,g274],
[245,3,g273^2*g275*g315^2*g321^2*g352*g356^2*g357^2*g358
    *g363^2*g391*g392*g395^2*g397^2*g423^2*g424*g428^2*g429^2
    *g447*g448*g449*g450^2*g451^2*g467^2*g469^2*g472^2*g473*g480^2
    *g482^2*g483^2*g487*g489^2*g492*g493],
[246,3,g277^2*g304*g325^2*g351*g366^2*g389*g390^2*g393
    *g400^2*g423*g425^2*g430*g431^2*g433^2*g449^2*g450^2*g452
    *g453^2*g455*g468^2*g470^2*g471^2*g473*g480*g481^2*g482^2
    *g487^2*g489^2*g492^2*g493^2],
[248,3,g284],
[249,3,g288],
[251,3,g291^2*g319*g320^2*g338^2*g361*g362*g377^2*g395
    *g396*g411^2*g428*g437^2*g450*g458^2*g475^2*g482*g484^2],
[252,3,g292^2*g322*g324^2*g339^2*g364*g378^2*g398*g412^2
    *g423^2*g427^2*g430*g431^2*g434*g438^2*g449*g452*g453^2*g459^2
    *g469*g471*g472*g473*g475*g480*g481*g482^2*g483^2*g488^2*g492^2
    *g493*g494^2],
[255,3,g468*g492^2],
[258,3,g391*g424^2*g448^2*g487*g492*g494],
[259,3,g492*g494^2],
[263,3,g357*g358^2*g392^2*g395*g423^2*g428*g448*g449^2
    *g468*g469*g482*g487*g492^2*g494^2],
[266,3,g391^2*g424^2*g447^2*g448*g467*g468*g480*g487^2
    *g494],
[269,3,g423*g447*g467^2*g481^2],
[270,3,g313*g315^2*g351^2*g357^2*g358*g361*g392*g395*g423^2
    *g424*g428*g447*g448*g450*g467^2*g468*g469*g480*g481^2*g482
    *g488^2*g492^2*g494],
[273,3,g356^2*g391^2*g423*g424^2*g447*g467*g480^2*g481^2
    *g492^2*g494],
[275,3,g480^2*g492^2*g494],
[276,3,g389^2*g423*g447*g467^2*g468*g480^2*g487],
[277,3,g304],
[278,3,g313^2*g315*g352*g357^2*g361^2*g389*g392^2*g424^2
    *g428*g447^2*g450^2*g467*g469^2*g480*g481*g487^2*g488*g492^2
    *g494^2],
[279,3,g390^2*g392^2*g426^2*g428^2*g447*g449^2*g450*g452^2
    *g468^2*g469^2*g470^2*g481*g482*g487^2*g488*g492^2],
[280,3,g365^2*g369^2*g397^2*g403*g404*g425^2*g429*g432^2
    *g433^2*g435^2*g448*g449*g450^2*g451^2*g455*g469^2*g471*g472^2
    *g473*g481*g483^2*g487^2*g489^2*g492^2*g494^2],
[281,3,g306^2*g397*g404^2*g424*g425^2*g429*g432^2*g433^2
    *g435^2*g449*g450^2*g454^2*g456*g467*g469^2*g471^2*g472^2
    *g473^2*g481^2*g482^2*g483*g488*g489^2*g494^2],
[283,3,g391^2*g448*g468^2*g481*g492^2*g494^2],
[284,3,g356^2*g391^2*g424^2*g448^2*g468*g487*g492*g494^2],
[285,3,g313*g315^2*g357*g358^2*g361*g389^2*g395^2*g424
    *g447*g448^2*g450^2*g468*g480^2*g481^2*g482^2*g488*g492^2
    *g494],
[286,3,g310],
[287,3,g309],
[288,3,g312],
[289,3,g315*g357^2*g358^2*g361*g389*g392^2*g395*g423*g424
    *g447^2*g448*g449^2*g450*g469^2*g480^2*g481*g488],
[290,3,g316],
[291,3,g319],
[292,3,g322],
[293,3,g321^2*g323*g358^2*g363^2*g391^2*g392^2*g397^2
    *g424*g425*g428^2*g429^2*g447^2*g448*g449^2*g450^2*g451^2
    *g467*g468*g469*g472^2*g473*g481^2*g483^2*g488*g489^2*g492^2
    *g493*g494],
[294,3,g325^2*g351*g366^2*g389*g400^2*g423*g426*g431^2
    *g447*g449^2*g452*g453^2*g455^2*g467*g469^2*g470*g471^2*g473
    *g480^2*g481^2*g482*g487^2*g489^2*g493],
[296,3,g331],
[297,3,g335],
[299,3,g338^2*g361*g362^2*g377^2*g395*g396*g411^2*g428
    *g437^2*g450*g458^2*g469*g475^2*g482*g484^2],
[300,3,g339^2*g364*g378^2*g398*g412^2*g427*g430*g431*g434^2
    *g438^2*g447*g449^2*g452*g459^2*g467*g469^2*g470*g471^2*g472^2
    *g473^2*g475^2*g480*g482*g483*g488^2*g493],
[303,3,g481*g494^2],
[306,3,g424*g448^2*g468^2*g492*g494],
[307,3,g494],
[311,3,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g492*g494^2],
[314,3,g424^2*g448^2*g467^2*g468*g480*g481*g492^2],
[317,3,g447*g467*g480^2*g487^2],
[318,3,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g468*g481*g487*g488^2*g492^2*g494^2],
[321,3,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494^2],
[323,3,g494^2],
[324,3,g423^2*g447*g467*g480^2*g481*g492],
[325,3,g351],
[326,3,g357^2*g358*g392^2*g395^2*g423*g425^2*g448^2*g450
    *g467^2*g469^2*g480*g482^2*g487*g492^2*g494^2],
[327,3,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493],
[328,3,g397*g404^2*g425*g429*g432^2*g433^2*g435^2*g448
    *g449*g450*g454^2*g456*g467^2*g471^2*g472^2*g473^2*g480^2
    *g482*g483*g487^2*g489^2*g492*g494],
[330,3,g424^2*g468*g481^2*g487*g494^2],
[331,3,g391^2*g424^2*g448^2*g468^2*g481*g492*g494],
[332,3,g357*g358^2*g392*g395*g423^2*g428^2*g448*g449*g467
    *g468^2*g480^2*g481*g488*g494],
[333,3,g354],
[334,3,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[335,3,g356],
[336,3,g358*g392^2*g395*g423*g425^2*g428*g447*g448*g449
    *g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[337,3,g359],
[338,3,g361],
[339,3,g364],
[340,3,g363^2*g365*g397^2*g424^2*g425^2*g429^2*g448*g449^2
    *g450^2*g451^2*g467^2*g468*g472^2*g473*g481*g482^2*g483^2
    *g487*g489^2*g492*g493],
[341,3,g366^2*g389*g400^2*g423*g431^2*g447*g453^2*g467
    *g471^2*g473^2*g480*g487^2*g489^2*g493*g494],
[343,3,g370],
[344,3,g374],
[346,3,g377^2*g395*g396^2*g411^2*g428*g437^2*g450*g458^2
    *g469*g475^2*g482*g484^2*g488],
[347,3,g378^2*g398*g412^2*g430*g438^2*g452*g453*g459^2
    *g467*g470*g471^2*g480*g489^2*g492*g493*g494],
[350,3,g487],
[355,3,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494^2],
[360,3,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g481*g487^2*g492*g494^2],
[363,3,g424^2*g448^2*g467*g468^2*g480*g492^2],
[366,3,g389],
[367,3,g392^2*g425^2*g428^2*g447*g449*g468^2*g487^2*g488
    *g492],
[368,3,g429*g433^2*g449*g451*g454^2*g455^2*g456^2*g468
    *g469*g472^2*g474*g480^2*g482^2*g488*g489^2*g492*g493^2*g494],
[369,3,g448^2*g481*g487^2*g492],
[370,3,g424^2*g448^2*g468^2*g481^2*g487*g494],
[371,3,g392*g425*g428*g447^2*g449*g450^2*g468*g469*g481^2
    *g482*g487^2*g488^2*g492*g494^2],
[372,3,g390],
[373,3,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[374,3,g391],
[375,3,g425^2*g428*g447*g449*g450*g467*g468*g469^2*g481
    *g482*g487^2*g488*g492*g494^2],
[376,3,g393],
[377,3,g395],
[378,3,g398],
[379,3,g397^2*g399*g429^2*g448^2*g449^2*g451^2*g468*g469^2
    *g472^2*g473*g480^2*g481*g482*g483^2*g487^2*g489^2*g493],
[380,3,g400^2*g423*g431^2*g447*g453^2*g467*g471^2*g480
    *g489*g492^2*g493*g494],
[382,3,g404],
[383,3,g408],
[385,3,g411^2*g428*g437^2*g450*g458^2*g469*g475^2*g482
    *g484^2*g488],
[386,3,g412^2*g430*g438^2*g452*g459^2*g470*g471*g480*g493^2
    *g494],
[394,3,g425*g447^2*g449^2*g450*g469*g480^2*g481*g487*g488^2
    ],
[397,3,g448^2*g468^2*g480*g481^2*g494^2],
[400,3,g423],
[401,3,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492*g494^2],
[402,3,g451*g455^2*g473*g474^2*g481*g483^2*g487^2*g492^2
    *g493*g494^2],
[403,3,g468^2*g487*g492^2*g494],
[404,3,g448^2*g468^2*g481^2*g487^2*g492],
[405,3,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488^2
    *g492*g494^2],
[408,3,g424],
[409,3,g449^2*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492*g494^2],
[410,3,g426],
[411,3,g428],
[412,3,g430],
[413,3,g429^2*g432^2*g451*g468^2*g473^2*g474*g481^2*g483
    *g487^2*g489*g492^2*g493^2],
[414,3,g431^2*g447*g453^2*g467*g471^2*g480*g493*g494^2],
[416,3,g433],
[417,3,g435],
[419,3,g437^2*g450*g458^2*g469*g475^2*g482*g484^2*g488
    ],
[420,3,g438^2*g452*g459^2*g470],
[427,3,g449*g467^2*g469*g482^2*g487*g488*g492^2*g494],
[429,3,g468^2*g481^2*g487^2],
[431,3,g447],
[432,3,g481^2*g492*g494^2],
[433,3,g468^2*g481^2*g487^2*g492^2*g494],
[434,3,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[435,3,g448],
[436,3,g469*g480*g482^2*g487*g488^2*g492^2*g494^2],
[437,3,g450],
[438,3,g452],
[439,3,g451^2*g454^2*g472*g473^2*g481^2*g483^2*g487],
[440,3,g453^2*g467*g471^2*g480],
[441,3,g455],
[442,3,g456],
[444,3,g458^2*g469*g475^2*g482*g484^2*g488],
[445,3,g459^2*g470],
[451,3,g481^2*g487^2*g492^2],
[453,3,g467],
[454,3,g487^2*g494],
[455,3,g481^2*g487^2*g492^2*g494^2],
[456,3,g468],
[457,3,g482*g488^2*g492*g494^2],
[458,3,g469],
[459,3,g470],
[460,3,g472*g473*g483^2*g489*g493^2],
[461,3,g471^2*g480],
[462,3,g473],
[463,3,g474],
[465,3,g475^2*g482*g484^2*g488],
[471,3,g480],
[472,3,g492^2],
[473,3,g487^2*g492^2*g494^2],
[474,3,g481],
[475,3,g482],
[476,3,g483],
[478,3,g484^2*g488],
[483,3,g487],
[484,3,g488],
[485,3,g489],
[489,3,g492],
[490,3,g493],
[493,3,g494],
[5,4,g17],
[6,4,g76^2*g139^2*g195^2*g248^2*g296^2*g343^2*g382^2
    *g416^2*g441^2*g462^2*g485*g491^2*g492*g493*g494^2],
[7,4,g196^2*g249^2*g297^2*g344^2*g383^2*g417^2*g442^2
    *g463^2*g476^2*g485^2*g490^2],
[8,4,g103^2*g106*g161^2*g168^2*g203*g216^2*g221*g264^2
    *g304^2*g312*g319^2*g356*g357*g389^2*g392^2*g395^2*g423^2
    *g424*g425^2*g428^2*g448*g449^2*g450*g467*g468^2*g480*g481^2
    *g482*g487^2*g488^2],
[9,4,g30^2*g103*g161*g168*g203^2*g214^2*g221^2*g264
    *g267^2*g271*g312^2*g313^2*g319^2*g351^2*g357*g358*g361*g392
    *g395*g423*g424^2*g425^2*g428*g449^2*g469^2*g480*g481^2*g487
    *g488^2*g492],
[10,4,g30*g44*g103*g111*g147^2*g163*g168^2*g213*g256
    *g264^2*g267^2*g271^2*g312*g315^2*g351^2*g356^2*g357*g358^2
    *g361^2*g389^2*g392^2*g395^2*g423*g424^2*g425*g448^2*g450
    *g467^2*g468*g480^2*g482*g488*g492^2*g494^2],
[11,4,g31],
[12,4,g34],
[13,4,g37],
[14,4,g40],
[15,4,g46],
[16,4,g50],
[17,4,g53],
[18,4,g33*g358^2*g423^2*g425^2*g447^2*g449*g450^2*g467^2
    *g469^2*g481*g482^2*g487*g488*g492^2*g494^2],
[19,4,g55^2*g91^2*g120*g153^2*g212^2*g242^2*g263*g266
    *g269^2*g270^2*g290^2*g306*g311^2*g314^2*g317^2*g318^2*g337^2
    *g355^2*g363^2*g365^2*g367*g369*g376^2*g392*g396*g397^2*g401
    *g403^2*g404*g410^2*g428*g434^2*g436*g448*g450^2*g453*g454^2
    *g455^2*g458*g459*g469*g473^2*g475^2*g480^2*g482*g483^2*g488
    *g489^2*g492^2*g493^2],
[20,4,g330^2*g369^2*g399^2*g403*g429^2*g432*g449^2*g455
    *g456*g468*g469^2*g472*g473^2*g474*g481*g482*g483^2*g487*g489^2
    *g492^2*g493*g494^2],
[21,4,g65],
[22,4,g69],
[23,4,g71],
[25,4,g73^2*g118*g119^2*g136^2*g176^2*g192^2*g228*g229^2
    *g245^2*g279^2*g293^2*g303*g310*g315^2*g326*g340^2*g350*g355^2
    *g358^2*g359*g379^2*g390^2*g398*g401^2*g403*g413^2*g425*g426^2
    *g429^2*g430*g432*g433^2*g434*g439^2*g447*g450*g452*g454*g455
    *g456*g460^2*g467^2*g469^2*g470^2*g471^2*g473*g474^2*g475
    *g480^2*g481*g483^2*g485^2*g488*g490^2*g491*g492^2*g493^2
    *g494^2],
[26,4,g139^2*g186^2*g195^2*g239^2*g248^2*g287^2*g296^2
    *g334^2*g343^2*g373^2*g382^2*g407^2*g416^2*g441^2*g462^2*g485
    *g491^2*g492*g493*g494^2],
[27,4,g249^2*g297^2*g344^2*g383^2*g417^2*g442^2*g463^2
    *g476^2*g485^2*g490^2],
[28,4,g391^2*g424^2*g448^2*g468^2*g481*g487^2*g492^2
    *g494^2],
[32,4,g351*g389*g390^2*g423*g426^2*g447^2*g448*g449*g452^2
    *g469*g470*g481^2*g482^2*g487*g488*g494^2],
[33,4,g358*g423^2*g425*g449^2*g450*g467*g469*g487*g492^2
    *g494^2],
[35,4,g161^2*g163*g204^2*g221^2*g256*g265*g267^2*g271
    *g304*g310*g312^2*g319*g351^2*g354*g356*g357*g358^2*g359*g361^2
    *g389^2*g391^2*g392^2*g393*g395*g398*g423*g426^2*g428*g430^2
    *g447^2*g449^2*g450^2*g467*g468^2*g469^2*g470^2*g481*g482^2
    *g487*g488^2*g492^2],
[38,4,g103*g106^2*g149*g161^2*g163*g168*g203^2*g204^2
    *g214*g216*g221*g257^2*g262^2*g264*g265^2*g267^2*g271*g305^2
    *g310*g312*g315*g316^2*g351^2*g352^2*g354^2*g356^2*g357^2
    *g358^2*g359*g364^2*g389^2*g390^2*g391*g392^2*g395*g423^2
    *g425^2*g426^2*g430^2*g447^2*g449^2*g450^2*g467*g468*g469
    *g480^2*g482^2*g487*g488^2*g492*g494],
[40,4,g389*g423*g468*g480*g487*g492^2],
[41,4,g423^2*g452^2*g480*g487^2*g492^2],
[42,4,g357*g358^2*g392*g395*g399^2*g403^2*g423^2*g425
    *g428^2*g429^2*g432*g447*g448*g449*g450*g455*g456*g468*g469
    *g472*g473^2*g474*g483^2*g487*g488*g489^2*g493*g494],
[43,4,g399*g403*g429*g432^2*g449^2*g454*g455^2*g456^2
    *g469^2*g473*g480^2*g487^2*g492^2*g494],
[46,4,g267^2*g315^2*g351*g357^2*g389*g395^2*g423*g425
    *g428*g447*g448^2*g449^2*g450*g467^2*g469*g480^2*g482*g487
    *g488^2*g492^2*g494],
[47,4,g262*g267^2*g310^2*g316*g354^2*g357*g359^2*g364
    *g390^2*g392^2*g393*g395*g423^2*g426^2*g428*g430^2*g447^2
    *g448*g452*g467^2*g468*g469*g470^2*g488^2*g494],
[48,4,g261*g267^2*g309*g358^2*g365^2*g369^2*g397^2*g399
    *g403^2*g424^2*g425^2*g429*g432*g433*g435*g447^2*g449^2*g450^2
    *g451^2*g454*g467*g468^2*g469*g471*g472*g474*g480^2*g482^2
    *g487^2*g488*g489^2*g492*g493*g494^2],
[50,4,g216*g267^2*g304^2*g313*g315^2*g357*g361*g392^2
    *g423^2*g424*g425*g447*g450^2*g467^2*g468*g469^2*g482^2*g488
    *g494^2],
[51,4,g86],
[52,4,g85*g267*g322^2*g351^2*g357*g364*g389^2*g392^2
    *g395*g398^2*g423^2*g424*g425^2*g428*g430*g447^2*g448^2*g449
    *g450^2*g452*g468*g469^2*g470^2*g480*g481^2*g487],
[53,4,g310^2*g315*g354*g358*g359^2*g393*g398^2*g425^2
    *g426*g447^2*g449*g450^2*g467^2*g469^2*g470*g480^2*g481^2
    *g487^2*g492^2*g494^2],
[54,4,g255^2*g303*g350*g354^2*g358^2*g365^2*g369^2*g393
    *g397^2*g399^2*g403^2*g425^2*g426^2*g430^2*g433^2*g435*g448
    *g450^2*g451*g452*g455^2*g456^2*g469*g471*g472*g487*g488^2
    *g489*g492^2*g494],
[55,4,g90*g266^2*g306^2*g309^2*g315*g363*g396^2*g397
    *g399*g403*g404^2*g429*g432*g435^2*g447*g448*g449*g455*g456
    *g467*g468^2*g471^2*g473*g480^2*g481*g482*g483*g487*g488*g492^2
    *g494^2],
[56,4,g449*g469*g480^2*g482*g487*g488*g492^2*g494^2],
[57,4,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g487^2*g488^2*g489*g492*g493^2
    *g494^2],
[58,4,g91^2*g212^2*g263*g269^2*g309^2*g311^2*g315*g317^2
    *g355^2*g357^2*g358*g360*g365^2*g367*g369*g392*g395^2*g399
    *g401^2*g404*g423*g425*g428^2*g432^2*g433^2*g434^2*g447^2
    *g448*g453*g454*g456*g467*g468*g471^2*g472^2*g473^2*g475^2
    *g480*g481^2*g482*g483^2*g488*g492^2*g493^2],
[59,4,g159^2*g212^2*g263^2*g311^2*g355^2*g369^2*g397
    *g399*g403^2*g404*g425*g427*g429^2*g432^2*g433^2*g434*g435^2
    *g448*g449*g450*g454^2*g455*g456^2*g467^2*g471*g472*g473^2
    *g475*g480^2*g483^2*g487^2*g488^2*g489*g492^2*g494^2],
[60,4,g270^2*g318^2*g355^2*g360^2*g369^2*g394^2*g397
    *g404*g425^2*g432^2*g433^2*g434^2*g435^2*g448*g449*g450^2
    *g451^2*g456*g467^2*g468^2*g469^2*g471*g474*g475^2*g481^2
    *g482^2*g483*g492*g494^2],
[61,4,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g493],
[63,4,g161*g163^2*g216^2*g221*g256^2*g265^2*g271*g304^2
    *g312*g313^2*g315^2*g319^2*g356*g357^2*g358^2*g389^2*g391
    *g392*g395^2*g424^2*g448*g449*g467^2*g468*g469^2*g482*g487
    *g488*g492^2*g494],
[64,4,g103^2*g106*g161*g163^2*g168^2*g203*g214^2*g216
    *g256^2*g264^2*g271^2*g304*g313^2*g315^2*g319^2*g356*g358
    *g361*g389^2*g391*g395^2*g423*g424*g447^2*g448^2*g468*g469
    *g480^2*g482*g487*g488*g492*g494^2],
[65,4,g204^2*g257*g354^2*g358*g392^2*g393^2*g426*g428^2
    *g430^2*g447^2*g452^2*g467^2*g468^2*g469*g480^2*g482*g487
    *g494],
[66,4,g97],
[67,4,g95*g447*g480*g487*g492],
[68,4,g103],
[69,4,g104],
[70,4,g108],
[71,4,g112],
[72,4,g115],
[73,4,g118],
[74,4,g120^2*g153*g290*g311*g314^2*g318*g326*g337^2*g360^2
    *g365^2*g367*g369*g376^2*g394^2*g397^2*g401^2*g404*g410^2
    *g417*g425^2*g427*g429*g431*g432^2*g434^2*g436*g443*g448^2
    *g449*g450^2*g451*g453^2*g454^2*g455^2*g456^2*g458*g459*g467
    *g469^2*g473*g474^2*g475^2*g480*g481^2*g482^2*g487^2*g492
    *g493*g494],
[75,4,g369*g487*g492],
[76,4,g128],
[77,4,g132],
[78,4,g134],
[80,4,g136^2*g175*g176^2*g192^2*g228*g229*g245^2*g279^2
    *g293^2*g326*g340^2*g350*g354*g355^2*g358^2*g379^2*g393*g401^2
    *g413^2*g430*g432*g434*g439^2*g449*g451^2*g452*g454*g455^2
    *g460^2*g467*g469*g470^2*g471^2*g472*g473*g474*g475*g480^2
    *g482^2*g483^2*g485^2*g487*g489^2*g490^2*g491*g494^2],
[81,4,g195^2*g239^2*g248^2*g287*g296^2*g334^2*g343^2
    *g373^2*g382^2*g407^2*g416^2*g441^2*g462^2*g485*g491^2*g492
    *g493*g494^2],
[82,4,g297^2*g344^2*g383^2*g417^2*g442^2*g463^2*g476^2
    *g485^2*g490^2],
[83,4,g487^2*g492^2],
[85,4,g468*g481^2*g487*g494],
[87,4,g313*g315^2*g357*g361*g389^2*g392*g395^2*g424*g428
    *g448^2*g467^2*g468^2*g469*g480*g482^2*g487^2*g492^2],
[88,4,g265^2*g267*g315*g319^2*g351*g361*g389*g391^2*g392
    *g423*g424*g425*g428*g447*g448*g450^2*g467^2*g468^2*g469^2
    *g480*g481^2*g482^2*g488^2*g492*g494^2],
[89,4,g351*g389*g447*g448^2*g467*g468*g492],
[90,4,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447*g448
    *g450*g467^2*g468*g469*g480*g482*g488*g494^2],
[91,4,g487^2*g494^2],
[92,4,g487*g494^2],
[93,4,g365^2*g397*g399*g403*g404^2*g425*g429^2*g432^2
    *g433^2*g435^2*g449*g450*g451^2*g455*g467*g471^2*g472^2*g474^2
    *g480^2*g482*g483^2*g487*g489*g493*g494],
[94,4,g424*g487],
[95,4,g447*g467^2*g487*g494],
[97,4,g423^2*g447*g467^2*g480^2*g481^2*g487^2*g492],
[98,4,g447*g467^2*g470*g480^2*g492],
[99,4,g392^2*g425*g428^2*g447*g467*g468^2*g481^2*g482
    *g488^2*g492^2*g494^2],
[100,4,g481^2*g487^2*g488*g492*g494^2],
[101,4,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488^2
    *g489^2*g492^2*g493],
[105,4,g214*g216^2*g257*g265^2*g267^2*g271*g304^2*g305^2
    *g313*g319*g351*g352^2*g354^2*g356*g357^2*g358^2*g361*g390
    *g391*g392*g393^2*g426*g428*g430^2*g447*g448^2*g449^2*g450
    *g468^2*g470^2*g480*g487*g488*g492*g494],
[108,4,g315*g389^2*g392*g423*g425^2*g428*g447*g449^2*g450
    *g467*g468*g469^2*g480^2*g481^2*g488*g492],
[109,4,g310^2*g315*g358^2*g359^2*g392^2*g398^2*g426*g428^2
    *g430^2*g447*g450*g468^2*g470*g480^2*g481*g482*g488*g492^2
    *g494],
[110,4,g309^2*g315*g365*g369*g397*g399*g425^2*g429*g432
    *g433^2*g435^2*g449^2*g450^2*g451^2*g454*g456^2*g468^2*g471^2
    *g472*g473*g474^2*g480*g481*g488^2*g493*g494],
[113,4,g161^2*g163*g204^2*g216*g221^2*g256*g265*g267*g271
    *g304^2*g310*g312^2*g319*g351^2*g354*g356*g357^2*g358*g359
    *g361^2*g393*g395^2*g398*g424*g426^2*g428*g430^2*g448^2*g450^2
    *g468^2*g470^2*g480*g481*g482*g487^2*g488*g492*g494^2],
[115,4,g267^2*g351*g357^2*g389^2*g392*g395^2*g423^2*g428^2
    *g448^2*g449^2*g450^2*g467*g468^2*g469*g480^2*g481*g488*g494],
[116,4,g149],
[117,4,g148*g315^2*g358^2*g364*g389*g392^2*g398*g428^2
    *g448^2*g449*g450*g452*g469*g470*g480*g481*g482*g487*g488^2
    *g492^2*g494^2],
[118,4,g354*g358^2*g390*g393*g426*g430*g452^2*g467*g470
    *g480*g488^2],
[119,4,g303*g350*g390*g399*g403*g426^2*g429*g451^2*g452
    *g455*g456^2*g468^2*g470*g472*g473*g480*g481^2*g487*g493*g494^2],
[120,4,g153*g314*g365*g392^2*g399^2*g425^2*g428^2*g432^2
    *g447*g449*g451^2*g454^2*g467^2*g468^2*g472*g474*g481^2*g483
    *g487^2*g488*g489^2*g493*g494],
[121,4,g311^2*g326^2*g355^2*g367*g392*g399*g403^2*g427
    *g428*g431^2*g432^2*g433^2*g447^2*g449^2*g450^2*g451*g454^2
    *g455^2*g468^2*g474*g480^2*g481^2*g488*g489^2*g492^2*g493^2
    *g494^2],
[122,4,g212*g403*g429^2*g432*g433^2*g449^2*g451*g454^2
    *g456*g468^2*g469^2*g471*g473*g474^2*g480*g481*g482*g483*g487
    *g488*g489*g492^2*g493^2*g494],
[123,4,g318*g403*g429^2*g432^2*g433^2*g434*g449*g451^2
    *g456*g468^2*g469*g471*g472*g473^2*g474*g475*g480*g482^2*g483
    *g488*g494],
[124,4,g494],
[126,4,g214*g216^2*g267^2*g271*g304^2*g313^2*g319*g351^2
    *g356*g357^2*g358^2*g361^2*g391*g392^2*g423^2*g424*g425*g428^2
    *g448^2*g449*g468*g469*g480*g481*g487*g488*g492^2*g494],
[127,4,g161^2*g163*g214*g216^2*g221^2*g256*g265^2*g267
    *g304^2*g312^2*g319^2*g351*g357^2*g358^2*g361^2*g391*g395
    *g423^2*g424*g428^2*g447*g448*g449^2*g467^2*g468^2*g469^2
    *g480*g481*g482^2*g487^2*g488*g492^2*g494],
[128,4,g257^2*g305*g390^2*g425^2*g426^2*g449^2*g450^2
    *g452^2*g467^2*g469^2*g470*g481^2*g482^2*g487^2*g488*g492^2
    ],
[129,4,g205^2*g258*g266*g305^2*g309^2*g314*g315*g317^2
    *g320^2*g350*g352^2*g355^2*g357^2*g358*g362^2*g363^2*g390
    *g394*g395^2*g399*g403*g404^2*g423*g425*g426*g427*g428*g429^2
    *g433^2*g434*g435^2*g447*g451*g452*g454*g455*g467^2*g468^2
    *g469^2*g470^2*g471*g473^2*g474*g475*g480*g487*g489^2*g492
    *g494^2],
[130,4,g309^2*g314*g315*g363*g365^2*g392*g396^2*g399^2
    *g403^2*g424*g425*g428*g433^2*g447^2*g448^2*g449*g451^2*g454
    *g455*g467*g468*g469*g472*g474^2*g480*g481*g487^2*g488^2*g489^2
    *g492*g493*g494^2],
[131,4,g161],
[132,4,g257*g303*g305*g315^2*g352*g354*g357*g358*g362^2
    *g390*g392^2*g393*g395*g396*g399*g403*g423^2*g425*g426^2*g428
    *g429*g430*g432^2*g448*g449*g450*g452^2*g454*g455^2*g456^2
    *g468*g473^2*g474^2*g480*g482^2*g488^2*g492^2*g493^2*g494],
[133,4,g165],
[134,4,g169],
[135,4,g172],
[136,4,g175],
[137,4,g355^2*g367^2*g417*g425*g432*g434^2*g443*g449*g450
    *g451^2*g453^2*g454*g455^2*g467^2*g471*g472*g474*g475^2*g480^2
    *g482*g487*g489^2*g492*g493],
[138,4,g403*g492*g494],
[139,4,g184],
[140,4,g188],
[141,4,g190],
[143,4,g192^2*g228*g229^2*g245^2*g278*g279*g293^2*g326
    *g340^2*g355*g379^2*g390*g413^2*g426*g434^2*g439^2*g449^2
    *g452*g454*g460^2*g469^2*g470*g471*g472^2*g475^2*g480^2*g482
    *g485^2*g490^2*g491*g492*g493^2],
[144,4,g248^2*g287^2*g296^2*g334*g343^2*g373*g382^2*g407^2
    *g416^2*g441^2*g462^2*g485*g491^2*g492*g493*g494^2],
[145,4,g344^2*g383^2*g417^2*g442^2*g463^2*g476^2*g485^2
    *g490^2],
[146,4,g492],
[148,4,g481^2*g492*g494^2],
[150,4,g357^2*g358*g392*g395^2*g423*g425*g447^2*g448^2
    *g450*g467^2*g480^2*g482*g488^2*g494^2],
[151,4,g313*g315^2*g357^2*g358*g361*g389^2*g392^2*g395
    *g423*g424*g425*g428^2*g447*g448*g449^2*g450*g467*g468*g469
    *g480^2*g487*g488*g492^2*g494^2],
[152,4,g389^2*g423*g447^2*g467*g468*g480*g481*g487^2*g492^2
    *g494],
[153,4,g392^2*g428^2*g447*g450*g467*g468^2*g480*g481*g487
    *g488^2*g492],
[154,4,g492^2*g494^2],
[155,4,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2
    *g492^2*g493^2*g494],
[156,4,g448*g492],
[158,4,g467*g480^2*g494],
[159,4,g487^2*g492^2*g494],
[162,4,g265*g267^2*g305*g313^2*g315^2*g319*g351^2*g352^2
    *g357*g361*g389*g390^2*g391*g392^2*g395*g424*g425*g426^2*g449
    *g450*g452^2*g467*g468^2*g469^2*g470^2*g480^2*g481^2*g487
    *g492*g494],
[165,4,g358*g423^2*g425*g447*g449^2*g450*g467*g469*g480
    *g481*g487^2*g488^2*g492*g494^2],
[166,4,g354^2*g358*g393^2*g425^2*g430^2*g449*g450^2*g452^2
    *g467*g469^2*g470^2*g480^2*g481^2*g482^2*g487^2*g488^2*g492^2
    ],
[167,4,g365^2*g369^2*g397^2*g403*g425*g433*g435*g448*g449^2
    *g450*g451*g456*g467*g469*g471*g472^2*g473^2*g474*g480*g482
    *g488*g489*g492^2*g493*g494],
[170,4,g214^2*g216*g257^2*g267*g271^2*g304*g313*g315*g319
    *g351^2*g354*g356^2*g361*g389^2*g390*g391*g392^2*g393*g395^2
    *g426*g428^2*g430*g448*g449^2*g450*g452^2*g468^2*g469*g470
    *g480*g481^2*g482^2*g488*g492*g494^2],
[172,4,g315^2*g389*g392^2*g423^2*g425*g428^2*g447^2*g450^2
    *g468^2*g469^2*g480*g481^2*g482^2*g487*g488*g492*g494],
[173,4,g204],
[174,4,g202*g358^2*g359*g392^2*g398*g425*g428^2*g430*g435^2
    *g448*g449*g450^2*g456^2*g467*g468^2*g470*g474^2*g480*g481^2
    *g483^2*g487*g489^2*g493^2],
[175,4,g390*g426*g449*g452*g469*g470*g482^2*g487*g488
    *g492^2*g494],
[176,4,g350*g454*g470^2*g483^2*g487*g489^2*g492^2*g494^2],
[177,4,g355^2*g367^2*g401*g425*g432*g434^2*g450*g451^2
    *g453^2*g455^2*g467^2*g469^2*g471^2*g472^2*g474*g475^2*g482
    *g488*g489*g494],
[178,4,g263*g432*g451^2*g454*g455^2*g473^2*g474*g481^2
    *g489^2*g493^2*g494^2],
[179,4,g360*g432*g451^2*g454^2*g455^2*g472^2*g473*g474
    *g481^2*g487*g489*g493^2],
[182,4,g265*g267^2*g315^2*g319*g351^2*g357^2*g361*g389^2
    *g391*g392^2*g395^2*g424*g425^2*g447^2*g448*g449^2*g450^2
    *g468^2*g469*g480^2*g481*g482^2*g487^2*g488^2*g492^2*g494],
[183,4,g214^2*g216*g265*g267^2*g271^2*g304*g313^2*g315
    *g351^2*g356^2*g361^2*g389*g392^2*g395^2*g424*g428*g447^2
    *g448*g449*g450^2*g467*g468*g469*g480*g481^2*g482^2*g487^2
    *g488^2*g492^2*g494^2],
[184,4,g305^2*g352*g449^2*g469^2*g480^2*g487^2*g488*g494],
[185,4,g306^2*g309^2*g314*g315*g352^2*g362^2*g363*g365
    *g369^2*g392*g397*g399^2*g404*g425*g428*g429*g432*g433*g435^2
    *g447^2*g448^2*g449*g451*g469*g471^2*g472^2*g474*g480*g482^2
    *g483*g487^2*g488^2*g493*g494],
[186,4,g365^2*g397^2*g399^2*g404*g425^2*g429*g435*g448
    *g449^2*g450^2*g454^2*g456*g468*g471*g472^2*g473*g474*g480
    *g481^2*g482^2*g487*g488^2*g489^2*g492^2*g493],
[187,4,g214],
[188,4,g305*g350*g352*g358^2*g390*g392*g396^2*g425^2*g426
    *g428*g447^2*g450*g452*g468*g480*g481^2*g483^2*g487^2*g488
    *g489^2*g493^2*g494^2],
[189,4,g218],
[190,4,g222],
[191,4,g225],
[192,4,g228],
[193,4,g401^2*g434^2*g442*g449*g454*g464*g469*g471^2*g472
    *g475^2*g480^2*g482^2*g487*g488*g489*g492*g493^2*g494^2],
[194,4,g432*g494],
[195,4,g237],
[196,4,g241],
[197,4,g243],
[199,4,g245^2*g278*g279^2*g293^2*g326*g340^2*g355*g367
    *g379^2*g413^2*g439^2*g449*g460^2*g469*g471*g472^2*g480^2
    *g482^2*g485^2*g487*g488*g490^2*g491*g493*g494],
[200,4,g296^2*g334^2*g343^2*g373*g382^2*g407*g416^2*g441^2
    *g462^2*g485*g491^2*g492*g493*g494^2],
[201,4,g383^2*g417^2*g442^2*g463^2*g476^2*g485^2*g490^2
    ],
[202,4,g449*g487^2*g494],
[205,4,g357*g358^2*g392^2*g395*g423^2*g425^2*g428*g447
    *g448*g450^2*g467*g468*g480^2*g481*g487^2*g492^2*g494],
[206,4,g423^2*g447*g467^2*g480*g481*g487*g492^2*g494^2],
[207,4,g494^2],
[208,4,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492^2*g493^2*g494],
[209,4,g468*g494],
[211,4,g480],
[212,4,g492^2*g494^2],
[215,4,g313*g315^2*g352*g357^2*g358^2*g361*g389^2*g392
    *g395*g423*g424*g425^2*g428*g448*g449*g469*g480*g481^2*g482
    *g487^2*g488*g494^2],
[218,4,g447^2*g467*g480^2*g492*g494],
[219,4,g390^2*g426^2*g449*g452^2*g469*g470^2*g480^2*g482^2
    *g487*g488*g492^2*g494],
[220,4,g399^2*g403^2*g429^2*g432*g449*g455*g456*g468*g469
    *g472*g473^2*g474*g480*g482^2*g483^2*g487^2*g488^2*g489^2
    *g492*g494],
[223,4,g265^2*g267*g305^2*g315*g319^2*g351*g357*g358*g361
    *g389^2*g390*g391^2*g395*g423^2*g424*g425^2*g426*g428^2*g450^2
    *g452*g468*g469*g470*g481^2*g482^2*g487^2*g492*g494^2],
[225,4,g358^2*g423*g425^2*g447^2*g449*g450^2*g467^2*g469^2
    *g481^2*g482^2*g487^2*g488^2*g492*g494],
[226,4,g257],
[227,4,g255*g393*g425^2*g430*g449^2*g450^2*g452*g456^2
    *g468*g474^2*g481^2*g482^2*g483^2*g487^2*g488^2*g489^2*g492^2
    *g493^2*g494^2],
[229,4,g472*g492^2*g494^2],
[230,4,g401^2*g434*g449*g454*g469*g471^2*g472*g475*g480^2
    *g482^2*g487*g488*g489*g492],
[231,4,g311*g454*g489^2*g492^2*g493*g494^2],
[232,4,g394*g454*g472*g493^2*g494^2],
[235,4,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423^2
    *g424*g425^2*g428^2*g448*g449^2*g467^2*g468*g469^2*g481^2
    *g482^2*g487*g494],
[236,4,g265^2*g267*g313*g315^2*g319^2*g351*g357^2*g358
    *g389^2*g391^2*g395^2*g423*g425^2*g428^2*g448*g450*g467^2
    *g468*g469^2*g480*g481*g487^2*g492],
[237,4,g352^2*g488^2*g494^2],
[238,4,g365^2*g396^2*g399*g403^2*g433^2*g449^2*g451*g467^2
    *g468*g469^2*g472*g473^2*g474*g480*g481*g482*g483^2*g487*g488
    *g489^2*g494^2],
[239,4,g399^2*g429^2*g432*g433*g449^2*g451^2*g454*g456
    *g468*g469^2*g482*g483^2*g487*g489*g492*g493^2*g494^2],
[240,4,g265],
[241,4,g352*g425*g450*g467^2*g469^2*g480^2*g481*g482*g488^2
    *g492^2],
[242,4,g306^2*g309^2*g314*g315*g363*g392*g396^2*g397*g399
    *g403*g404^2*g425^2*g428*g429*g432*g435^2*g448*g450*g455*g456
    *g467*g469^2*g471^2*g473*g480^2*g487^2*g488^2*g494^2],
[243,4,g272],
[244,4,g275],
[245,4,g278],
[246,4,g434*g463*g475*g477*g493^2*g494^2],
[247,4,g454],
[248,4,g285],
[249,4,g289],
[250,4,g291],
[252,4,g293^2*g326*g340^2*g355^2*g367*g379^2*g401^2*g413^2
    *g434*g439^2*g449^2*g460^2*g469^2*g471^2*g472*g475*g480*g482
    *g485^2*g487^2*g490^2*g491*g492^2*g493^2*g494],
[253,4,g343^2*g373^2*g382^2*g407*g416^2*g441^2*g462^2
    *g485*g491^2*g492*g493*g494^2],
[254,4,g417^2*g442^2*g463^2*g476^2*g485^2*g490^2],
[255,4,g482^2*g492*g494],
[258,4,g447^2*g467*g480^2*g487*g492*g494^2],
[260,4,g454^2*g472^2],
[261,4,g481],
[263,4,g494^2],
[266,4,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447*g448
    *g450*g468*g469*g480^2*g482*g488*g494],
[270,4,g487*g494^2],
[273,4,g313^2*g315*g352^2*g358*g361^2*g389*g392*g395*g423^2
    *g424^2*g428*g447^2*g448*g449*g450^2*g469*g480*g481*g482^2
    *g487],
[275,4,g447*g467^2*g480*g494^2],
[276,4,g305],
[277,4,g303*g426*g449^2*g452*g469^2*g470*g474^2*g481*g482
    *g483^2*g487^2*g489^2*g493^2],
[279,4,g493^2*g494],
[280,4,g355*g472*g493^2*g494^2],
[281,4,g427*g472*g493^2*g494^2],
[283,4,g357*g358^2*g395*g423^2*g425^2*g428*g447^2*g448
    *g450^2*g468*g469*g480*g481*g482*g492*g494],
[284,4,g313^2*g315*g357*g358^2*g361^2*g389*g392^2*g423^2
    *g424^2*g428^2*g447*g449*g450^2*g468*g481*g488^2],
[286,4,g399^2*g432*g451^2*g454*g455^2*g472*g473*g474*g480^2
    *g481^2*g487*g489^2*g493^2*g494],
[287,4,g432*g454^2*g455*g472^2*g483*g487^2*g492^2*g493^2
    *g494^2],
[288,4,g313],
[289,4,g449*g469*g480^2*g482^2*g487*g488*g494^2],
[290,4,g365^2*g432^2*g451^2*g454^2*g472*g474*g480^2*g483
    *g487^2*g492*g493^2*g494^2],
[291,4,g320],
[292,4,g323],
[293,4,g326],
[294,4,g476*g486*g493^2*g494^2],
[295,4,g472],
[296,4,g332],
[297,4,g336],
[298,4,g338],
[300,4,g340^2*g367*g379^2*g401*g413^2*g439^2*g460^2*g485^2
    *g490^2*g491*g492^2*g493*g494^2],
[301,4,g382^2*g407^2*g416^2*g441^2*g462^2*g485*g491^2
    *g492*g493*g494^2],
[302,4,g442^2*g463^2*g476^2*g485^2*g490^2],
[303,4,g488^2*g494],
[306,4,g467^2*g480*g492*g494],
[308,4,g472^2*g493*g494],
[309,4,g487],
[314,4,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480^2*g481*g487*g492^2*g494],
[318,4,g492],
[321,4,g357^2*g358*g395^2*g423*g425*g428*g447^2*g448^2
    *g449^2*g450*g467^2*g468*g469*g480*g482^2*g492^2*g494],
[323,4,g467*g480^2],
[324,4,g352],
[325,4,g350*g483^2*g487*g489^2*g493^2*g494^2],
[327,4,g434*g472^2*g475*g494],
[328,4,g471^2*g493^2*g494^2],
[330,4,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492],
[331,4,g357^2*g358*g392*g395^2*g423*g425^2*g447^2*g448^2
    *g449*g450^2*g467*g480^2*g481*g482^2*g487^2*g488^2*g492*g494^2],
[333,4,g432*g451*g454^2*g472*g474^2*g481^2*g487*g489^2
    *g492*g493*g494^2],
[334,4,g454*g472^2*g473*g489*g492^2*g493],
[335,4,g357],
[336,4,g494],
[337,4,g399^2*g454^2*g472*g473*g487],
[338,4,g362],
[339,4,g365],
[340,4,g367],
[341,4,g485*g491],
[342,4,g493^2*g494^2],
[343,4,g371],
[344,4,g375],
[345,4,g377],
[347,4,g379^2*g401*g413^2*g434^2*g439^2*g460^2*g472*g475^2
    *g485^2*g490^2*g491*g492^2*g493^2*g494],
[348,4,g416^2*g441^2*g462^2*g485*g491^2*g492*g493*g494^2],
[349,4,g463^2*g476^2*g485^2*g490^2],
[360,4,g494],
[363,4,g392^2*g428^2*g447*g450*g467^2*g468^2*g481*g487^2
    *g488^2*g492*g494],
[365,4,g480],
[366,4,g492^2],
[369,4,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[370,4,g392^2*g425*g428^2*g447*g449*g467^2*g468^2*g469
    *g480^2*g488*g492^2],
[372,4,g454*g473^2*g487*g489^2*g492^2*g493^2*g494],
[373,4,g472*g489^2*g493*g494^2],
[374,4,g392],
[376,4,g432*g451*g454*g474^2*g481^2*g487*g489*g492^2*g493
    *g494^2],
[377,4,g396],
[378,4,g399],
[379,4,g401],
[380,4,g490],
[382,4,g405],
[383,4,g409],
[384,4,g411],
[386,4,g413^2*g434^2*g439^2*g460^2*g472*g475^2*g485^2
    *g490^2*g491*g492^2*g493^2*g494],
[387,4,g441^2*g462^2*g485*g491^2*g492*g493*g494^2],
[388,4,g476^2*g485^2*g490^2],
[397,4,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492^2
    *g494],
[400,4,g494^2],
[403,4,g449*g469*g480^2*g482*g487*g492*g494^2],
[404,4,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    *g494^2],
[406,4,g472*g489*g492*g493],
[407,4,g493*g494^2],
[408,4,g425],
[410,4,g454*g472^2*g473^2*g487*g489^2*g492^2*g494],
[412,4,g432^2*g451^2*g473^2*g474*g481*g483*g487*g489*g493^2
    *g494],
[413,4,g434^2*g472*g475^2*g494],
[416,4,g434],
[417,4,g436],
[418,4,g437],
[420,4,g439^2*g460^2*g485^2*g490^2*g491*g492^2*g493^2
    ],
[421,4,g462^2*g485*g491^2*g492*g493*g494^2],
[422,4,g485^2*g490^2],
[429,4,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[432,4,g488^2*g494^2],
[433,4,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[435,4,g449],
[438,4,g454^2*g472^2*g473*g487^2*g489*g492^2*g493^2*g494],
[441,4,g484^2*g493^2*g494^2],
[442,4,g457],
[443,4,g458],
[445,4,g460^2*g485^2*g490^2*g491*g492^2*g493^2],
[446,4,g490^2],
[455,4,g488*g494],
[456,4,g482^2*g492^2],
[459,4,g472^2*g489^2*g492^2*g493*g494^2],
[463,4,g484*g493*g494],
[464,4,g475],
[466,4,g485^2*g490^2*g491*g492^2*g493^2],
[474,4,g488^2*g494^2],
[477,4,g484],
[479,4,g490^2*g494^2],
[6,5,g298^2*g345^2*g384^2*g418^2*g443^2*g464^2*g477^2
    *g486^2*g491^2],
[7,5,g19],
[8,5,g106^2*g163*g216^2*g313*g315*g357*g361*g389^2*g392
    *g395^2*g423*g424*g425^2*g428^2*g447*g448^2*g449*g467^2*g469^2
    *g480*g487^2*g488*g492^2*g494],
[9,5,g44*g96*g106^2*g107^2*g157^2*g163^2*g164*g171^2
    *g210*g214^2*g216*g217^2*g256*g262^2*g265*g267*g268*g271^2
    *g304^2*g310^2*g315*g319^2*g351^2*g354*g356^2*g357^2*g358^2
    *g359^2*g364*g389*g390^2*g392*g395^2*g426*g430*g448*g449*g467^2
    *g468^2*g469^2*g470^2*g481*g482^2*g487*g488^2*g492^2*g494^2],
[10,5,g44^2*g45*g106*g114^2*g161*g171*g203*g214^2*g216
    *g221*g224^2*g265^2*g267^2*g271*g274*g304*g312*g313^2*g315
    *g319^2*g322*g351^2*g358*g364^2*g392*g398*g423^2*g424^2*g425
    *g430*g447^2*g450^2*g470^2*g480^2*g481*g482*g492^2*g494^2],
[11,5,g32],
[12,5,g35],
[13,5,g38],
[14,5,g41],
[15,5,g47],
[16,5,g51],
[17,5,g54],
[18,5,g42*g331*g354*g358*g365*g369*g391^2*g397*g399*g424
    *g425^2*g429*g432*g433^2*g435^2*g450^2*g451^2*g456^2*g467
    *g468*g469*g471^2*g472^2*g473*g474^2*g480^2*g481^2*g482^2
    *g487*g489*g492^2*g493^2*g494^2],
[19,5,g58],
[20,5,g59*g92*g154^2*g207^2*g259^2*g309^2*g315*g353*g365
    *g366^2*g392^2*g397^2*g400^2*g403^2*g404*g425^2*g428^2*g429
    *g431^2*g432*g433^2*g435*g447*g448^2*g450^2*g451*g453^2*g455^2
    *g456*g467^2*g472^2*g473^2*g480^2*g482*g483*g487^2*g488^2
    *g489*g492*g493*g494^2],
[21,5,g66],
[22,5,g70],
[23,5,g72],
[24,5,g73],
[26,5,g345^2*g384^2*g418^2*g443^2*g464^2*g477^2*g486^2
    *g491^2],
[27,5,g74^2*g93*g121*g123^2*g137^2*g179^2*g193^2*g230
    *g232^2*g246^2*g263*g281^2*g294^2*g317*g326*g328^2*g341^2
    *g365*g368^2*g369*g380^2*g392*g394^2*g397*g399*g401^2*g402^2
    *g414^2*g427^2*g428*g429*g431*g433^2*g435^2*g440^2*g441*g447^2
    *g448^2*g449^2*g450^2*g453^2*g454*g455*g456^2*g460^2*g461^2
    *g467^2*g468^2*g471*g472*g474*g476^2*g477*g481*g483^2*g488^2
    *g489^2*g490^2*g492^2],
[28,5,g304^2*g351*g389^2*g391^2*g423^2*g447^2*g448^2
    *g467^2*g480*g481^2*g487^2*g492],
[30,5,g264^2*g312^2*g351*g356*g389*g423^2*g424^2*g448^2
    *g467^2*g468^2*g481^2],
[31,5,g389^2*g390*g426*g447^2*g449^2*g452*g468^2*g469^2
    *g470*g480^2*g481*g482*g492*g494],
[32,5,g313*g315^2*g357^2*g358*g361*g389^2*g395*g423*g424
    *g425*g448*g449^2*g452*g469*g487*g488^2*g492^2*g494^2],
[33,5,g392^2*g425*g428^2*g447*g449*g450^2*g468^2*g480
    *g481*g487*g488*g492*g494],
[34,5,g305*g315^2*g352^2*g354^2*g357*g358^2*g389*g390
    *g392^2*g393^2*g395*g423^2*g425*g426*g428*g430^2*g447^2*g448
    *g449^2*g450*g452*g468^2*g470*g482*g487*g492*g494],
[35,5,g262^2*g265^2*g267^2*g313^2*g315*g316^2*g319^2
    *g351*g357*g364^2*g389^2*g390^2*g391^2*g392^2*g393*g398^2
    *g423*g425^2*g426^2*g428^2*g430*g447*g448*g450*g452^2*g467
    *g469^2*g470*g480^2*g492^2],
[36,5,g160*g256^2*g304*g312^2*g351*g356^2*g389*g423*g424^2
    *g447*g448*g467*g468^2*g487*g492*g494],
[37,5,g149*g161^2*g204*g216^2*g221^2*g256*g257*g262^2
    *g265*g267*g271*g304^2*g305*g312^2*g316^2*g319*g351*g352*g354
    *g356*g357^2*g361^2*g364^2*g389^2*g390^2*g391^2*g393^2*g395^2
    *g398^2*g425*g426^2*g430^2*g447*g448^2*g449*g450*g452^2*g467
    *g468^2*g469^2*g470^2*g480^2*g482*g487*g488^2*g494],
[38,5,g86*g106^2*g163^2*g210^2*g214*g216*g265*g268^2
    *g271*g304^2*g322^2*g354^2*g356*g358^2*g359*g361*g364^2*g389^2
    *g390^2*g392*g393^2*g424*g426*g430^2*g448^2*g449*g450^2*g452
    *g468^2*g469*g470^2*g482*g487^2*g494],
[39,5,g304^2*g351*g389*g424*g448^2*g467*g468*g480*g481^2
    *g487*g492^2*g494^2],
[40,5,g313*g315^2*g361*g389^2*g395^2*g423*g424*g425^2
    *g428*g447^2*g448^2*g449^2*g452^2*g468*g480*g481*g488^2*g492^2
    *g494],
[42,5,g358^2*g390^2*g393*g426^2*g430*g467^2*g480*g488^2
    *g492*g494^2],
[43,5,g303*g350^2*g390^2*g399*g403*g425^2*g429*g432^2
    *g449*g450^2*g452^2*g454*g455^2*g456^2*g467*g468^2*g469^2
    *g473^2*g474^2*g480^2*g482^2*g483*g487^2*g488*g489^2*g492^2
    *g493],
[44,5,g304^2*g351^2*g389*g423*g447^2*g467*g468*g480^2
    ],
[45,5,g256^2*g304*g389^2*g391*g424^2*g448^2*g468*g480^2
    *g481^2*g487^2],
[46,5,g262*g267^2*g310^2*g316*g354^2*g357*g359^2*g364
    *g390^2*g392*g393*g395*g426^2*g430^2*g448*g450*g452*g467*g469^2
    *g470^2*g480*g482*g487^2*g488^2*g492^2*g494^2],
[47,5,g354^2*g358*g390^2*g393^2*g425*g426^2*g430^2*g449^2
    *g450*g452*g467^2*g469*g481*g487*g492^2*g494],
[48,5,g255*g262^2*g267*g303^2*g315^2*g316^2*g354^2*g357^2
    *g364^2*g365*g369*g392*g393*g395^2*g397*g398^2*g399^2*g403
    *g423^2*g425^2*g428^2*g429^2*g433^2*g435^2*g448*g450*g451^2
    *g452*g454^2*g455^2*g467*g469*g470^2*g471^2*g473^2*g474*g480
    *g487^2*g492*g494^2],
[49,5,g203*g256*g304*g356^2*g391^2*g423^2*g424*g447^2
    *g448^2*g467*g468^2*g481*g487^2*g492^2*g494],
[50,5,g86*g106*g163*g214*g216*g267*g271*g304^2*g313*g315^2
    *g319^2*g351*g356*g358*g361^2*g389^2*g391^2*g392*g424^2*g425
    *g448^2*g449*g450^2*g469^2*g481*g482^2*g488^2*g492*g494^2],
[51,5,g310*g315^2*g354*g358*g359*g392^2*g393*g398*g425^2
    *g426^2*g428^2*g430^2*g468^2*g469^2*g470*g482^2],
[52,5,g210*g216*g217^2*g262*g267*g268^2*g274^2*g315^2
    *g316^2*g322*g351^2*g354^2*g356*g357^2*g359^2*g389*g391^2
    *g393*g395^2*g399^2*g423*g425^2*g428*g430*g447^2*g449*g450^2
    *g452^2*g454^2*g455*g469*g472^2*g473^2*g474*g480*g481^2*g483
    *g487^2*g488*g489*g493^2*g494^2],
[53,5,g255^2*g303*g350*g354^2*g358^2*g365^2*g369^2*g393
    *g397^2*g399^2*g403^2*g425^2*g426^2*g430^2*g433^2*g435*g448
    *g450^2*g451*g452*g455^2*g456^2*g469*g471*g472*g487*g488^2
    *g489*g492^2*g494],
[54,5,g399^2*g429*g432^2*g433^2*g449*g451^2*g456^2*g468
    *g469*g472*g480*g481^2*g482^2*g483^2*g488*g489*g493*g494],
[55,5,g269^2*g317^2*g401^2*g427^2*g434^2*g449*g453*g454
    *g469*g471^2*g472^2*g475^2*g482^2*g483*g487^2*g488*g489^2
    *g493],
[56,5,g315^2*g365*g369*g392^2*g397*g399*g425^2*g428^2
    *g429*g432*g433^2*g435^2*g447*g448^2*g449^2*g451^2*g456^2
    *g467*g469*g471^2*g472^2*g473*g474^2*g480^2*g481*g482*g488^2
    *g489*g492^2*g493^2*g494],
[57,5,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488*g493*g494^2],
[58,5,g355^2*g367^2*g392^2*g401*g425*g427^2*g428^2*g447
    *g449^2*g450^2*g454*g468^2*g469*g471*g473^2*g481^2*g487*g488
    *g489*g492^2],
[59,5,g158^2*g211*g261^2*g263^2*g267*g306*g309^2*g311^2
    *g314^2*g315*g318*g355^2*g357*g363^2*g365^2*g366*g369^2*g392^2
    *g394^2*g395*g396*g399*g403^2*g404^2*g425^2*g427^2*g428*g429^2
    *g431^2*g433*g434*g448^2*g450*g451^2*g453*g454*g455^2*g467
    *g471^2*g472*g474*g475*g480*g481*g488*g489^2*g492*g493],
[60,5,g91],
[61,5,g261*g267^2*g309*g357^2*g365^2*g369^2*g395^2*g397^2
    *g399*g403^2*g423*g425*g428*g429*g432*g433*g435*g447*g449^2
    *g450^2*g454^2*g455^2*g471*g473^2*g480*g482^2*g483*g493^2
    ],
[62,5,g92^2*g154^2*g207^2*g259^2*g309^2*g315*g353*g365^2
    *g392^2*g397*g399^2*g403*g404^2*g425*g428^2*g429^2*g432^2
    *g433^2*g435^2*g447*g448^2*g449^2*g450*g451^2*g454^2*g455
    *g467*g471^2*g472^2*g474^2*g480*g482*g483^2*g488*g489*g493
    *g494^2],
[63,5,g163*g216*g315^2*g357^2*g358*g392*g395^2*g423*g425
    *g447*g448^2*g449*g467*g480^2*g481^2*g482^2*g488^2*g492^2
    ],
[64,5,g106*g157^2*g163*g164*g217*g224*g262*g265*g267
    *g274^2*g304^2*g313*g315*g316*g319*g322^2*g357^2*g358*g359^2
    *g364^2*g390*g391*g395^2*g398*g423*g424^2*g425*g426^2*g430^2
    *g447^2*g448^2*g449^2*g450^2*g452*g467^2*g468*g469^2*g470
    *g482^2*g487*g488*g494^2],
[65,5,g97^2*g152*g158*g205*g206*g209*g211^2*g216^2*g257
    *g261^2*g263*g266^2*g267^2*g269^2*g311*g313^2*g314^2*g315
    *g317*g318^2*g320*g350^2*g354*g355*g358*g360*g361^2*g362^2
    *g365*g369^2*g390^2*g391*g392^2*g393*g394^2*g395*g396*g397
    *g403*g425^2*g427^2*g429*g430*g431*g432*g433^2*g434^2*g435
    *g447*g448*g449*g450^2*g451^2*g452*g453^2*g455*g456^2*g467^2
    *g471^2*g472^2*g474^2*g475^2*g483*g487^2*g488^2*g489^2*g492
    *g493*g494^2],
[66,5,g98],
[67,5,g99*g370^2*g390^2*g399^2*g403^2*g404^2*g424*g429^2
    *g432*g433^2*g448*g449^2*g456*g468^2*g469^2*g472*g473^2*g474
    *g480*g482*g483^2*g487*g488*g489^2*g492*g493*g494^2],
[68,5,g106^2*g107*g163^2*g171*g214^2*g216^2*g224*g256^2
    *g267*g271^2*g304^2*g319*g322*g351*g356^2*g358*g364*g391^2
    *g392^2*g395^2*g423^2*g424^2*g425*g428^2*g430*g450^2*g452
    *g468^2*g469^2*g470^2*g481^2*g488^2*g492*g494],
[69,5,g105],
[70,5,g109],
[71,5,g113],
[72,5,g116],
[73,5,g119],
[74,5,g121],
[75,5,g122*g154*g207*g211^2*g309*g311^2*g315^2*g353^2
    *g355^2*g358*g360*g365^2*g369*g392^2*g397*g399*g403*g425^2
    *g428^2*g429^2*g431^2*g433^2*g434*g435^2*g447^2*g448^2*g449
    *g451^2*g453*g455^2*g456*g467*g468*g469^2*g472^2*g473^2*g475
    *g480*g481*g482^2*g483*g488*g489*g494^2],
[76,5,g129],
[77,5,g133],
[78,5,g135],
[79,5,g136],
[81,5,g384^2*g418^2*g443^2*g464^2*g477^2*g486^2*g491^2
    ],
[82,5,g137^2*g155^2*g177*g179^2*g193^2*g208^2*g230*g232
    *g246^2*g260^2*g281^2*g294^2*g308*g311*g328^2*g341^2*g355^2
    *g367*g368^2*g380^2*g399^2*g401^2*g402^2*g403^2*g407^2*g414^2
    *g425*g429^2*g432*g434^2*g440^2*g441*g449*g450*g454^2*g455
    *g456*g460^2*g461^2*g467^2*g468*g471^2*g472^2*g473^2*g474
    *g475^2*g476^2*g477*g480*g482*g483^2*g487^2*g490^2*g492*g493^2
    *g494^2],
[83,5,g357*g358^2*g395*g423^2*g425*g428^2*g448*g449*g450^2
    *g467*g468^2*g469*g480^2*g488*g492],
[85,5,g423^2*g447^2*g467^2*g487^2*g494^2],
[86,5,g351*g389*g467*g468^2*g480^2*g492*g494],
[87,5,g392*g428*g447^2*g449*g450^2*g468*g469^2*g480*g481^2
    *g487^2*g488*g494^2],
[88,5,g448^2*g468*g481^2*g487*g492*g494],
[89,5,g313^2*g315*g358*g361^2*g389*g395*g423*g424^2*g447
    *g448*g449^2*g467^2*g468*g469*g481*g487^2*g492],
[90,5,g399^2*g425*g429^2*g433*g449^2*g450*g451*g456*g467^2
    *g469*g472^2*g473^2*g474*g483*g488^2*g492],
[92,5,g365*g397^2*g399*g403^2*g404*g425^2*g432^2*g435
    *g449*g450^2*g454^2*g456^2*g467^2*g469^2*g471*g472*g481*g482^2
    *g483*g488*g489^2*g493*g494],
[94,5,g351*g389*g424*g448^2*g481^2*g494],
[95,5,g425*g449*g450*g467^2*g480^2*g481*g482*g487*g488
    ],
[96,5,g351*g389*g423*g447^2*g448^2*g467^2*g480*g481*g492
    ],
[97,5,g357^2*g358*g392^2*g395^2*g423*g425^2*g447*g448^2
    *g449*g450*g470*g480*g481*g482^2*g487^2*g488^2*g492],
[99,5,g426^2*g449^2*g452^2*g469^2*g470^2*g480^2*g482
    *g487^2*g492*g494^2],
[100,5,g350^2*g449*g469*g470*g480^2*g482^2*g483*g487^2
    *g488*g489^2*g492*g493^2*g494^2],
[103,5,g264*g312^2*g356*g389^2*g423*g447^2*g467*g468*g480
    *g487^2*g492^2*g494^2],
[104,5,g352^2*g358*g390*g392^2*g423^2*g426*g428^2*g449
    *g450*g452*g468^2*g469*g480^2*g482^2*g487^2*g488^2*g492*g494^2],
[105,5,g310*g313*g315*g354^2*g358*g359*g361*g389^2*g390^2
    *g392*g393^2*g395^2*g398*g424*g426*g428^2*g447*g448^2*g449
    *g452*g467*g468*g469^2*g481^2*g494^2],
[106,5,g351*g423*g447*g480*g481^2*g487^2*g492^2*g494^2],
[107,5,g304*g351*g389^2*g424^2*g447^2*g467^2*g480^2*g481
    *g494^2],
[108,5,g310^2*g315*g358^2*g359^2*g392^2*g398^2*g425*g426
    *g428^2*g430^2*g450^2*g468^2*g469^2*g470*g480*g481^2*g482^2
    *g488^2*g494^2],
[109,5,g390*g426*g452*g470*g494],
[110,5,g303^2*g310*g315^2*g354^2*g359*g392*g393^2*g398
    *g399^2*g403^2*g425*g426*g428*g429^2*g432*g447*g449*g452^2
    *g455*g456*g467^2*g468^2*g469^2*g470^2*g472*g473^2*g474^2
    *g481^2*g482*g483*g487*g489^2*g492],
[111,5,g213^2*g264^2*g304*g312^2*g351*g389*g423*g424^2
    *g447*g467*g468*g480*g487^2*g492*g494],
[112,5,g204^2*g214*g257*g265^2*g267*g271*g304^2*g305*g310
    *g313*g315*g319*g352*g354^2*g356*g357^2*g358^2*g359*g361*g389
    *g390*g391*g393^2*g398*g425^2*g447^2*g448^2*g449^2*g450^2
    *g467*g469^2*g482*g488],
[113,5,g149*g163*g262*g265^2*g267*g310^2*g313*g315^2*g316
    *g319^2*g351*g354^2*g357^2*g358^2*g359^2*g361^2*g364*g389^2
    *g391^2*g392^2*g393*g395*g424^2*g425*g428^2*g430^2*g447^2
    *g448*g449^2*g450^2*g467^2*g480^2*g487^2*g492^2],
[114,5,g256^2*g304*g351*g389^2*g391*g423^2*g448*g480*g487
    ],
[115,5,g149*g163^2*g216*g265^2*g267*g313^2*g315*g319^2
    *g351*g357*g389*g391^2*g392^2*g425*g428^2*g447^2*g450^2*g467^2
    *g469^2*g481^2*g482^2*g488^2*g492^2*g494],
[116,5,g354^2*g358*g390*g393^2*g425*g426*g430^2*g449^2
    *g450*g469*g470^2*g480*g481*g487*g492^2*g494^2],
[117,5,g262^2*g267^2*g268*g310*g315*g322*g354^2*g364*g389
    *g391^2*g392*g398^2*g423*g425^2*g426*g428*g430^2*g432^2*g447
    *g448^2*g449*g450*g451^2*g452*g454*g468^2*g469*g470*g472*g474
    *g480*g482^2*g487*g488^2*g489*g492^2*g494],
[118,5,g303*g350*g390*g399*g403*g426^2*g429*g451^2*g452
    *g455*g456^2*g468^2*g470*g472*g473*g480*g481^2*g487*g493*g494^2],
[119,5,g432^2*g451*g454^2*g455*g473^2*g474^2*g483*g487^2
    *g492^2*g494],
[120,5,g317*g432^2*g434^2*g449^2*g454*g455^2*g469^2*g472^2
    *g473*g475^2*g480*g481*g482*g483^2*g489^2*g492^2*g493*g494],
[121,5,g401*g425*g449*g450*g467^2*g471^2*g472^2*g480^2
    *g481*g482*g489^2*g492*g493^2*g494^2],
[122,5,g211*g309*g311*g315^2*g358*g360^2*g369*g392^2*g394^2
    *g397*g399^2*g400^2*g403*g425*g427*g428^2*g429^2*g433^2*g434^2
    *g435^2*g448^2*g450^2*g451*g453^2*g456*g467*g468*g471*g472^2
    *g474*g475^2*g481^2*g482^2*g483*g487*g489*g494^2],
[123,5,g263*g317*g326*g355*g365*g367^2*g369*g394^2*g397
    *g399*g427*g429*g431*g433^2*g434*g435^2*g448^2*g453^2*g454^2
    *g455*g456^2*g467^2*g468*g473^2*g474*g475*g481^2*g483^2*g487^2
    *g488^2*g489^2*g492*g493],
[124,5,g309^2*g315*g365*g369*g392*g397*g399*g425*g428
    *g429*g432*g433^2*g435^2*g447^2*g448^2*g449*g451^2*g454*g456^2
    *g468^2*g469*g471^2*g472^2*g474^2*g480*g482^2*g488*g492^2
    *g493],
[125,5,g154^2*g207*g353^2*g365*g369*g397*g399*g403^2*g429^2
    *g432^2*g435^2*g448^2*g449*g451*g454^2*g455^2*g456*g467*g469^2
    *g471^2*g474^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2*g494^2],
[126,5,g216*g267*g358^2*g392^2*g425*g428^2*g447*g467*g468^2
    *g469^2*g480^2*g482^2*g487*g494],
[127,5,g163*g210^2*g216*g217*g268*g274*g310*g313*g315
    *g322^2*g351^2*g357*g358*g359*g361*g364^2*g392^2*g393^2*g398^2
    *g424*g428^2*g430*g447*g448^2*g452^2*g467^2*g468^2*g469*g470^2
    *g481*g482*g487^2*g488^2*g492^2*g494^2],
[128,5,g205*g206*g211*g261*g266^2*g267^2*g305^2*g306^2
    *g309^2*g311*g314*g315^2*g320*g350^2*g352^2*g355^2*g360^2
    *g363^2*g365*g369*g391^2*g392*g396^2*g397*g404*g423^2*g424
    *g425^2*g427*g428*g431^2*g432*g434^2*g448^2*g449^2*g451^2
    *g453*g454^2*g456^2*g468^2*g470^2*g471^2*g472^2*g473*g474
    *g475^2*g482^2*g483*g487^2*g488^2*g489^2*g492^2*g493^2*g494^2],
[129,5,g158],
[130,5,g212^2*g263*g270*g309*g315^2*g318*g358*g360*g365^2
    *g369^2*g392^2*g397*g399*g403^2*g404*g423*g425*g428^2*g429
    *g432*g434^2*g435^2*g448*g450^2*g454*g455^2*g472^2*g475^2
    *g480*g481^2*g482*g483*g487*g489^2*g493^2*g494^2],
[131,5,g163^2*g164*g216^2*g224*g265^2*g267^2*g274*g304^2
    *g315*g319^2*g351^2*g361*g364*g389*g391^2*g398*g424^2*g425^2
    *g428^2*g447^2*g448^2*g450^2*g452*g469*g470*g480*g481^2*g487
    *g488^2*g492*g494^2],
[132,5,g162],
[133,5,g166],
[134,5,g170],
[135,5,g173],
[136,5,g176],
[137,5,g177],
[138,5,g178*g207*g259*g355^2*g365*g369*g394*g397*g403^2
    *g425*g431^2*g432*g433^2*g434^2*g435^2*g448^2*g450*g451^2
    *g453*g454^2*g455*g467^2*g468^2*g469^2*g472*g474^2*g475^2
    *g481^2*g482^2*g483^2*g487*g488^2*g489^2*g492^2*g493*g494],
[139,5,g185],
[140,5,g189],
[141,5,g191],
[142,5,g192],
[144,5,g418^2*g443^2*g464^2*g477^2*g486^2*g491^2],
[145,5,g193^2*g208^2*g230*g232^2*g246^2*g260^2*g281*g294^2
    *g308^2*g328*g341^2*g355*g368^2*g380^2*g399*g401*g402^2*g403
    *g407^2*g414^2*g416*g429*g432^2*g440^2*g441*g449^2*g454*g455^2
    *g456^2*g460^2*g461^2*g464*g468^2*g469^2*g472^2*g473^2*g476^2
    *g477*g480^2*g481^2*g482*g483*g490^2*g492^2*g493*g494^2],
[146,5,g392^2*g425^2*g428^2*g447*g467^2*g468^2*g469^2
    *g480^2*g487*g488^2*g492^2*g494],
[148,5,g447*g492*g494^2],
[149,5,g389^2*g423*g447^2*g467^2*g480*g481*g487^2*g492^2
    *g494],
[150,5,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492^2],
[151,5,g468*g481*g492*g494],
[152,5,g357*g358^2*g392^2*g395*g423^2*g425^2*g428*g447
    *g448*g449*g450^2*g467*g468*g469*g480*g481*g482^2*g488*g492
    ],
[153,5,g432^2*g449^2*g454*g455^2*g469^2*g472^2*g473*g480
    *g481*g482*g483^2*g493^2*g494],
[154,5,g399^2*g429*g433^2*g449*g451*g454^2*g455^2*g456^2
    *g469*g474*g480*g481*g482^2*g487*g488*g489^2*g492^2],
[156,5,g389*g423*g448*g468^2*g487^2],
[157,5,g389*g423*g447*g467^2*g468^2*g480^2*g487*g494],
[161,5,g312*g356^2*g391*g423^2*g447*g467^2*g480*g481*g492^2
    *g494^2],
[162,5,g354*g357*g358*g390^2*g393*g395*g423^2*g425*g426^2
    *g428^2*g430*g448*g449^2*g450^2*g467*g468^2*g469^2*g480^2
    *g481*g482^2*g487*g488*g492*g494],
[163,5,g389*g447*g467*g487^2*g492^2*g494^2],
[164,5,g351*g389*g423^2*g448^2*g467^2*g480^2*g487],
[165,5,g354^2*g358*g393^2*g425^2*g430^2*g449^2*g450^2
    *g452^2*g470^2*g480^2*g481^2*g482^2*g488*g494^2],
[167,5,g350^2*g354*g358^2*g390^2*g393*g425*g426^2*g430
    *g449*g450*g467*g470*g480^2*g481*g482*g483*g488^2*g489^2*g493^2
    *g494^2],
[168,5,g264^2*g312^2*g351*g356^2*g389*g423*g447*g448^2
    *g467*g480*g481*g492^2*g494],
[169,5,g257^2*g265*g305*g313^2*g315*g319*g351^2*g352*g354
    *g357*g358*g361*g390^2*g391*g392^2*g393*g395*g423*g424*g426^2
    *g430*g467^2*g468^2*g482^2*g487*g488^2*g492^2],
[170,5,g204*g216*g310*g313^2*g315*g354^2*g357*g358^2*g359
    *g361^2*g389*g390^2*g392^2*g393^2*g395^2*g398*g423^2*g424^2
    *g425^2*g426*g428*g448^2*g449^2*g450^2*g452^2*g467^2*g468
    *g480*g482*g487*g492^2*g494^2],
[171,5,g304^2*g351*g389*g423^2*g424*g447^2*g468*g492],
[172,5,g204*g216^2*g267*g313^2*g315*g357^2*g358*g361^2
    *g389*g392*g423*g424^2*g425^2*g449*g450^2*g467^2*g469^2*g480^2
    *g482^2*g487^2*g488^2*g494^2],
[173,5,g390^2*g426^2*g452^2*g470^2*g480*g494^2],
[174,5,g310^2*g315^2*g316*g354*g358*g364*g390^2*g398*g423
    *g424^2*g425*g430^2*g447*g449^2*g450*g452^2*g454^2*g467*g468^2
    *g469*g473*g481^2*g487*g489^2*g492*g494],
[175,5,g350*g454*g470^2*g483^2*g487*g489^2*g492^2*g494^2],
[176,5,g454^2*g487^2*g492^2*g493],
[177,5,g434^2*g449*g469*g472*g475^2*g480^2*g482^2*g487
    *g488*g492^2],
[178,5,g355*g365*g369*g394^2*g397*g399^2*g403*g425*g429^2
    *g433^2*g434^2*g435^2*g448^2*g449^2*g450*g451^2*g454^2*g455^2
    *g456*g467*g469*g471^2*g472*g475^2*g480*g481*g483^2*g487^2
    *g488^2*g489*g492^2*g493^2*g494^2],
[179,5,g311*g367*g399*g401^2*g403*g429*g432^2*g455^2*g456^2
    *g468^2*g472*g473^2*g480*g481^2*g483*g487^2*g489^2*g492*g493
    *g494],
[180,5,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g456*g468^2*g469^2*g471*g472^2*g473^2*g474
    *g480^2*g482^2*g487^2*g488^2*g489^2*g492^2*g494^2],
[181,5,g207^2*g259*g399*g403*g429*g432*g451*g456^2*g468^2
    *g472*g473^2*g474^2*g480*g481*g482*g483^2*g487^2*g494^2],
[182,5,g267*g315*g425^2*g449^2*g450^2*g467*g469*g481^2
    *g482*g487*g488*g494^2],
[183,5,g216*g262^2*g267*g268*g316*g322*g354*g357*g358
    *g364^2*g389^2*g392*g393*g395*g398^2*g425^2*g426^2*g430^2
    *g448*g449^2*g450^2*g452*g467*g468^2*g469^2*g470^2*g481^2
    *g482^2*g488*g492],
[184,5,g258*g306^2*g309^2*g314^2*g315*g352^2*g355*g362
    *g363^2*g369*g392*g394^2*g396^2*g399^2*g403*g404*g424^2*g427
    *g428*g429^2*g431*g433*g434*g447*g448*g450^2*g453^2*g455*g456^2
    *g467*g468*g471*g472^2*g473^2*g474^2*g475*g481*g482*g483*g487^2
    *g489*g492*g493],
[185,5,g211],
[186,5,g263^2*g311*g318*g360*g365*g369*g394*g397*g403^2
    *g425*g429^2*g432*g435^2*g447*g448^2*g450*g451*g455*g456*g467^2
    *g468^2*g469^2*g471^2*g473^2*g474^2*g481*g482*g483^2*g487
    *g488*g489*g492*g493*g494],
[187,5,g216^2*g217*g267^2*g274*g313^2*g315^2*g322*g351^2
    *g358*g361^2*g389^2*g395*g398*g423*g424^2*g430*g448^2*g449^2
    *g450^2*g467^2*g468^2*g469^2*g470*g482*g487^2*g492*g494],
[188,5,g215],
[189,5,g219],
[190,5,g223],
[191,5,g226],
[192,5,g229],
[193,5,g230],
[194,5,g231*g259*g307*g399*g403*g427*g429*g432^2*g434^2
    *g449*g453^2*g454*g455^2*g456^2*g468^2*g469*g471*g472^2*g473^2
    *g475^2*g480^2*g481^2*g482^2*g483*g488^2*g489*g494],
[195,5,g238],
[196,5,g242],
[197,5,g244],
[198,5,g245],
[200,5,g443^2*g464^2*g477^2*g486^2*g491^2],
[201,5,g246^2*g260^2*g281^2*g294^2*g308^2*g328*g341^2
    *g368*g380^2*g399*g402*g403*g407^2*g414^2*g416*g429*g432^2
    *g440^2*g441*g449*g454*g455^2*g456^2*g460^2*g461^2*g462*g464
    *g468^2*g469*g473^2*g476^2*g477*g481^2*g482^2*g483*g486*g487^2
    *g488*g490^2*g492*g493^2*g494^2],
[202,5,g480^2*g494^2],
[204,5,g423^2*g447*g467^2*g480^2*g487*g492^2*g494^2],
[205,5,g481*g487*g494],
[206,5,g392*g425^2*g428*g447^2*g450*g467*g468*g481*g482^2
    *g487^2*g488^2*g494],
[207,5,g432*g451^2*g454*g455^2*g472*g473*g474*g481^2*g487
    *g492^2*g493*g494^2],
[209,5,g423*g447*g468*g481^2*g492^2],
[210,5,g423*g447*g467*g480^2*g481^2*g492],
[214,5,g356*g391^2*g424*g447^2*g467*g480^2*g487*g494^2],
[215,5,g390*g392*g426*g428*g447^2*g450^2*g452*g468*g469
    *g470*g480^2*g481^2*g482*g488^2*g494],
[216,5,g423*g467*g480*g492^2*g494^2],
[217,5,g389*g423*g447^2*g468^2*g480^2*g492],
[218,5,g390^2*g426^2*g449*g452^2*g469*g470^2*g480*g482^2
    *g487*g488*g492^2*g494^2],
[220,5,g390*g426*g449^2*g452*g469^2*g470*g482*g487^2],
[221,5,g312^2*g356^2*g389*g391^2*g423*g447*g467*g468^2
    *g480*g487*g494^2],
[222,5,g305^2*g313*g352*g357^2*g358*g361*g389^2*g390*g392
    *g395*g424*g425^2*g426*g428*g447*g448*g449^2*g452*g469^2*g470
    *g481^2*g482*g487^2*g488^2*g492^2*g494^2],
[223,5,g257*g267*g354*g357^2*g358*g390^2*g392*g393*g395^2
    *g423*g425^2*g426^2*g428^2*g430*g447^2*g448^2*g450*g468^2
    *g470*g480*g481*g487*g488^2],
[224,5,g351^2*g389*g423*g447^2*g448*g467^2*g481*g494],
[225,5,g257*g267^2*g315*g357^2*g358*g392^2*g395^2*g423
    *g425*g447*g448^2*g449*g469*g482^2*g487^2*g488*g492*g494^2],
[227,5,g354^2*g358^2*g359*g390*g398*g430*g447*g448^2*g452^2
    *g467*g470^2*g472^2*g480^2*g481^2*g487*g489^2*g493],
[228,5,g472*g492^2*g494^2],
[229,5,g472^2*g492^2*g494^2],
[231,5,g399*g403*g427^2*g429*g432^2*g434*g449*g454*g455^2
    *g456^2*g468^2*g469*g472^2*g473^2*g475*g480*g481^2*g482^2
    *g483*g487^2*g488*g493^2*g494^2],
[232,5,g355*g401*g434*g472*g475*g492],
[233,5,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[234,5,g259^2*g307*g454^2*g472^2*g487*g488*g492*g494],
[235,5,g315*g358*g449^2*g469^2*g480*g482^2*g487^2*g488^2
    *g492^2*g494],
[236,5,g267*g310^2*g315*g316*g359*g364*g390*g392*g398^2
    *g423^2*g425*g426*g428*g430^2*g449*g452^2*g468*g469*g470^2
    *g480^2*g481^2*g482*g487*g488^2*g492^2],
[237,5,g306*g365^2*g369*g396*g399*g404*g427^2*g429*g433
    *g434*g448*g449^2*g453*g454*g467*g468^2*g469^2*g471*g472^2
    *g474*g475*g481^2*g482*g483^2*g487*g488*g489^2*g492*g494],
[238,5,g399*g427*g431*g434^2*g449^2*g453^2*g467^2*g469^2
    *g471^2*g472^2*g473*g475^2*g480^2*g481*g482*g487*g488^2*g489^2
    *g493^2],
[239,5,g311^2*g355*g360*g394*g399*g403*g427*g429*g432^2
    *g449*g451^2*g454*g456^2*g467*g468^2*g469*g472*g474*g480^2
    *g481^2*g482^2*g488*g489*g492^2],
[240,5,g267^2*g268*g315^2*g322*g357^2*g358^2*g364*g389^2
    *g395^2*g423^2*g428*g430*g447*g448^2*g449^2*g452*g468^2*g469
    *g481^2*g482^2*g487^2*g492],
[241,5,g266],
[242,5,g269],
[243,5,g273],
[244,5,g276],
[245,5,g279],
[246,5,g416*g464],
[247,5,g280*g307*g353*g471*g492*g494],
[248,5,g286],
[249,5,g290],
[250,5,g292],
[251,5,g293],
[253,5,g464^2*g477^2*g486^2*g491^2],
[254,5,g294^2*g308^2*g328^2*g341^2*g368*g380^2*g399*g402
    *g403*g407^2*g414^2*g429*g432^2*g440^2*g441*g449*g454*g455^2
    *g456^2*g460*g461^2*g462*g468^2*g469*g473^2*g476*g477*g481^2
    *g482^2*g483*g485*g486*g487^2*g488*g491*g493*g494^2],
[257,5,g447^2*g467*g480^2*g492*g494^2],
[258,5,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[259,5,g454*g493^2*g494^2],
[261,5,g447*g467*g481*g487^2*g494^2],
[262,5,g447*g467*g480*g487^2*g494],
[265,5,g391*g424^2*g448*g467^2*g480*g492],
[266,5,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488],
[267,5,g447*g480*g494^2],
[268,5,g423*g447*g467^2*g481^2*g494],
[270,5,g494^2],
[271,5,g356^2*g391^2*g423*g424^2*g447*g467*g480*g481^2
    *g492],
[272,5,g352^2*g357*g392^2*g395*g423^2*g425*g428*g448*g449
    *g450*g467*g468*g469^2*g480*g487*g488*g492*g494^2],
[273,5,g305*g315*g390*g392^2*g425*g426*g428^2*g447*g449
    *g450^2*g452*g467^2*g468^2*g470*g480*g481^2*g482*g488*g492^2
    *g494],
[274,5,g389^2*g423*g447*g467^2*g468*g480^2*g487],
[275,5,g305*g315^2*g358*g392^2*g425^2*g428^2*g447*g467
    *g468^2*g469^2*g480*g487^2*g488*g492],
[277,5,g390^2*g393*g430*g449*g452*g467*g468^2*g469*g470^2
    *g482^2*g488*g492],
[278,5,g493^2*g494],
[279,5,g493],
[280,5,g471],
[282,5,g307^2*g353*g472^2*g492*g493*g494^2],
[283,5,g358*g449^2*g469^2*g480*g482*g487^2*g488*g492*g494],
[284,5,g315*g354^2*g358*g359*g393*g398*g425*g430^2*g447^2
    *g449*g450*g452^2*g470*g481*g487^2*g488^2],
[285,5,g397^2*g399^2*g403*g404*g425^2*g429*g433*g435*g449^2
    *g450^2*g451^2*g454*g456*g467*g468*g472*g482^2*g483*g487*g489
    *g492^2*g493^2*g494],
[286,5,g432^2*g451^2*g453*g471*g473^2*g474*g480^2*g481
    *g483*g487^2*g492^2],
[287,5,g355^2*g394*g427*g434*g471^2*g472*g473^2*g475*g480
    *g487*g489*g492^2*g493^2*g494],
[288,5,g315^2*g316*g358^2*g364*g392^2*g398*g423^2*g428^2
    *g447^2*g449*g450*g452*g467*g468^2*g469*g470*g480^2*g481^2
    *g482*g488^2*g494^2],
[289,5,g314],
[290,5,g317],
[291,5,g321],
[292,5,g324],
[293,5,g355*g401^2*g434^2*g449*g469*g471*g472^2*g475^2
    *g480^2*g482^2*g487*g488*g493*g494],
[294,5,g441*g477],
[295,5,g327*g353*g494],
[296,5,g333],
[297,5,g337],
[298,5,g339],
[299,5,g340],
[301,5,g477^2*g486^2*g491^2],
[302,5,g341^2*g368^2*g380^2*g399*g402*g403*g407^2*g414^2
    *g429*g432^2*g440^2*g449*g454*g455^2*g456^2*g460*g461^2*g462
    *g468^2*g469*g473^2*g476*g481^2*g482^2*g483*g485*g486*g487^2
    *g488*g490*g491*g493*g494],
[305,5,g467^2*g480*g494],
[306,5,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[307,5,g472],
[309,5,g467*g480*g487*g492^2],
[310,5,g467*g480*g492^2],
[313,5,g424*g448^2*g468*g480^2*g494],
[314,5,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[315,5,g467],
[316,5,g447*g467*g480^2*g487^2],
[319,5,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494],
[320,5,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480
    *g481*g482*g488*g494^2],
[321,5,g352*g358*g425^2*g449*g450^2*g467*g469^2*g480^2
    *g481^2*g482^2*g487^2*g488*g492^2*g494^2],
[322,5,g423^2*g447*g467*g480^2*g481*g492],
[323,5,g352*g358^2*g425^2*g449*g450^2*g467*g469^2*g480^2
    *g481^2*g482^2*g487^2*g488*g492^2*g494^2],
[325,5,g426*g452*g470*g480*g481^2*g492^2*g494],
[329,5,g353^2*g493*g494^2],
[330,5,g449^2*g469^2*g480*g482*g487^2*g492],
[331,5,g358*g390^2*g393*g426*g430*g452^2*g467^2*g470^2
    *g480*g488^2*g492^2*g494^2],
[332,5,g429^2*g432^2*g433*g449^2*g451^2*g454*g455*g456
    *g469^2*g472*g473*g480*g482*g489^2*g492^2*g493*g494],
[333,5,g454^2*g471*g472^2*g473*g487^2*g489*g493*g494],
[334,5,g427*g434^2*g471^2*g472*g475^2*g489*g492*g493^2
    *g494],
[335,5,g358^2*g359*g398*g425^2*g430*g447^2*g449*g450^2
    *g467^2*g469^2*g470*g481^2*g482^2*g492^2*g494^2],
[336,5,g369*g397^2*g399*g403^2*g404*g429*g432*g433^2*g448^2
    *g449*g451*g454*g455^2*g456^2*g468*g469*g472^2*g473^2*g474
    *g480*g481*g482^2*g483*g487*g488*g492^2*g493],
[337,5,g427*g434^2*g453^2*g471^2*g472^2*g475^2*g480^2
    *g492*g493*g494],
[338,5,g363],
[339,5,g427^2*g431^2*g434*g447*g449*g469*g471*g472*g473
    *g475*g480^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2],
[340,5,g434^2*g472*g475^2*g493*g494^2],
[341,5,g462*g486],
[342,5,g441*g463],
[343,5,g372],
[344,5,g376],
[345,5,g378],
[346,5,g379],
[348,5,g486^2*g491^2],
[349,5,g380^2*g402^2*g414^2*g440^2*g460*g461^2*g476*g485
    *g490*g491],
[352,5,g480^2],
[353,5,g493^2*g494^2],
[354,5,g480*g494^2],
[357,5,g448*g468^2*g481],
[358,5,g480],
[359,5,g467*g480*g492^2],
[361,5,g424^2*g448^2*g467*g468^2*g480*g492^2],
[362,5,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492^2
    ],
[363,5,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[364,5,g447^2*g467*g480*g487*g494],
[366,5,g487^2*g494^2],
[370,5,g426*g449^2*g452*g469^2*g470*g482*g487^2*g492*g494^2],
[371,5,g451^2*g454^2*g455*g473^2*g474*g483^2*g487*g492^2
    *g493],
[372,5,g472^2*g489^2*g492^2*g493],
[373,5,g471^2*g493*g494],
[374,5,g393*g430*g452*g467^2*g480*g492*g494^2],
[375,5,g403*g429^2*g432*g433*g454^2*g455^2*g468^2*g473^2
    *g481^2*g483^2*g489*g492^2*g494],
[376,5,g471*g493^2],
[377,5,g397],
[378,5,g453^2*g467*g471*g489*g494],
[380,5,g485^2*g490^2*g491^2*g492^2*g493^2],
[381,5,g462*g476],
[382,5,g406],
[383,5,g410],
[384,5,g412],
[385,5,g413],
[387,5,g491^2],
[388,5,g414^2*g440^2*g460^2*g461^2*g476^2*g485^2*g490
    *g491^2*g492*g493*g494^2],
[392,5,g468*g481^2*g487],
[393,5,g480*g494^2],
[395,5,g448^2*g468^2*g480*g481^2*g494^2],
[396,5,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[398,5,g467^2*g480*g492],
[400,5,g492^2],
[405,5,g472*g473^2*g487*g489^2*g492^2*g494^2],
[408,5,g426*g452*g470*g480^2*g494],
[409,5,g432*g451^2*g454*g455*g472^2*g473^2*g481^2*g487^2
    *g493],
[411,5,g429],
[412,5,g471^2*g480*g493],
[414,5,g490^2*g494^2],
[415,5,g491*g492^2*g493^2],
[417,5,g459^2],
[418,5,g438],
[419,5,g439],
[422,5,g440^2*g461^2*g485*g491*g492^2*g493^2*g494^2],
[425,5,g481*g487^2*g492],
[428,5,g468^2*g481^2*g487^2],
[430,5,g480^2*g494],
[431,5,g494^2],
[434,5,g489*g492*g494^2],
[436,5,g454*g473^2*g483^2*g489^2*g492*g494^2],
[437,5,g451],
[443,5,g459],
[444,5,g460],
[446,5,g461^2*g490*g494^2],
[449,5,g487*g492^2*g494],
[450,5,g481^2*g487^2*g492^2],
[457,5,g472*g493^2*g494^2],
[458,5,g472*g473^2*g483*g487^2*g489*g493^2*g494^2],
[465,5,g485*g491^2*g492*g493*g494^2],
[469,5,g487^2*g492^2*g494^2],
[475,5,g489^2*g492^2*g493^2],
[478,5,g490*g494],
[482,5,g492^2*g494^2],
[484,5,g493^2*g494^2],
[488,5,g494^2],
[7,6,g20],
[8,6,g156^2*g163*g209^2*g216*g265*g313^2*g315*g319*g351^2
    *g357^2*g358*g361*g365*g369*g389*g391*g392*g397*g399^2*g403
    *g423^2*g424*g428^2*g429^2*g433^2*g435^2*g447^2*g449*g450
    *g451^2*g454^2*g455^2*g456*g467^2*g468^2*g469^2*g471^2*g472^2
    *g480*g482^2*g483^2*g487^2*g488^2*g492^2*g494^2],
[9,6,g28],
[11,6,g33],
[12,6,g126*g214^2*g216*g265^2*g271^2*g304*g319*g356^2
    *g357^2*g358^2*g389^2*g391*g392^2*g395*g423^2*g424*g425^2
    *g428*g447^2*g448^2*g450*g480^2*g481^2*g487*g488^2*g492^2
    *g494],
[13,6,g127*g161*g163^2*g216^2*g221*g256^2*g265^2*g271
    *g304*g312*g319*g356*g357^2*g391^2*g395*g424*g425^2*g447^2
    *g449*g450*g480^2*g481^2*g482*g487^2*g488*g492*g494],
[14,6,g42],
[15,6,g335^2*g356^2*g359^2*g374^2*g393^2*g408^2*g424
    *g426^2*g435^2*g448*g456^2*g470*g474^2*g481^2*g483^2*g487
    *g489^2*g493^2*g494],
[16,6,g364^2*g398^2*g430^2*g452^2*g470^2],
[17,6,g129^2*g185^2*g205^2*g206*g211*g238^2*g258^2*g261
    *g266*g267^2*g286^2*g306^2*g309^2*g311*g315^2*g317*g320^2
    *g333^2*g338*g350*g357*g358^2*g360^2*g363^2*g365*g369^2*g372^2
    *g390^2*g391^2*g392*g394^2*g395*g396^2*g397*g399*g403*g404^2
    *g406^2*g424*g425*g426^2*g427*g429^2*g431^2*g432*g433*g434^2
    *g435*g447^2*g449^2*g450^2*g452^2*g453*g454*g455^2*g456^2
    *g467^2*g471*g472^2*g473*g475^2*g480*g481^2*g482^2*g483^2
    *g487^2*g488*g489^2*g492^2*g494^2],
[18,6,g56],
[19,6,g59],
[20,6,g61],
[21,6,g67],
[24,6,g139*g184*g257^2*g305*g390^2*g425^2*g426^2*g449^2
    *g450^2*g452^2*g469^2*g470*g481^2*g482^2*g487^2*g488*g494],
[25,6,g345*g378*g427^2*g431^2*g434*g447*g449*g469*g471
    *g472*g473*g475*g480^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2
    ],
[27,6,g75^2*g124*g125^2*g138^2*g181^2*g194^2*g233*g234^2
    *g247^2*g282^2*g295^2*g329^2*g342^2*g381^2*g415^2*g488^2*g494^2],
[30,6,g356^2*g424^2*g468*g481*g492],
[31,6,g358^2*g425^2*g447*g449*g450^2*g467*g469^2*g480
    *g481^2*g482^2*g488*g492],
[32,6,g357^2*g358*g395^2*g423*g425*g428^2*g448^2*g449
    *g450*g467^2*g468*g469*g481^2*g482^2*g487^2*g488*g492],
[33,6,g449*g469*g480^2*g482*g487*g488^2*g494],
[34,6,g315*g357^2*g358*g392^2*g395^2*g423^2*g425*g448
    *g449*g450^2*g467*g480*g482*g488*g492^2*g494^2],
[35,6,g216*g267*g358*g391^2*g395^2*g423^2*g424*g425^2
    *g447*g448*g449*g467^2*g468^2*g480^2*g482*g487^2*g488^2*g492
    ],
[36,6,g213^2*g264^2*g312^2*g356^2*g391*g448*g468*g481^2
    *g487^2*g492^2],
[37,6,g214^2*g216^2*g265*g267^2*g271^2*g304*g313*g351^2
    *g356^2*g357*g358^2*g392*g423^2*g424^2*g425^2*g448^2*g450^2
    *g468*g469^2*g480*g481*g482^2*g487^2*g492*g494^2],
[38,6,g163*g210^2*g216*g217*g268*g274*g310*g313*g315
    *g322^2*g351^2*g356*g357*g358*g359*g364^2*g391^2*g392^2*g393^2
    *g398^2*g423*g424*g428^2*g430*g448*g452^2*g467^2*g468^2*g469
    *g470^2*g480*g482*g488^2*g494^2],
[39,6,g256*g304^2*g423*g424^2*g447^2*g448*g468*g480*g487
    *g492*g494^2],
[40,6,g357*g358^2*g392^2*g395*g399^2*g403^2*g423^2*g425^2
    *g429^2*g432*g448*g449*g450^2*g455*g456*g468^2*g469^2*g472
    *g473^2*g474*g483^2*g488^2*g489^2*g492^2*g493],
[41,6,g354^2*g358^2*g390*g393*g426^2*g430*g488^2*g492
    *g494^2],
[42,6,g315^2*g358*g365^2*g369^2*g392^2*g397^2*g399*g403^2
    *g425*g428^2*g429*g432^2*g433*g435*g447*g448*g449^2*g450^2
    *g451*g454*g455^2*g467^2*g469*g471*g472*g473*g474^2*g480^2
    *g481*g482*g483*g488^2*g493^2*g494^2],
[43,6,g205^2*g266*g306^2*g309^2*g315*g317^2*g350*g352^2
    *g355^2*g357^2*g358*g362*g363*g365^2*g392*g394*g395^2*g396
    *g397*g399*g403*g404*g423*g424*g427*g428^2*g429*g432^2*g433
    *g434*g435*g447^2*g448^2*g450*g451*g454^2*g455^2*g456*g467
    *g470^2*g472*g473*g475*g481^2*g488^2*g489^2*g493^2],
[44,6,g391*g424^2*g448^2*g481*g487*g492^2],
[45,6,g356^2*g391^2*g424^2*g448^2*g468^2*g481^2*g487^2
    *g492^2*g494^2],
[46,6,g216^2*g267*g313^2*g358*g361^2*g389*g395*g423^2
    *g424^2*g425*g447*g448*g449^2*g450*g467*g480*g481^2*g482^2
    *g487*g488^2*g492],
[47,6,g358*g359*g393^2*g398^2*g425*g426^2*g430*g447*g449^2
    *g450*g452^2*g467*g469*g470^2*g480*g481*g487^2*g492^2*g494^2],
[48,6,g146*g205*g261*g266^2*g267^2*g306^2*g309*g314^2
    *g317*g350^2*g352*g355*g358^2*g362^2*g369*g392*g394^2*g396^2
    *g397^2*g399^2*g403*g404*g424^2*g425*g428*g432^2*g433*g434^2
    *g448*g450^2*g451^2*g454^2*g455^2*g456^2*g469^2*g470*g471
    *g473^2*g474*g475^2*g480*g482*g483^2*g487*g489*g494],
[50,6,g157^2*g163*g210*g216*g217*g268*g274*g310*g313
    *g315*g322^2*g351^2*g357*g358*g359*g361*g364^2*g392^2*g393^2
    *g398^2*g424*g428^2*g430*g447*g448^2*g452^2*g467^2*g468^2
    *g469*g470^2*g481*g482*g488^2*g492^2*g494],
[51,6,g364^2*g398^2*g430^2*g447^2*g452^2*g467^2*g470^2
    *g480^2*g487*g492^2],
[52,6,g88],
[53,6,g206*g211*g258*g261*g267^2*g305*g306^2*g311*g314^2
    *g315*g317^2*g355*g357^2*g358*g360^2*g362^2*g363^2*g365^2
    *g369*g390*g391^2*g392*g394*g395^2*g396*g397*g399^2*g403*g423^2
    *g424*g425^2*g426*g427^2*g428^2*g429*g431^2*g434*g435^2*g447^2
    *g450^2*g451*g452*g453^2*g454*g455*g456^2*g467^2*g468^2*g469
    *g470*g471*g472^2*g473^2*g474^2*g475*g480*g481*g482*g483^2
    *g487*g488*g489^2*g492^2*g494^2],
[54,6,g158^2*g211^2*g363^2*g365^2*g392^2*g399*g427^2
    *g428^2*g431^2*g432*g434*g447*g450*g451*g454^2*g467*g468^2
    *g471*g472^2*g473*g474^2*g475*g481^2*g487^2*g488*g492*g493^2
    *g494^2],
[55,6,g365*g369*g397*g399^2*g403^2*g425*g427^2*g429^2
    *g434*g435^2*g448^2*g449^2*g450*g451*g454^2*g455*g468*g469
    *g471*g472^2*g475*g480*g481*g482^2*g483*g488^2*g489*g492*g493^2
    *g494],
[58,6,g158^2*g211*g261^2*g263^2*g267*g306*g309^2*g311^2
    *g314^2*g315*g318*g355^2*g357*g363^2*g365^2*g366^2*g369^2
    *g392^2*g394^2*g395*g396*g399*g403^2*g404^2*g425^2*g427^2
    *g428*g429^2*g431^2*g433*g434*g448^2*g450*g451^2*g453*g454
    *g455*g467*g471^2*g472*g473*g475*g480*g481*g488*g493^2*g494^2],
[59,6,g261*g267^2*g309*g357^2*g365^2*g369^2*g395^2*g397^2
    *g399*g403^2*g423*g425*g428*g429*g432*g433*g435*g447*g449^2
    *g450^2*g454^2*g471*g473^2*g474*g480*g482^2*g493^2],
[60,6,g154*g307^2*g309*g315^2*g353*g358*g365*g369^2*g392
    *g399*g404^2*g425*g428*g432*g433*g447^2*g448^2*g449^2*g450
    *g454*g456^2*g467*g469*g472*g474^2*g481^2*g482^2*g487^2*g489
    *g492*g493^2],
[63,6,g209*g216^2*g267*g309^2*g313^2*g315^2*g361^2*g365^2
    *g369^2*g389*g395*g397^2*g403*g423*g424^2*g425^2*g428^2*g433
    *g435*g448^2*g450*g451*g456*g467*g469*g471*g472*g473^2*g474
    *g480^2*g481*g487^2*g488^2*g489*g492*g493*g494^2],
[64,6,g94],
[65,6,g95],
[66,6,g99],
[67,6,g150*g205*g233*g258*g261^2*g262^2*g266^2*g268*g283
    *g309*g310^2*g313^2*g316^2*g317*g322*g350^2*g352*g355*g357
    *g358*g359^2*g361^2*g362^2*g363*g365^2*g369*g370^2*g389^2
    *g390*g391^2*g392*g393^2*g394^2*g395^2*g397*g398*g403^2*g408
    *g424^2*g425*g429^2*g434^2*g435*g450^2*g451^2*g452^2*g467^2
    *g468^2*g469^2*g470*g471*g472^2*g473*g475^2*g481*g482*g483
    *g488^2*g489*g492^2*g494],
[69,6,g182^2*g235^2*g265*g267^2*g283^2*g315^2*g319*g330^2
    *g351^2*g357^2*g358^2*g361*g369^2*g389^2*g391*g395^2*g403^2
    *g428*g432^2*g448*g450*g454^2*g469*g472^2*g480^2*g487^2*g488^2
    *g492*g493*g494],
[70,6,g374*g391*g393*g424*g448^2*g468*g481*g487^2*g492^2
    ],
[71,6,g183^2*g214^2*g216*g236^2*g264*g265^2*g271^2*g284^2
    *g304*g315^2*g319*g331^2*g351*g356^2*g357^2*g358^2*g361*g370^2
    *g389^2*g391*g395^2*g404^2*g423^2*g424*g425^2*g428*g433^2
    *g447^2*g448^2*g449*g450^2*g455^2*g468*g469^2*g473^2*g480
    *g481^2*g488^2*g489*g494^2],
[72,6,g398],
[73,6,g185*g258*g306*g309^2*g314^2*g315*g352^2*g355*g362
    *g363^2*g377^2*g392*g394^2*g396^2*g397^2*g411^2*g424^2*g427^2
    *g428*g431*g437^2*g447^2*g449^2*g450^2*g453*g455^2*g456^2
    *g458^2*g468^2*g469^2*g471*g472^2*g473^2*g475^2*g481^2*g482
    *g483*g484^2*g488^2*g489^2*g492^2*g493^2*g494],
[74,6,g122],
[75,6,g124],
[76,6,g130],
[79,6,g195*g237*g285*g305^2*g352*g449^2*g469^2*g487^2
    *g488*g494^2],
[80,6,g384*g412*g438*g453^2*g467*g471*g489*g494],
[82,6,g138^2*g180*g181^2*g194^2*g233*g234*g247^2*g282^2
    *g295^2*g329^2*g342^2*g381^2*g415^2*g488^2*g494^2],
[85,6,g265^2*g267*g315*g319^2*g351*g357^2*g358*g361*g389
    *g391^2*g395^2*g423^2*g424*g425*g428*g448*g449^2*g468*g481^2
    *g482^2*g488^2*g492^2*g494^2],
[86,6,g423*g467^2*g468^2*g480^2*g487^2*g492^2*g494],
[87,6,g389*g423^2*g447^2*g467^2*g480^2*g487^2*g492^2
    *g494^2],
[90,6,g432^2*g449*g454^2*g455^2*g469*g472^2*g473^2*g480^2
    *g487*g488*g489*g492*g493*g494^2],
[91,6,g399^2*g480^2*g487*g492*g494^2],
[95,6,g488*g494^2],
[96,6,g304^2*g389^2*g423^2*g447*g448*g468*g480^2*g481
    *g487^2*g492*g494],
[97,6,g392^2*g428^2*g447*g449^2*g450^2*g467^2*g468^2
    *g469^2*g481*g488*g492],
[98,6,g390*g426^2*g449^2*g452^2*g469^2*g470^2*g480*g482
    *g487^2*g492*g494^2],
[99,6,g358*g399*g403*g425*g429*g432^2*g450*g454*g455^2
    *g456^2*g467^2*g468^2*g469^2*g473^2*g480*g482*g483*g487*g493
    *g494^2],
[100,6,g306^2*g309*g314^2*g315^2*g358*g363^2*g365*g392^2
    *g396*g397*g403^2*g404^2*g425*g428^2*g432^2*g433^2*g435^2
    *g447*g448*g450^2*g455^2*g456^2*g467^2*g468*g471^2*g473^2
    *g480*g481*g482*g487^2*g489*g493^2],
[103,6,g312^2*g356*g391*g448^2*g492*g494^2],
[104,6,g358^2*g392*g428*g447*g450^2*g467^2*g468^2*g469^2
    *g480^2*g481^2*g482*g487*g488*g492^2],
[105,6,g267^2*g315*g358^2*g424*g428*g447*g448*g450^2*g467
    *g468*g469*g480*g482^2*g487*g488*g494],
[106,6,g424^2*g481^2*g487*g492],
[107,6,g391],
[108,6,g267*g315*g357*g358^2*g392^2*g395*g423^2*g425^2
    *g428*g448*g450^2*g467*g468*g480^2*g481^2*g487^2*g492],
[109,6,g393^2*g430*g452*g467^2*g492^2],
[110,6,g205*g266^2*g306^2*g309^2*g314^2*g315*g317*g350^2
    *g352*g355*g357*g358^2*g362^2*g365*g369*g392*g394^2*g395*g396^2
    *g397*g403*g404^2*g423^2*g424^2*g425^2*g434^2*g435*g450*g451
    *g454*g456^2*g467*g469^2*g470*g471^2*g472^2*g474*g475^2*g480^2
    *g482*g483^2*g488*g489*g493*g494^2],
[111,6,g264*g424*g448^2*g468*g481],
[112,6,g265*g267*g313*g319*g351^2*g357*g358^2*g361^2*g391
    *g392*g395^2*g423^2*g424^2*g425*g428^2*g450^2*g467^2*g480^2
    *g481*g482*g487*g488^2*g492],
[113,6,g216^2*g262*g267*g268^2*g310^2*g315^2*g316*g322^2
    *g354*g357^2*g358*g359^2*g389*g390^2*g391^2*g392*g393*g423^2
    *g447*g448*g449*g450*g452*g467^2*g468*g469*g470*g480*g487
    *g488^2*g492],
[115,6,g210*g216^2*g262*g267*g268^2*g310^2*g315^2*g316
    *g322^2*g354*g357^2*g358*g359^2*g389*g390^2*g392*g393*g395^2
    *g423^2*g428^2*g447^2*g448^2*g449*g452*g467*g469*g470*g480
    *g488^2*g492*g494],
[116,6,g398*g467*g492^2],
[117,6,g151],
[118,6,g258^2*g306*g309^2*g315*g352^2*g355^2*g365^2*g392
    *g394*g396*g397^2*g399^2*g404*g424*g425^2*g427*g428*g431^2
    *g432^2*g433*g434*g435*g447*g448^2*g449*g450*g451^2*g455^2
    *g456^2*g467*g468^2*g474^2*g475*g480*g481^2*g482*g488*g492^2
    *g493],
[119,6,g211*g397*g399*g425^2*g429^2*g449^2*g450^2*g451^2
    *g467*g472^2*g473*g480^2*g481^2*g482^2*g483^2*g487*g489^2
    *g493*g494],
[120,6,g399^2*g403^2*g429^2*g449^2*g454*g456*g468*g469^2
    *g471^2*g472^2*g473*g474^2*g481*g482*g492^2*g493],
[121,6,g211*g309*g311*g315^2*g358*g360^2*g369*g392^2*g394^2
    *g397*g399^2*g400*g403*g425*g427*g428^2*g429^2*g433^2*g434^2
    *g435^2*g448^2*g450^2*g451*g453^2*g456*g467*g468*g471*g472^2
    *g473*g474*g475^2*g481^2*g482^2*g483^2*g487*g489*g492^2*g493^2
    *g494],
[122,6,g309^2*g315*g365*g369*g392*g397*g399*g425*g428
    *g429*g432*g433^2*g435^2*g447^2*g448^2*g449*g451^2*g454*g456^2
    *g468^2*g469*g471^2*g472^2*g473*g474^2*g480*g482^2*g483*g488
    *g492*g493*g494^2],
[123,6,g207^2*g259^2*g307^2*g365^2*g369^2*g397^2*g429
    *g432^2*g433^2*g435*g448*g451*g454*g467^2*g468^2*g469^2*g471
    *g472^2*g481*g482^2*g483^2*g488*g492*g493^2],
[126,6,g261*g267^2*g315*g357^2*g358*g365^2*g369^2*g395^2
    *g397^2*g399*g403^2*g423*g425*g428*g429*g432^2*g433*g435*g447
    *g449^2*g451*g454*g455^2*g467*g469*g471*g472*g473*g474^2*g480^2
    *g481*g482*g483*g492*g493^2*g494],
[127,6,g156],
[128,6,g309^2*g314*g315*g363*g365^2*g392*g396^2*g399^2
    *g403^2*g424*g425*g428*g433^2*g447^2*g448^2*g449*g451^2*g454
    *g455*g468*g469*g472*g474^2*g480*g481*g487^2*g488^2*g489^2
    *g493*g494],
[129,6,g212^2*g263*g270*g309*g315^2*g318*g358*g360*g365^2
    *g369^2*g392^2*g397*g399*g403^2*g404^2*g423*g425*g428^2*g429
    *g432*g434^2*g435^2*g450^2*g454*g455^2*g468^2*g472^2*g475^2
    *g480*g482*g483*g489^2*g492*g493^2*g494],
[132,6,g235^2*g283^2*g313*g315^2*g330^2*g358^2*g361*g369^2
    *g389^2*g392^2*g395*g403^2*g423^2*g424*g428^2*g432^2*g449
    *g450*g454^2*g469^2*g472^2*g480^2*g487*g488^2*g493*g494^2],
[133,6,g408*g424*g426*g448*g468*g481^2*g487*g492*g494],
[134,6,g236^2*g265^2*g267*g284^2*g312*g313^2*g319^2*g331^2
    *g351*g356*g358^2*g361*g370^2*g389*g391^2*g392^2*g395*g404^2
    *g423^2*g424*g428^2*g433^2*g447^2*g448*g450*g455^2*g467^2
    *g473^2*g480^2*g487*g488*g489*g494^2],
[135,6,g430],
[136,6,g238*g306*g365^2*g369*g396*g397^2*g403*g404^2*g411^2
    *g425^2*g427^2*g429^2*g433*g434*g435*g437^2*g448*g449^2*g450^2
    *g451*g453*g454*g458^2*g471*g472^2*g473^2*g474^2*g480^2*g482^2
    *g483*g487^2*g489*g492],
[137,6,g178],
[138,6,g180],
[139,6,g186],
[142,6,g248*g285*g332*g352^2*g371*g488^2*g494^2],
[143,6,g418*g438*g459*g471^2*g480*g493],
[145,6,g194^2*g233*g234^2*g247^2*g282*g295^2*g329*g342^2
    *g381^2*g415^2*g488^2*g494^2],
[148,6,g313*g315^2*g357^2*g358*g361*g389^2*g395*g423*g424
    *g425^2*g448*g450*g467^2*g468*g469*g481*g487^2*g492^2*g494^2],
[149,6,g447^2*g467^2*g481*g487^2],
[150,6,g423^2*g492],
[153,6,g454*g473*g488^2*g492^2*g494],
[157,6,g351^2*g423^2*g447^2*g467*g468*g481*g487*g492^2
    *g494],
[159,6,g365*g397^2*g399*g403^2*g404*g425^2*g432*g435*g449
    *g450^2*g451*g454*g455*g456^2*g467^2*g469^2*g471*g472*g473^2
    *g474^2*g481^2*g482^2*g483^2*g487^2*g488*g489^2*g492^2*g493^2
    *g494^2],
[161,6,g356^2*g391*g424*g468^2*g494],
[162,6,g315^2*g358*g448*g449*g450*g467*g468*g481*g482
    *g487*g488*g494^2],
[163,6,g448^2*g487^2*g492*g494],
[164,6,g424],
[165,6,g315*g358*g392*g425^2*g428*g447^2*g450*g468*g481
    *g482^2*g488^2*g492*g494],
[166,6,g426^2*g452*g470*g480^2*g494^2],
[167,6,g306^2*g309*g314^2*g315^2*g358*g363^2*g369^2*g392^2
    *g396*g399^2*g404^2*g428^2*g433*g447*g448^2*g449*g450*g451^2
    *g454*g455*g456^2*g467^2*g469^2*g473^2*g474*g480^2*g481^2
    *g482*g483^2*g487^2*g488*g492^2*g494^2],
[168,6,g312*g448*g468^2*g481*g487],
[169,6,g313*g315*g357*g361*g389^2*g392*g395^2*g424*g425
    *g428^2*g447^2*g448^2*g449^2*g450^2*g480*g487^2],
[170,6,g267^2*g310*g315*g316^2*g354^2*g358^2*g359*g364^2
    *g390*g392^2*g393^2*g423*g424^2*g425*g426*g447^2*g449^2*g467
    *g468*g470*g481*g482^2*g487^2*g488*g492*g494^2],
[172,6,g262*g267^2*g310*g315*g316^2*g354^2*g358^2*g359
    *g364^2*g390*g392^2*g393^2*g423*g425*g426*g428^2*g447^2*g449^2
    *g450^2*g467^2*g468^2*g469^2*g470*g480^2*g482*g487^2*g488
    *g494^2],
[173,6,g430*g480*g494^2],
[174,6,g205],
[175,6,g306^2*g365^2*g369^2*g397*g399*g404*g425*g427*g433^2
    *g434^2*g435^2*g448^2*g449^2*g450*g451^2*g453^2*g454^2*g455
    *g456*g468^2*g469*g471*g472^2*g474*g475^2*g480^2*g481^2*g492^2
    *g493^2],
[176,6,g399*g427*g429*g431*g432^2*g434^2*g449*g451*g453^2
    *g467^2*g469*g471^2*g472^2*g474*g475^2*g481^2*g482^2*g483
    *g487*g489^2*g492*g493],
[177,6,g355*g365*g369*g394^2*g397*g399^2*g403*g425*g429^2
    *g431^2*g433^2*g434^2*g435^2*g448^2*g449^2*g450*g451^2*g453^2
    *g454^2*g455^2*g456*g467*g469*g471*g472*g475^2*g480*g481*g483^2
    *g487^2*g488^2*g489*g492^2*g493^2],
[178,6,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g456*g468^2*g469^2*g471*g472^2*g473^2*g474
    *g480^2*g482^2*g487^2*g488^2*g489^2*g492^2],
[179,6,g259^2*g307^2*g353^2*g399^2*g403^2*g429^2*g451
    *g454^2*g455^2*g456*g468*g472*g473^2*g480^2*g481^2*g482^2
    *g483*g488^2*g489^2*g493],
[182,6,g309*g315^2*g358*g392^2*g399^2*g403^2*g428^2*g429^2
    *g432*g447*g450*g455*g456*g467*g469^2*g472*g473^2*g474*g480^2
    *g481*g482^2*g483^2*g487^2*g489^2*g493*g494],
[183,6,g209],
[184,6,g365^2*g397^2*g399^2*g404*g425^2*g429*g435*g448
    *g449^2*g450^2*g454^2*g456*g468*g471*g472^2*g473*g474*g481^2
    *g482^2*g487*g488^2*g489^2*g492^2*g493*g494^2],
[185,6,g263^2*g311*g318*g360*g365*g369*g394*g397*g403^2
    *g425*g429^2*g432*g433*g435^2*g447*g448^2*g450*g451*g455*g456
    *g467^2*g468*g469^2*g471^2*g473^2*g474^2*g482*g483^2*g488
    *g489*g493*g494^2],
[188,6,g283^2*g330^2*g357*g358^2*g369^2*g395*g403^2*g423^2
    *g425^2*g428*g432^2*g447^2*g448*g449*g450^2*g454^2*g469^2
    *g472^2*g480^2*g492^2*g493],
[189,6,g435*g448*g468*g470^2*g481*g487*g492^2*g494],
[190,6,g284^2*g313^2*g315*g331^2*g356*g357^2*g361^2*g370^2
    *g389*g391*g395*g404^2*g423*g425^2*g428*g433^2*g447^2*g448^2
    *g449*g450^2*g455^2*g467^2*g468*g469^2*g473^2*g480*g482^2
    *g487^2*g488*g489*g492],
[191,6,g452],
[192,6,g286*g397^2*g399^2*g403*g404*g425^2*g432^2*g433^2
    *g435*g437^2*g449*g450^2*g455^2*g456^2*g458^2*g467*g468*g469^2
    *g472^2*g473*g474*g475^2*g480^2*g482^2*g483^2*g484^2*g488
    *g489*g492*g493*g494],
[193,6,g231],
[194,6,g233],
[195,6,g239],
[198,6,g296*g332*g371*g405*g434],
[199,6,g443*g459],
[201,6,g247^2*g282^2*g295^2*g329*g342^2*g381^2*g415^2
    *g488^2*g494^2],
[202,6,g357*g358^2*g392^2*g395*g423^2*g428*g447*g448*g449
    *g468*g481*g482^2*g488*g494],
[204,6,g467^2*g480^2*g487*g492^2],
[210,6,g389^2*g447^2*g467^2*g480*g481*g487*g492*g494^2],
[212,6,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2
    *g492^2*g493^2*g494^2],
[214,6,g391^2*g424*g448*g481^2],
[215,6,g358^2*g449^2*g468*g480^2*g481*g482*g488^2*g492^2
    *g494],
[216,6,g468^2*g492^2*g494],
[217,6,g448],
[218,6,g358*g425*g449*g450*g467^2*g480*g481*g482*g492
    *g494^2],
[219,6,g470^2],
[220,6,g365*g397^2*g403*g404*g425^2*g429^2*g432*g435*g450^2
    *g451*g467^2*g468*g469*g471*g472^2*g473^2*g474*g492^2*g493
    *g494],
[221,6,g356*g468*g481^2*g487*g492],
[222,6,g357*g358*g392*g395*g423^2*g425*g428^2*g448*g449
    *g450^2*g467^2*g468^2*g469^2*g482*g488*g494^2],
[223,6,g315^2*g354*g358*g359^2*g390^2*g393*g398^2*g425^2
    *g426^2*g447*g448^2*g449^2*g467^2*g469*g470^2*g481*g487^2
    *g488^2*g492^2*g494],
[225,6,g310*g315^2*g354*g358*g359^2*g390^2*g393*g398^2
    *g425^2*g426^2*g447*g449^2*g450^2*g467^2*g470^2*g480*g481^2
    *g487*g488^2*g492^2],
[226,6,g452],
[227,6,g306^2*g309*g315^2*g358*g363^2*g365*g369*g392*g396^2
    *g397^2*g399^2*g404*g428*g429*g432^2*g433^2*g447^2*g448*g449^2
    *g450^2*g451^2*g453*g455*g456*g467*g468^2*g471*g472*g473^2
    *g474*g480*g482*g483^2*g488^2*g489^2*g492*g493^2*g494^2],
[228,6,g397*g399^2*g403^2*g404^2*g425*g429*g432*g433*g435^2
    *g450*g451*g454*g456*g467^2*g468^2*g469^2*g472*g474*g480*g482
    *g483^2*g487^2*g488*g489*g492^2*g493^2*g494^2],
[229,6,g432^2*g453*g454^2*g471*g472^2*g474*g480^2*g481
    *g483*g487*g492^2*g493^2*g494],
[230,6,g399*g403*g427^2*g429*g432^2*g434*g449*g453^2*g454
    *g455^2*g456^2*g468^2*g469*g471^2*g472^2*g473^2*g475*g480
    *g481^2*g482^2*g483*g487^2*g488*g493^2*g494^2],
[231,6,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[232,6,g307^2*g353^2*g454^2*g472^2*g487^2*g488^2*g489^2
    *g493*g494],
[235,6,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g488^2*g489*g493^2],
[236,6,g261],
[237,6,g399^2*g429^2*g432*g433*g449^2*g451^2*g454*g456
    *g468*g469^2*g482*g483^2*g487*g489*g492*g493^2*g494^2],
[238,6,g311^2*g355*g360*g394*g399*g403*g427*g429*g432^2
    *g449*g451^2*g454*g455*g456^2*g467*g468^2*g469*g472*g474*g480^2
    *g481*g482^2*g487^2*g488*g489*g494^2],
[241,6,g330^2*g369^2*g392*g403^2*g428*g432^2*g447^2*g450
    *g454^2*g467^2*g468*g472^2*g480^2*g487*g488*g493*g494^2],
[242,6,g456*g468*g481*g487*g492*g494],
[243,6,g331^2*g357^2*g358*g370^2*g391*g392^2*g395^2*g404^2
    *g423*g424*g428*g433^2*g447*g449^2*g450*g455^2*g467^2*g469^2
    *g473^2*g480^2*g481^2*g482*g489*g492*g494],
[244,6,g470],
[245,6,g333*g429^2*g432^2*g433*g449^2*g451*g455^2*g456
    *g458^2*g469^2*g472^2*g473^2*g474*g475^2*g480*g482*g483^2
    *g484^2*g487^2*g489^2*g492^2*g493^2*g494],
[246,6,g280],
[248,6,g287],
[251,6,g343*g371*g405*g434*g484^2*g493^2*g494^2],
[252,6,g464],
[254,6,g295^2*g329^2*g342^2*g381^2*g415^2*g488^2*g494^2],
[255,6,g392*g425^2*g428*g447^2*g449*g450*g467*g468*g469
    *g480^2*g481*g482*g487^2*g488*g492*g494^2],
[257,6,g480^2*g492*g494^2],
[262,6,g423^2*g467^2*g480^2*g487*g492*g494],
[263,6,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492^2*g493^2*g494],
[265,6,g424^2*g448*g468*g487^2],
[266,6,g449*g469*g480^2*g481*g487^2*g488*g494^2],
[267,6,g481^2*g494^2],
[268,6,g468],
[270,6,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g472*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g493^2
    ],
[271,6,g391*g481*g487^2*g492*g494],
[272,6,g392*g425*g428*g447^2*g450^2*g468*g469*g481^2*g482^2
    *g487^2*g492^2*g494],
[273,6,g358^2*g390*g393^2*g426*g430^2*g449*g467*g468^2
    *g469^2*g470*g482^2*g488^2*g492*g494^2],
[275,6,g354*g358^2*g390*g393^2*g426*g430^2*g449*g467*g469
    *g470*g482^2*g487*g488^2*g494^2],
[276,6,g470],
[277,6,g365*g369*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435*g448^2*g449*g450*g451*g454*g455*g456^2*g468^2*g471^2
    *g472*g473*g474*g480*g487*g488^2*g489^2*g492^2*g494],
[278,6,g429*g433^2*g449*g451^2*g455*g456^2*g469*g472*g473^2
    *g480^2*g481*g482^2*g487*g488*g492*g494^2],
[279,6,g454^2*g471*g472^2*g483*g487*g489*g492*g493],
[281,6,g353^2*g472^2*g492^2*g494],
[283,6,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g493],
[284,6,g309],
[285,6,g432*g454^2*g455*g472^2*g483*g487^2*g492^2*g493^2
    *g494^2],
[286,6,g355^2*g394*g427*g434*g471^2*g472*g475*g480*g492
    *g493^2*g494^2],
[289,6,g369^2*g403^2*g425*g432^2*g450*g454^2*g467^2*g469
    *g472^2*g480^2*g481*g492*g493*g494],
[290,6,g474*g481*g487*g492*g494],
[291,6,g370^2*g392^2*g404^2*g424*g425^2*g428^2*g433^2
    *g447*g448*g449^2*g450*g455^2*g467*g473^2*g482^2*g487^2*g489
    *g494],
[293,6,g372*g451^2*g454^2*g455*g472*g473*g474*g475^2*g483^2
    *g484^2*g487^2*g493^2*g494],
[294,6,g327],
[296,6,g334],
[299,6,g382*g405*g434*g484^2*g493^2*g494^2],
[300,6,g477],
[302,6,g342^2*g381^2*g415^2*g488^2*g494^2],
[303,6,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492*g494^2],
[305,6,g494],
[310,6,g447^2*g480^2*g492*g494],
[311,6,g454^2*g472^2],
[313,6,g448^2*g468*g481*g492^2],
[314,6,g487*g488*g492*g494],
[315,6,g487^2],
[316,6,g481],
[318,6,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[319,6,g424*g487*g492^2*g494],
[320,6,g425*g449*g450*g467^2*g469^2*g481*g482*g487^2*g488^2
    *g492^2*g494^2],
[321,6,g426^2*g449*g452^2*g469*g470^2*g481^2*g487*g488^2
    *g492],
[323,6,g390*g426^2*g449*g452^2*g469*g470^2*g482^2*g487
    *g488*g492^2*g494^2],
[325,6,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[326,6,g451*g455^2*g472^2*g473^2*g474^2*g483^2*g487^2
    *g489^2*g492*g493^2*g494^2],
[328,6,g493],
[331,6,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[332,6,g454*g472^2*g473*g489*g492^2*g493],
[333,6,g427*g434^2*g471^2*g472*g475^2*g493^2*g494^2],
[336,6,g403^2*g432^2*g449*g454^2*g469*g472^2*g480^2*g482
    *g487*g493*g494^2],
[337,6,g483*g487*g492*g494],
[338,6,g404^2*g425^2*g433^2*g448*g449^2*g450^2*g455^2
    *g467*g468*g469*g473^2*g480*g482*g489*g494],
[340,6,g406*g472*g473^2*g484^2*g487*g494],
[341,6,g441*g463],
[343,6,g373],
[346,6,g416*g434*g484^2*g493^2*g494^2],
[347,6,g486],
[349,6,g381^2*g415^2*g488^2*g494^2],
[350,6,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[354,6,g467^2*g494],
[355,6,g472^2*g493*g494],
[357,6,g468^2*g481*g487*g494^2],
[358,6,g492^2],
[359,6,g487],
[360,6,g454^2*g472^2*g493*g494],
[361,6,g448*g492*g494^2],
[362,6,g449*g469*g480^2*g482*g487*g488^2*g492],
[363,6,g487^2*g488*g494^2],
[366,6,g455^2*g473^2*g474^2*g483^2*g494],
[367,6,g472*g473*g487^2*g489*g492^2*g493^2*g494],
[370,6,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[371,6,g472*g489^2*g493*g494^2],
[372,6,g471^2],
[375,6,g432^2*g454^2*g472^2*g488^2*g493*g494^2],
[376,6,g489*g492*g494],
[377,6,g433^2*g449^2*g455^2*g468*g469^2*g473^2*g480*g481
    *g482^2*g488^2*g489*g492*g494^2],
[379,6,g489*g492*g493],
[380,6,g462*g476],
[382,6,g407],
[385,6,g441*g484^2*g493^2*g494^2],
[386,6,g491],
[388,6,g415^2*g488^2*g494^2],
[390,6,g480^2],
[392,6,g481^2*g487*g492],
[393,6,g492],
[394,6,g472^2*g493*g494],
[395,6,g468*g494],
[396,6,g488^2*g494^2],
[397,6,g492^2],
[400,6,g473^2*g483^2*g494],
[401,6,g489^2*g492^2*g493^2],
[405,6,g493*g494^2],
[409,6,g454^2*g472^2*g493*g494],
[410,6,g493*g494],
[411,6,g455^2*g473^2*g481*g487*g488*g489*g492],
[413,6,g493*g494],
[414,6,g491*g492^2*g493^2],
[419,6,g462],
[422,6,g488^2*g494^2],
[425,6,g487^2*g492*g494],
[426,6,g494],
[427,6,g493*g494],
[428,6,g481],
[429,6,g494^2],
[431,6,g494],
[436,6,g472^2*g493*g494],
[437,6,g473^2*g487*g489*g492*g494^2],
[440,6,g494^2],
[444,6,g485^2*g490^2*g491*g492^2*g493^2],
[449,6,g492^2*g494],
[450,6,g487],
[457,6,g493*g494],
[458,6,g489*g492*g494^2],
[465,6,g490^2*g494^2],
[469,6,g492],
[475,6,g493*g494],
[482,6,g494],
[11,7,g235^2*g283^2*g313*g315^2*g330^2*g357^2*g361*g369^2
    *g389^2*g392*g403^2*g424*g425^2*g428*g432^2*g447*g448*g454^2
    *g468*g472^2*g480*g481*g482^2*g487^2*g488^2*g492^2*g493*g494^2],
[12,7,g315^2*g357^2*g395^2*g423*g425^2*g448^2*g449^2
    *g450*g468*g469*g482*g487*g488^2*g494],
[13,7,g240*g265*g267^2*g313*g319^2*g351^2*g361*g389*g391^2
    *g392^2*g395^2*g424*g425*g428*g447^2*g448^2*g449^2*g450*g467^2
    *g468*g469*g482*g487^2*g492^2*g494],
[14,7,g43],
[15,7,g48],
[16,7,g52],
[17,7,g55],
[18,7,g57],
[19,7,g60],
[20,7,g62],
[24,7,g249*g289*g352*g425*g450*g467^2*g469^2*g480^2*g481
    *g482*g488*g492^2],
[25,7,g74],
[26,7,g75],
[30,7,g356*g391^2*g424*g468*g481^2*g494^2],
[31,7,g357^2*g358*g392^2*g395^2*g423*g425^2*g428*g448^2
    *g449*g450^2*g467*g468*g469*g480^2*g482^2*g487^2*g488^2],
[32,7,g315^2*g358*g365^2*g397^2*g403^2*g404*g429^2*g432
    *g435*g448*g449*g455*g456^2*g467^2*g468*g469*g471*g472^2*g474^2
    *g481*g482^2*g487*g488*g489*g494],
[33,7,g492],
[34,7,g315^2*g357^2*g395^2*g423*g425^2*g448^2*g449^2
    *g450*g468*g469*g482*g487*g488^2*g494],
[35,7,g261*g267^2*g306*g309*g314^2*g330*g357^2*g365*g369
    *g392*g395^2*g396^2*g397*g399^2*g403*g404*g423*g424^2*g425^2
    *g428^2*g432^2*g433*g435*g449*g450^2*g451^2*g453^2*g454^2
    *g455^2*g468^2*g469*g471*g472^2*g473*g474^2*g480*g481^2*g487
    *g488*g489*g492*g493^2],
[36,7,g264],
[37,7,g265^2*g267^2*g313*g319^2*g351^2*g361*g389*g391^2
    *g392^2*g395^2*g424*g425*g428*g447^2*g448*g449^2*g450*g467^2
    *g468^2*g469*g482*g487*g492],
[38,7,g85*g150*g205*g261^2*g262^2*g268^2*g306^2*g310^2
    *g313*g314^2*g315^2*g316^2*g322*g330*g351^2*g354*g358^2*g359^2
    *g361*g363^2*g365^2*g369*g389*g390*g391^2*g392^2*g395^2*g396
    *g397*g398*g399*g403^2*g404^2*g423^2*g424^2*g425^2*g426*g430
    *g432^2*g433^2*g447^2*g448*g449*g450*g451*g452^2*g454*g467
    *g469*g470^2*g471^2*g472^2*g473*g474^2*g481^2*g482^2*g483
    *g487^2*g489*g492*g493],
[39,7,g161^2*g163*g216*g221^2*g256*g265^2*g267*g271*g304^2
    *g312^2*g313^2*g315^2*g319^2*g351^2*g356*g358*g391^2*g395
    *g425^2*g428^2*g447*g449^2*g480^2*g481^2*g482*g492^2*g494],
[40,7,g315*g392^2*g399*g403*g425*g428^2*g429*g432^2*g447
    *g450*g454*g455^2*g456^2*g467^2*g473*g480^2*g482*g487*g488^2
    *g492^2*g494^2],
[41,7,g303^2*g306^2*g350*g365^2*g369*g390*g399*g403^2
    *g404*g425^2*g429*g432*g449^2*g450^2*g451^2*g452*g454^2*g455
    *g470*g472*g473*g474^2*g481^2*g482^2*g489*g492],
[42,7,g205*g266^2*g309^2*g315*g317*g350^2*g352*g355*g357
    *g358^2*g362^2*g363*g369^2*g392*g394^2*g395*g396*g397*g399
    *g403^2*g404^2*g423^2*g424^2*g425*g432*g433*g434^2*g449^2
    *g451^2*g454^2*g455^2*g468*g469^2*g470*g471*g472*g475^2*g480^2
    *g481*g482^2*g483*g487*g488*g493^2],
[43,7,g306^2*g309*g314^2*g315^2*g358*g363^2*g365*g392^2
    *g396*g397*g399*g403^2*g404^2*g425*g428^2*g429^2*g432*g435^2
    *g447*g448*g449^2*g450^2*g451*g455^2*g467^2*g468^2*g469^2
    *g471^2*g472*g473^2*g474^2*g481^2*g482^2*g487^2*g488^2*g492^2
    *g493],
[45,7,g103^2*g106*g147*g163*g168^2*g203^2*g214*g216^2
    *g221*g264^2*g265^2*g267*g271*g304*g312*g313^2*g315^2*g319
    *g356*g357*g358^2*g361*g389*g424^2*g425^2*g428^2*g448^2*g450^2
    *g467*g468^2*g469^2*g480^2*g482*g487*g488^2*g492^2*g494^2],
[46,7,g261*g267*g309*g358^2*g365^2*g369^2*g397^2*g399
    *g403^2*g424^2*g425^2*g429*g432*g433*g435*g447^2*g448*g449^2
    *g450^2*g451^2*g454*g467*g468^2*g469*g471*g472*g474*g480^2
    *g481*g482^2*g487*g488*g489^2*g492^2*g493],
[47,7,g255^2*g258*g261^2*g262^2*g266^2*g267^2*g303*g315^2
    *g316^2*g317*g352*g355*g357*g362^2*g363^2*g364^2*g365*g369^2
    *g390^2*g394^2*g395*g396^2*g398^2*g399^2*g403^2*g404*g423^2
    *g424^2*g426*g428^2*g430*g433*g434^2*g435^2*g448^2*g449*g452
    *g453^2*g454*g456^2*g469^2*g470*g472*g473^2*g474*g475^2*g481
    *g483*g487*g488^2*g489^2*g492^2*g494^2],
[48,7,g83],
[49,7,g84],
[50,7,g85],
[51,7,g87],
[52,7,g89],
[53,7,g90],
[54,7,g91^2*g212^2*g263*g269*g309^2*g311^2*g315*g317^2
    *g355^2*g357^2*g358*g360*g365^2*g367*g369*g392*g395^2*g399^2
    *g404*g423*g428^2*g429*g432^2*g433*g434^2*g447^2*g448*g450^2
    *g451^2*g453*g454^2*g467^2*g468*g471*g472^2*g474^2*g475^2
    *g480*g481^2*g482^2*g483^2*g488^2*g489^2*g492],
[55,7,g270^2*g318^2*g355*g360^2*g365^2*g369*g394^2*g399
    *g404*g425^2*g427*g429^2*g448^2*g449^2*g450^2*g455*g456^2
    *g467^2*g471^2*g472^2*g480*g482^2*g483^2*g488*g492^2],
[58,7,g91],
[59,7,g92],
[60,7,g93],
[65,7,g283*g357^2*g358*g395^2*g423*g425*g428^2*g447^2
    *g448^2*g449*g450*g467*g480*g481^2*g487*g488^2*g492*g494],
[66,7,g100],
[67,7,g101],
[69,7,g358*g392*g425^2*g428*g447^2*g449*g450^2*g467^2
    *g468*g469^2*g480*g481*g488*g492*g494^2],
[70,7,g110],
[71,7,g288^2*g312^2*g313^2*g315*g335^2*g356^2*g357*g358^2
    *g361*g374^2*g389*g391^2*g392^2*g395*g408^2*g423*g435^2*g447^2
    *g448*g449^2*g450*g456^2*g468^2*g469^2*g474^2*g480^2*g481
    *g483^2*g487^2*g488*g489^2*g492^2*g493^2],
[72,7,g117],
[73,7,g120],
[74,7,g123],
[75,7,g125],
[79,7,g297*g336*g375*g449*g469*g480^2*g482^2*g487*g488
    *g494^2],
[80,7,g137],
[81,7,g138],
[84,7,g264^2*g391^2*g424^2*g448*g468*g481*g494],
[85,7,g389*g423*g448*g467*g480*g481*g487*g492^2*g494],
[86,7,g313*g315^2*g357*g361*g389^2*g392*g395^2*g423^2
    *g424*g428*g447^2*g448^2*g467*g468^2*g469*g480^2*g482^2*g487^2
    *g492^2*g494],
[87,7,g265*g267^2*g319*g351^2*g361^2*g391*g392^2*g395
    *g423^2*g424^2*g448^2*g449^2*g450*g467*g487^2*g488^2*g494^2],
[90,7,g483*g489^2*g493^2*g494^2],
[95,7,g494^2],
[96,7,g214*g216^2*g265^2*g267*g271*g304^2*g315*g319*g356
    *g391*g392^2*g395^2*g423^2*g425^2*g428*g447^2*g448^2*g449^2
    *g467*g468^2*g469*g481^2*g482*g487^2*g494^2],
[97,7,g358^2*g425*g449^2*g450*g467^2*g469^2*g480^2*g481^2
    *g482^2*g488^2*g492*g494^2],
[98,7,g350*g397^2*g399*g403^2*g404*g425^2*g429^2*g433
    *g435*g449*g450^2*g451*g454^2*g455*g467*g469^2*g470^2*g471
    *g472*g474^2*g480*g481*g482^2*g483^2*g487^2*g488*g494^2],
[99,7,g306*g309^2*g314*g315*g363*g365^2*g369*g392*g396^2
    *g397*g399*g425^2*g428*g429*g432^2*g433^2*g435^2*g447^2*g448
    *g450*g451*g455*g456^2*g467^2*g468^2*g469^2*g471^2*g474^2
    *g480*g481^2*g487*g489],
[100,7,g365^2*g397*g399*g403*g404^2*g425*g429^2*g433^2
    *g435^2*g449*g450*g451*g454*g467*g471^2*g473*g480^2*g481*g482
    *g483*g489^2*g492^2*g493^2*g494],
[103,7,g356^2*g448^2*g468*g481*g492^2*g494^2],
[104,7,g358*g392*g425^2*g428*g447^2*g449*g450^2*g467^2
    *g468*g469^2*g480*g481*g488*g492*g494^2],
[105,7,g309^2*g315*g365*g369*g392*g397*g403^2*g425*g428
    *g432*g433^2*g435*g447^2*g448^2*g449*g451^2*g454^2*g455*g468^2
    *g469*g471^2*g472^2*g474^2*g481^2*g482*g483*g487*g488*g489^2
    *g492*g493^2],
[107,7,g161*g163^2*g203^2*g214^2*g216*g221*g265*g271*g304^2
    *g312*g315*g319*g351*g356*g361*g389^2*g391*g392*g395*g423
    *g424^2*g425^2*g428^2*g447^2*g467^2*g480*g482*g487^2*g492^2
    *g494^2],
[108,7,g309^2*g315^2*g365*g369*g397*g399*g425^2*g429*g432
    *g433^2*g435^2*g449^2*g450^2*g451^2*g454*g456^2*g468*g471^2
    *g472*g473*g474^2*g480*g481*g487^2*g488^2*g493],
[109,7,g303*g306^2*g309*g310*g314*g315*g350*g354^2*g358^2
    *g359*g365^2*g369*g390^2*g392^2*g393^2*g396*g397^2*g398*g399^2
    *g403*g404*g425*g426^2*g428^2*g447*g448*g450^2*g452*g453*g455^2
    *g456*g467^2*g468^2*g471^2*g473^2*g474*g480^2*g481*g483^2
    *g488*g489*g493*g494],
[110,7,g146],
[111,7,g312^2*g356^2*g391^2*g424^2*g448^2*g468^2*g481^2
    *g487^2*g492^2*g494^2],
[112,7,g313*g315*g357*g358^2*g361*g389*g392^2*g395*g423
    *g424*g447^2*g448*g449^2*g450*g468*g469^2*g480^2*g488*g492
    *g494],
[113,7,g148*g306*g314^2*g316^2*g330*g357*g358^2*g359^2
    *g365*g369*g389*g390^2*g392*g393^2*g395*g396^2*g397*g399^2
    *g403*g404*g424*g426*g433*g435*g447*g448*g450*g451*g452^2
    *g453^2*g454^2*g469*g471*g472*g473*g474^2*g480*g481^2*g482^2
    *g483*g487*g488^2*g489^2*g493*g494],
[114,7,g147],
[115,7,g148],
[116,7,g150],
[117,7,g152],
[118,7,g153],
[119,7,g311^2*g317*g326^2*g355^2*g367*g392*g399*g403^2
    *g427*g428*g431^2*g433^2*g434*g447^2*g449^2*g450^2*g451*g454^2
    *g468^2*g472*g473^2*g474*g475*g480^2*g481*g487*g488],
[120,7,g318*g399*g403^2*g432*g433^2*g434^2*g449*g454*g455^2
    *g468*g469*g471^2*g472*g473^2*g474^2*g475^2*g480*g482^2*g487^2
    *g488*g489*g493*g494^2],
[121,7,g263*g317*g326*g355*g365*g367^2*g369*g394^2*g397
    *g399*g427*g429*g431*g433^2*g434*g435^2*g448^2*g453^2*g454^2
    *g455*g456^2*g467^2*g468*g473^2*g474*g475*g481^2*g483^2*g487^2
    *g488^2*g489^2*g492*g493],
[122,7,g154],
[123,7,g155],
[128,7,g330*g392^2*g428^2*g447*g450^2*g467^2*g468^2*g480^2
    *g488^2*g492^2*g494^2],
[129,7,g159],
[130,7,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488*g493],
[132,7,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[133,7,g167],
[134,7,g335^2*g356^2*g357^2*g358*g374^2*g391*g392*g395
    *g408^2*g423*g424^2*g425^2*g428*g435^2*g447*g449*g456^2*g467^2
    *g468*g469^2*g474^2*g480^2*g481^2*g482^2*g483^2*g487*g489^2
    *g492*g493^2*g494],
[135,7,g174],
[136,7,g337*g355^2*g360*g367^2*g369*g397^2*g399*g401*g404
    *g417^2*g425*g434^2*g436^2*g442^2*g443^2*g448^2*g449*g450
    *g451^2*g453^2*g456^2*g457*g458^2*g463^2*g464^2*g467^2*g471^2
    *g473^2*g474^2*g476^2*g477^2*g480*g481^2*g482*g484^2*g485^2
    *g486^2*g487*g489^2*g490^2*g491^2*g492^2*g493^2*g494],
[137,7,g179],
[138,7,g181],
[142,7,g344*g375*g409*g436*g494],
[143,7,g193],
[144,7,g194],
[147,7,g312*g356^2*g391^2*g468*g481*g487*g492^2*g494^2],
[148,7,g423^2*g447*g467^2*g468^2*g480*g481^2*g487*g492
    ],
[149,7,g357^2*g358*g392*g395^2*g423*g425*g448^2*g450*g482
    *g488^2*g494^2],
[150,7,g313^2*g315*g357^2*g358^2*g361^2*g389*g392^2*g423^2
    *g424^2*g428*g450^2*g467^2*g469^2*g481^2*g492^2*g494^2],
[153,7,g489^2],
[157,7,g265*g267^2*g313^2*g315*g319*g351^2*g358*g361*g391
    *g424*g425^2*g428^2*g447^2*g449^2*g450*g467^2*g468^2*g480
    *g481^2*g482^2*g487^2*g488^2*g494^2],
[158,7,g429^2*g432*g433*g449^2*g451*g454*g455*g456*g469^2
    *g472*g473*g474*g480*g481*g482*g483^2*g489^2*g492*g493^2],
[159,7,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g474*g480*g481*g482^2*g488*g489^2*g492*g493*g494],
[161,7,g391^2*g468^2*g481*g487*g494^2],
[162,7,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g468^2*g469^2*g471*g472^2*g473^2*g474*g480^2
    *g481^2*g482^2*g487*g488*g489*g492^2*g493*g494^2],
[164,7,g214*g216^2*g256^2*g265^2*g267*g271*g313*g319*g351^2
    *g356*g358*g361*g389*g391*g395*g423^2*g424*g425*g428*g447
    *g448^2*g449^2*g450^2*g467^2*g480^2*g488*g492^2*g494^2],
[165,7,g358*g365^2*g369^2*g397^2*g403*g425*g433*g435*g448
    *g449^2*g450*g451*g456*g467*g469*g471*g472^2*g473^2*g474*g480
    *g481^2*g482*g487^2*g488*g489*g493*g494^2],
[166,7,g350*g354*g358^2*g365*g369^2*g390^2*g393*g397*g399
    *g425^2*g426^2*g429^2*g430*g435*g448*g450^2*g454^2*g455^2
    *g456*g467^2*g468*g469*g470^2*g471^2*g472^2*g473*g474*g480^2
    *g481*g483^2*g487^2*g488^2*g489^2*g492*g493*g494],
[167,7,g205^2*g266*g309*g314*g315^2*g317^2*g350*g352^2
    *g355^2*g357^2*g358^2*g362*g363^2*g369^2*g392^2*g394*g395^2
    *g397*g399^2*g403*g423*g424*g425^2*g427*g432*g433*g434*g435
    *g447*g448^2*g454^2*g456*g468^2*g470^2*g475*g480^2*g482^2
    *g489*g492^2*g493^2*g494^2],
[168,7,g356^2*g391^2*g424^2*g448^2*g468^2*g481^2*g487^2
    *g492^2*g494^2],
[169,7,g357*g358*g392*g395*g423*g425^2*g428*g447*g448
    *g449*g467^2*g468*g469^2*g480^2*g481*g482^2*g487*g494],
[170,7,g202],
[171,7,g203],
[172,7,g202*g359*g392^2*g423^2*g425^2*g428^2*g435^2*g447^2
    *g448*g449^2*g456^2*g469*g474^2*g480^2*g481^2*g482*g483^2
    *g487^2*g488*g489^2*g492*g493^2],
[173,7,g310*g314*g315*g316^2*g330^2*g357*g358^2*g363*g364^2
    *g369*g390^2*g395*g396^2*g397^2*g398^2*g399*g403*g404*g423
    *g424*g425*g428^2*g429^2*g430*g432^2*g433^2*g448*g450^2*g452^2
    *g454^2*g456*g467^2*g470*g471*g472^2*g473^2*g480^2*g482*g483
    *g487*g488*g489*g492^2],
[174,7,g206],
[175,7,g369^2*g397*g404^2*g425^2*g429*g436^2*g448*g450^2
    *g456*g457^2*g458^2*g467*g468*g469*g472*g473*g474^2*g475^2
    *g480^2*g481*g483^2*g484*g487*g492^2*g493],
[176,7,g355^2*g367^2*g401*g425*g427*g432*g434*g450*g451^2
    *g453*g454*g455^2*g467^2*g469^2*g471^2*g473*g474*g475*g480^2
    *g482*g487^2*g488*g492*g493*g494],
[177,7,g311*g367*g399*g401^2*g403*g429*g432^2*g455^2*g456^2
    *g468^2*g472*g473^2*g480*g481^2*g483*g487^2*g489^2*g492*g493
    *g494],
[178,7,g207],
[179,7,g208],
[184,7,g369*g425^2*g450^2*g467*g469^2*g480^2*g481^2*g494],
[185,7,g212],
[188,7,g449*g469*g480^2*g487*g492^2],
[189,7,g220],
[190,7,g374^2*g391^2*g392^2*g408^2*g424*g425*g428*g435^2
    *g447*g448*g449*g450*g456^2*g467*g469^2*g474^2*g481*g482*g483^2
    *g487*g488*g489^2*g492*g493^2*g494^2],
[191,7,g227],
[192,7,g376*g394*g401^2*g403*g429^2*g432^2*g433*g434*g442^2
    *g449*g451^2*g454^2*g457^2*g463^2*g464^2*g468^2*g469*g471^2
    *g472^2*g473*g476^2*g477^2*g480^2*g481*g482^2*g483*g485^2
    *g486^2*g487*g488*g489*g490^2*g491^2*g493*g494],
[193,7,g232],
[194,7,g234],
[198,7,g383*g409*g436*g457*g484*g493*g494],
[199,7,g246],
[200,7,g247],
[202,7,g392^2*g423*g428^2*g447*g450*g467^2*g468^2*g480
    *g481*g488^2*g492*g494^2],
[203,7,g356*g391^2*g424^2*g481*g487*g492*g494^2],
[204,7,g392^2*g425*g428^2*g447*g468^2*g480*g482*g487^2
    *g488^2*g494],
[210,7,g313*g315^2*g357^2*g358*g361*g389^2*g395*g424*g448
    *g449*g450^2*g467^2*g481^2*g482^2*g487*g488*g492],
[211,7,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[212,7,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492
    *g493*g494],
[214,7,g424^2*g481^2*g487*g492],
[215,7,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g481^2*g482*g483^2*g487*g489^2*g492*g494^2],
[217,7,g265*g267^2*g304^2*g313^2*g315*g319*g357*g361*g389^2
    *g391*g395*g423*g424*g428*g447^2*g448*g450*g467*g468^2*g469
    *g482^2*g487^2*g488^2*g492*g494],
[218,7,g399^2*g403^2*g429^2*g432*g455*g456*g468*g472*g473^2
    *g474*g480^2*g483^2*g488*g489^2*g492^2*g494],
[219,7,g390*g399*g403^2*g426*g429*g432^2*g451*g452*g456
    *g468*g470*g474^2*g480*g481^2*g487^2*g493*g494],
[220,7,g306*g309^2*g314*g315*g363*g369*g392*g396^2*g399
    *g403^2*g404*g425*g428*g429*g432^2*g447^2*g448*g449*g451^2
    *g454*g455*g467*g468*g469*g472^2*g473*g480*g482*g483^2*g488
    *g489*g494^2],
[221,7,g391^2*g424^2*g448^2*g468^2*g481^2*g487^2*g492^2
    *g494^2],
[222,7,g392*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g488*g492*g494^2],
[223,7,g255],
[224,7,g256],
[225,7,g255*g393*g425^2*g447^2*g449^2*g450^2*g456^2*g467^2
    *g468*g474^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2],
[226,7,g354*g358*g359^2*g392*g398^2*g399*g403*g404*g428
    *g429*g430^2*g432^2*g447*g450^2*g452*g454*g455^2*g456^2*g469
    *g470^2*g472*g480^2*g481^2*g482*g483^2*g487*g488^2*g493*g494^2],
[227,7,g258],
[228,7,g403^2*g429*g433^2*g449^2*g451*g457^2*g468*g469^2
    *g474*g475^2*g480*g481*g482*g483^2*g484*g487*g489*g492*g493
    *g494^2],
[229,7,g401^2*g434*g449*g454*g469*g472^2*g475*g480^2*g482^2
    *g487*g488*g493^2*g494],
[230,7,g355*g401*g434*g472*g475*g492],
[231,7,g259],
[232,7,g260],
[237,7,g403*g449^2*g469^2*g480*g482^2*g487^2],
[238,7,g263],
[241,7,g488],
[242,7,g270],
[243,7,g408^2*g424^2*g425^2*g435^2*g448*g449*g450*g456^2
    *g467*g468*g469*g474^2*g480*g481^2*g482*g483^2*g488^2*g489^2
    *g493^2*g494^2],
[244,7,g277],
[245,7,g410*g427*g432*g434*g451^2*g454^2*g455*g463^2*g473
    *g475*g476^2*g477^2*g481^2*g483^2*g484*g485^2*g486^2*g487^2
    *g489*g490^2*g491^2*g492*g493^2*g494^2],
[246,7,g281],
[247,7,g282],
[251,7,g417*g436*g457*g484*g493*g494],
[252,7,g294],
[253,7,g295],
[255,7,g425^2*g447*g450^2*g467*g469*g480^2*g481^2*g487
    *g494],
[256,7,g391*g424^2*g448^2*g487*g492*g494],
[257,7,g425^2*g449*g450^2*g467*g481^2*g488*g492^2],
[262,7,g357*g358^2*g392^2*g395*g423^2*g428*g448*g449^2
    *g468*g469*g482*g487*g492^2*g494^2],
[263,7,g454*g494^2],
[265,7,g448^2*g487^2*g492*g494],
[266,7,g483^2*g489^2*g492^2*g493^2*g494^2],
[268,7,g313*g315^2*g351^2*g357^2*g358*g361*g392*g395*g423^2
    *g424*g428*g447*g448*g450*g467^2*g468*g469*g480*g481^2*g482
    *g488^2*g492^2*g494],
[269,7,g432*g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2
    ],
[270,7,g365^2*g397*g403*g404^2*g425*g432^2*g433*g435^2
    *g449^2*g450*g451^2*g456^2*g467*g469*g471^2*g472^2*g474^2
    *g481*g488^2*g489^2*g493],
[271,7,g424^2*g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[272,7,g425*g449*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492^2*g494],
[273,7,g303],
[274,7,g304],
[275,7,g303*g426*g449^2*g467^2*g469^2*g474^2*g480^2*g481
    *g482*g483^2*g489^2*g492^2*g493^2],
[276,7,g390*g393^2*g425*g430^2*g433*g449^2*g450*g452^2
    *g467*g469*g470*g480*g481*g487*g488^2],
[277,7,g306],
[278,7,g432^2*g451*g455^2*g472*g473^2*g481*g483^2*g484
    *g494],
[279,7,g434*g475*g493*g494],
[280,7,g307],
[281,7,g308],
[285,7,g432*g488*g494^2],
[286,7,g311],
[290,7,g318],
[291,7,g435^2*g448^2*g449^2*g456^2*g468*g469*g474^2*g480
    *g481*g483^2*g487^2*g488^2*g489^2*g492*g493^2],
[292,7,g325],
[293,7,g454*g459^2*g471^2*g472*g473^2*g476^2*g483^2*g485^2
    *g486^2*g489^2*g490^2*g491^2*g492*g494^2],
[294,7,g328],
[295,7,g329],
[299,7,g442*g457*g484*g493*g494],
[300,7,g341],
[301,7,g342],
[303,7,g449^2*g467*g469^2*g480*g482*g487^2*g492],
[304,7,g424*g448^2*g468^2*g492*g494],
[305,7,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[310,7,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g492*g494^2],
[311,7,g472],
[313,7,g468^2*g492^2*g494],
[314,7,g489^2*g493^2*g494^2],
[316,7,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g468*g481*g487*g488^2*g492^2*g494^2],
[317,7,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[318,7,g399^2*g429*g432*g433^2*g449*g454^2*g455*g456^2
    *g469*g472^2*g473*g474^2*g480*g482^2*g483*g487^2*g488*g489^2
    *g492^2*g493*g494^2],
[319,7,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[320,7,g449*g469*g480*g487*g488^2],
[321,7,g350],
[322,7,g351],
[323,7,g350*g470^2*g480^2*g483^2*g487*g489^2*g492*g493^2
    ],
[324,7,g426^2*g449*g452^2*g455*g469*g470^2*g480*g482^2
    *g487*g488*g492^2*g494],
[325,7,g397^2*g404*g425^2*g429*g432*g435*g449^2*g450^2
    *g451^2*g455^2*g456*g467*g471*g472^2*g473*g474^2*g480^2*g482^2
    *g487*g489*g492^2*g493^2],
[326,7,g454^2*g472*g473*g483*g492*g493*g494],
[327,7,g353],
[328,7,g399^2*g403^2*g407*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[332,7,g454],
[333,7,g355],
[337,7,g360],
[338,7,g456^2*g468^2*g474^2*g481*g482^2*g483^2*g487*g488
    *g489^2*g493^2],
[339,7,g366],
[340,7,g472*g485^2*g490^2*g491^2*g493*g494],
[341,7,g368],
[346,7,g463*g484*g493*g494],
[347,7,g380],
[348,7,g381],
[350,7,g480],
[351,7,g448*g468^2*g481^2*g494],
[352,7,g488*g494],
[354,7,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494^2],
[355,7,g493^2*g494^2],
[357,7,g481^2*g494^2],
[359,7,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g481*g487^2*g492*g494^2],
[360,7,g432*g451^2*g454^2*g455^2*g473*g474*g481^2*g487
    *g492^2*g494],
[361,7,g468^2*g481^2*g487^2*g492^2*g494^2],
[362,7,g488*g494],
[363,7,g489*g492],
[364,7,g389],
[365,7,g492^2*g494],
[366,7,g429^2*g433*g449^2*g451*g454*g456*g469^2*g472^2
    *g474*g480*g482*g483*g487],
[367,7,g472^2*g493^2*g494^2],
[371,7,g472],
[372,7,g434*g472^2*g475*g493*g494^2],
[376,7,g394],
[377,7,g474^2*g481^2*g483^2*g487*g488^2*g489^2*g492*g493^2
    ],
[378,7,g400],
[379,7,g490^2*g493^2*g494^2],
[380,7,g402],
[385,7,g476],
[386,7,g414],
[387,7,g415],
[389,7,g468*g481^2*g487^2],
[390,7,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[392,7,g487^2],
[393,7,g425*g447^2*g449^2*g450*g469*g480^2*g481*g487*g488^2
    ],
[394,7,g454*g472],
[395,7,g481^2*g487^2*g492^2*g494^2],
[397,7,g493*g494],
[398,7,g423],
[399,7,g494^2],
[400,7,g451^2*g455*g472^2*g473^2*g474*g483^2*g487^2*g489^2
    *g492^2*g494],
[401,7,g493*g494],
[405,7,g493^2*g494^2],
[410,7,g427],
[411,7,g483^2*g487^2*g489^2*g492*g493^2*g494],
[412,7,g431],
[414,7,g460*g476],
[419,7,g485],
[420,7,g440],
[421,7,g488*g494],
[423,7,g481*g487^2*g492^2],
[425,7,g492^2],
[426,7,g449*g467^2*g469*g482^2*g487*g488*g492^2*g494],
[427,7,g472*g493^2*g494^2],
[428,7,g487^2*g492^2*g494^2],
[430,7,g447],
[431,7,g472^2*g473^2*g487*g489^2*g493*g494^2],
[437,7,g489^2*g492^2*g493^2*g494],
[438,7,g453],
[440,7,g485^2*g491^2*g492*g493*g494^2],
[444,7,g490],
[445,7,g461],
[447,7,g487*g492^2*g494^2],
[449,7,g494^2],
[450,7,g492^2*g494^2],
[452,7,g467],
[453,7,g489*g492*g493^2*g494^2],
[458,7,g493^2*g494^2],
[459,7,g471],
[461,7,g490^2*g494],
[467,7,g492*g494^2],
[469,7,g494^2],
[470,7,g480],
[471,7,g493*g494],
[480,7,g494],
[17,8,g312^2*g356*g389^2*g391*g423^2*g424^2*g447*g480^2
    *g487^2],
[19,8,g448*g487*g492^2],
[21,8,g356^2*g424^2*g468^2*g494],
[22,8,g356*g424^2*g448^2*g468^2*g481*g487^2*g492*g494^2],
[23,8,g213^2*g312*g356^2*g391*g448^2*g468^2*g487*g492^2
    ],
[24,8,g161*g163^2*g216^2*g221*g256^2*g265^2*g271*g304^2
    *g312*g313^2*g315^2*g319^2*g356*g357^2*g358^2*g389^2*g391
    *g392*g395^2*g424^2*g448*g449*g467^2*g468*g469^2*g482*g487
    *g488*g492^2*g494],
[25,8,g163*g216*g315^2*g357^2*g358*g389*g392*g395^2*g423^2
    *g425*g447^2*g448^2*g449*g467^2*g468^2*g480*g481^2*g482^2
    *g487*g488^2*g492*g494],
[26,8,g209*g216^2*g267*g309^2*g313^2*g315^2*g361^2*g365^2
    *g369^2*g389*g395*g397^2*g403*g423*g424^2*g425^2*g428^2*g433
    *g435*g448^2*g450*g451*g456*g467*g469*g471*g472*g473^2*g474
    *g480^2*g481*g487^2*g488^2*g489*g492*g493*g494^2],
[55,8,g468^2*g487^2*g494],
[58,8,g448*g487*g492^2],
[73,8,g356*g391*g423*g424*g467*g468^2*g480^2*g481^2*g487^2
    *g494^2],
[74,8,g468*g481^2*g487^2*g494],
[76,8,g391^2*g448^2*g481^2],
[77,8,g391*g448^2*g468^2*g481^2*g487*g492^2*g494],
[78,8,g264^2*g356*g391^2*g424*g468^2*g481^2*g492*g494^2],
[79,8,g214*g216^2*g267^2*g271*g304^2*g313^2*g319*g351^2
    *g356*g357^2*g358^2*g361^2*g391*g392^2*g423^2*g424*g425*g428^2
    *g448^2*g449*g468*g469*g480*g481*g487*g488*g492^2*g494],
[80,8,g216*g267*g358^2*g392^2*g423*g425*g428^2*g467*g468^2
    *g469^2*g480^2*g481^2*g482^2*g492^2*g494],
[81,8,g261*g267^2*g315*g357^2*g358*g365^2*g369^2*g395^2
    *g397^2*g399*g403^2*g423*g425*g428*g429*g432^2*g433*g435*g447
    *g449^2*g451*g454*g455^2*g467*g469*g471*g472*g473*g474^2*g480^2
    *g481*g482*g483*g492*g493^2*g494],
[120,8,g481*g487^2*g494^2],
[121,8,g468^2*g481^2*g487^2*g492],
[136,8,g391*g424*g447*g448*g480*g481^2*g487^2*g492^2],
[137,8,g481*g487*g492^2],
[139,8,g424^2*g468^2*g487^2],
[140,8,g424*g468^2*g481^2*g487^2*g492*g494^2],
[141,8,g312^2*g391*g424^2*g448*g481^2*g487^2*g494],
[142,8,g265*g267^2*g315^2*g319*g351^2*g357^2*g361*g389^2
    *g391*g392^2*g395^2*g424*g425^2*g447^2*g448*g449^2*g450^2
    *g468^2*g469*g480^2*g481*g482^2*g487^2*g488^2*g492^2*g494],
[143,8,g267*g315*g425^2*g447*g449^2*g450^2*g469*g480*g481^2
    *g482*g488],
[144,8,g309*g315^2*g358*g392^2*g399^2*g403^2*g428^2*g429^2
    *g432*g447*g450*g455*g456*g467*g469^2*g472*g473^2*g474*g480^2
    *g481*g482^2*g483^2*g487^2*g489^2*g493*g494],
[177,8,g481^2*g487^2*g492^2*g494],
[192,8,g424*g448*g467*g468*g487^2*g492^2*g494^2],
[193,8,g487*g492*g494],
[195,8,g448^2*g481^2*g492^2],
[196,8,g448*g481^2*g487^2*g492^2*g494],
[197,8,g356^2*g424*g448^2*g468*g487^2*g492^2],
[198,8,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423^2
    *g424*g425^2*g428^2*g448*g449^2*g467^2*g468*g469^2*g481^2
    *g482^2*g487*g494],
[199,8,g315*g358*g449^2*g467*g469^2*g482^2*g487^2*g488^2
    *g492*g494],
[200,8,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g488^2*g489*g493^2],
[230,8,g487^2*g492^2*g494^2],
[245,8,g448*g468*g480*g481*g492^2*g494^2],
[246,8,g492*g494],
[248,8,g468^2*g487^2*g494^2],
[249,8,g468*g487^2*g492^2*g494^2],
[250,8,g391^2*g448*g468^2*g481*g492^2*g494^2],
[251,8,g357*g358^2*g395*g423^2*g425^2*g428*g447^2*g448
    *g450^2*g468*g469*g480*g481*g482*g492*g494],
[252,8,g358*g449^2*g469^2*g480^2*g482*g487^2*g488*g492
    ],
[253,8,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g493],
[293,8,g468*g481*g487*g494^2],
[294,8,g494],
[296,8,g481^2*g492^2],
[297,8,g481*g492^2*g494^2],
[298,8,g424^2*g468*g481^2*g487*g494^2],
[299,8,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492],
[300,8,g449^2*g469^2*g480*g482*g487^2*g492],
[340,8,g481*g487*g492],
[343,8,g487^2*g494^2],
[344,8,g487*g494^2],
[345,8,g448^2*g481*g487^2*g492],
[346,8,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[379,8,g487*g492*g494],
[382,8,g492^2],
[383,8,g492],
[384,8,g468^2*g487*g492^2*g494],
[385,8,g449*g469*g480^2*g482*g487*g492*g494^2],
[413,8,g492*g494],
[416,8,g494^2],
[417,8,g494],
[418,8,g481^2*g492*g494^2],
[419,8,g488^2*g494^2],
[439,8,g494],
[443,8,g487^2*g494],
[464,8,g492^2],
[477,8,g494^2],
[17,9,g264*g356^2*g389^2*g423*g424^2*g447*g448^2*g467
    *g468*g480*g481^2*g487*g492^2],
[19,9,g161^2*g163*g216*g221^2*g256*g271*g304^2*g312^2
    *g351*g356*g357*g358^2*g389*g391*g392^2*g423^2*g425*g447*g448^2
    *g449*g450*g467*g469*g480^2*g482*g488*g492^2*g494^2],
[21,9,g312^2*g391^2*g468*g481*g487^2*g492^2*g494],
[22,9,g213*g264^2*g312^2*g356^2*g424*g448^2*g468^2*g481
    *g492^2],
[23,9,g160^2*g213^2*g264^2*g312^2*g356*g424*g448*g468^2
    *g481^2*g487^2*g494^2],
[24,9,g103^2*g106*g161*g163^2*g168^2*g203*g214^2*g216
    *g256^2*g264^2*g271^2*g304*g313^2*g315^2*g319^2*g356*g358
    *g361*g389^2*g391*g395^2*g423*g424*g447^2*g448^2*g468*g469
    *g480^2*g482*g487*g488*g492*g494^2],
[25,9,g106*g157^2*g163*g164*g217*g224*g262*g265*g267
    *g274^2*g304^2*g313*g315*g316*g319*g322^2*g351*g357^2*g358
    *g359^2*g364^2*g389^2*g390*g391*g395^2*g398*g423^2*g424^2
    *g425*g426^2*g430^2*g449^2*g450^2*g452*g467^2*g469^2*g470
    *g480*g482^2*g487^2*g488],
[26,9,g94],
[55,9,g468^2*g481^2*g487^2*g492*g494],
[58,9,g424*g448*g468^2*g492*g494],
[59,9,g391^2*g424*g468*g481^2*g487^2*g492*g494^2],
[60,9,g424*g448^2*g468*g481^2*g492^2*g494],
[73,9,g312^2*g356^2*g423*g424^2*g447*g467*g480*g481*g492
    ],
[74,9,g214*g216^2*g265^2*g267*g271*g304^2*g313^2*g315^2
    *g319*g356*g357^2*g358^2*g361^2*g389*g391*g392*g395^2*g423
    *g424*g428^2*g448*g449*g450^2*g467*g468^2*g469*g480*g481^2
    *g487*g492*g494],
[76,9,g356^2*g424^2*g481*g487*g492^2*g494^2],
[77,9,g264*g312^2*g356^2*g391^2*g448*g468^2*g481^2*g487
    *g494^2],
[78,9,g213^2*g264^2*g312^2*g356^2*g391*g448*g468*g481^2
    *g487^2*g492^2],
[79,9,g161^2*g163*g214*g216^2*g221^2*g256*g265^2*g267
    *g304^2*g312^2*g319^2*g351*g357^2*g358^2*g361^2*g391*g395
    *g423^2*g424*g428^2*g447*g448*g449^2*g467^2*g468^2*g469^2
    *g480*g481*g482^2*g487^2*g488*g492^2*g494],
[80,9,g163*g210^2*g216*g217*g268*g274*g310*g313*g315
    *g322^2*g351^2*g357*g358*g359*g361*g364^2*g389*g392^2*g393^2
    *g398^2*g424*g428^2*g430*g447^2*g448^2*g452^2*g467^2*g469
    *g470^2*g480*g481*g482*g488^2*g494],
[81,9,g156],
[120,9,g481*g494],
[121,9,g448^2*g468*g487^2*g492^2*g494],
[122,9,g424*g448*g468^2*g481*g494],
[123,9,g448^2*g481*g492^2],
[136,9,g356^2*g391^2*g447*g448^2*g467*g480*g487*g494],
[137,9,g265*g267^2*g313^2*g315*g319*g351^2*g357^2*g358^2
    *g361*g391*g392^2*g395^2*g423*g424*g425*g428^2*g447*g448*g449
    *g450^2*g468*g481*g487^2],
[139,9,g391^2*g448^2*g487*g492*g494^2],
[140,9,g312*g356^2*g391^2*g424^2*g468*g481^2*g487^2*g492
    ],
[141,9,g264^2*g312^2*g356^2*g391^2*g424*g468*g481*g487^2
    *g492^2*g494^2],
[142,9,g214^2*g216*g265*g267^2*g271^2*g304*g313^2*g315
    *g351^2*g356^2*g361^2*g389*g392^2*g395^2*g424*g428*g447^2
    *g448*g449*g450^2*g467*g468*g469*g480*g481^2*g482^2*g487^2
    *g488^2*g492^2*g494^2],
[143,9,g216*g262^2*g267*g268*g316*g322*g354*g357*g358
    *g364^2*g389^2*g392*g393*g395*g398^2*g423*g425^2*g426^2*g430^2
    *g448*g449^2*g450^2*g452*g468^2*g469^2*g470^2*g482^2*g488
    *g494^2],
[144,9,g209],
[177,9,g468^2*g481*g492^2*g494^2],
[178,9,g448*g468*g481^2*g487],
[179,9,g468^2*g487*g494^2],
[192,9,g391^2*g424^2*g467*g468^2*g480*g492],
[193,9,g313*g315^2*g357^2*g358*g361*g389^2*g392^2*g395
    *g424*g425^2*g428^2*g447*g448*g449^2*g450^2*g467*g468*g480^2
    *g481*g482^2*g487^2*g488^2*g492^2*g494],
[195,9,g424^2*g468^2*g492*g494],
[196,9,g356*g391^2*g424^2*g448^2*g481*g487^2*g492^2*g494],
[197,9,g312^2*g356^2*g391^2*g424^2*g448*g481*g487*g492^2
    *g494^2],
[198,9,g265^2*g267*g313*g315^2*g319^2*g351*g357^2*g358
    *g389^2*g391^2*g395^2*g423*g425^2*g428^2*g448*g450*g467^2
    *g468*g469^2*g480*g481*g487^2*g492],
[199,9,g267*g310^2*g315*g316*g359*g364*g390*g392*g398^2
    *g423^2*g425*g426*g428*g430^2*g447*g449*g452^2*g468*g469*g470^2
    *g480*g481^2*g482*g487^2*g488^2*g492*g494^2],
[200,9,g261],
[230,9,g481^2*g487*g494^2],
[231,9,g468*g481*g487^2*g492],
[232,9,g481^2*g492],
[245,9,g424^2*g448^2*g480*g481^2*g494],
[246,9,g357*g358^2*g392^2*g395*g423^2*g425^2*g428*g448
    *g449*g450^2*g467*g468*g469*g480^2*g481*g482^2*g488*g492*g494^2],
[248,9,g448^2*g481^2*g494],
[249,9,g391*g424^2*g448^2*g468^2*g487*g492^2*g494^2],
[250,9,g356^2*g391^2*g424^2*g448^2*g468*g487*g492*g494^2],
[251,9,g313^2*g315*g357*g358^2*g361^2*g389*g392^2*g423^2
    *g424^2*g428^2*g447*g449*g450^2*g468*g481*g488^2],
[252,9,g315*g354^2*g358*g359*g393*g398*g425*g430^2*g447^2
    *g449*g450*g452^2*g467*g470*g481*g487^2*g488^2*g492*g494^2],
[253,9,g309],
[280,9,g481*g487*g492^2*g494],
[281,9,g487^2*g494],
[293,9,g448^2*g468^2*g487^2],
[294,9,g392*g425^2*g428*g447^2*g450*g468*g481*g482^2*g487^2
    *g488^2*g494],
[296,9,g468^2*g487^2],
[297,9,g424*g448^2*g468^2*g481^2*g492*g494^2],
[298,9,g391^2*g424^2*g448^2*g468^2*g481*g492*g494],
[299,9,g357^2*g358*g392*g395^2*g423*g425^2*g447^2*g448^2
    *g449*g450^2*g467*g480^2*g481*g482^2*g487^2*g488^2*g492*g494^2],
[300,9,g358*g390^2*g393*g426*g430*g452^2*g467^2*g470^2
    *g480^2*g488^2*g492^2],
[301,9,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[327,9,g487*g492*g494^2],
[328,9,g492^2],
[340,9,g468^2*g481^2*g492^2],
[341,9,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492^2
    ],
[343,9,g481^2*g492^2],
[344,9,g448*g468^2*g481^2*g487^2*g494],
[345,9,g424^2*g448^2*g468^2*g481^2*g487*g494],
[346,9,g392^2*g425*g428^2*g447*g449*g467^2*g468^2*g469
    *g480^2*g488*g492^2],
[347,9,g426*g449^2*g452*g469^2*g470*g482*g487^2*g492*g494^2],
[348,9,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[368,9,g494^2],
[379,9,g481^2*g487^2*g494^2],
[380,9,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[382,9,g487^2*g494^2],
[383,9,g468*g481^2*g487^2*g492^2],
[384,9,g448^2*g468^2*g481^2*g487^2*g492],
[385,9,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    *g494^2],
[413,9,g487^2*g492^2],
[416,9,g492^2],
[417,9,g481*g487^2*g492^2*g494^2],
[418,9,g468^2*g481^2*g487^2*g492^2*g494],
[419,9,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[439,9,g492^2*g494^2],
[441,9,g494^2],
[442,9,g487*g492^2*g494^2],
[443,9,g481^2*g487^2*g492^2*g494^2],
[444,9,g488*g494],
[460,9,g494^2],
[463,9,g492*g494^2],
[464,9,g487^2*g492^2*g494^2],
[476,9,g494],
[477,9,g492^2*g494^2],
[486,9,g494^2],
[17,10,g213^2*g312*g351*g356^2*g389*g391^2*g424^2*g447
    *g448*g467*g468^2*g480*g494],
[19,10,g103^2*g106*g163*g168^2*g203*g214*g216^2*g221*g264^2
    *g265^2*g267*g271*g312*g313^2*g315^2*g319*g351^2*g356^2*g357
    *g358^2*g361*g423^2*g424*g425^2*g428^2*g447*g450^2*g467*g468^2
    *g469^2*g480*g482*g487^2*g488^2*g494],
[21,10,g213^2*g264*g312*g391^2*g481*g487^2*g492^2*g494^2],
[22,10,g160^2*g312^2*g356*g391*g448^2*g468^2*g481*g492^2
    ],
[23,10,g102],
[24,10,g103],
[25,10,g106^2*g107*g163^2*g171*g214^2*g216^2*g224*g256^2
    *g267*g271^2*g304^2*g319*g322*g351^2*g356^2*g358*g364*g389^2
    *g391^2*g392^2*g395^2*g424^2*g425*g428^2*g430*g447^2*g450^2
    *g452*g467^2*g468^2*g469^2*g470^2*g480^2*g481^2*g487*g488^2
    *g494^2],
[55,10,g448*g481^2*g487*g492*g494],
[58,10,g424*g448*g468^2],
[59,10,g356^2*g424*g448*g481^2*g487*g492^2*g494^2],
[60,10,g391^2*g448*g481^2*g487^2*g492*g494],
[73,10,g264*g312^2*g356*g389^2*g423*g447^2*g467*g468*g480
    *g487^2*g492^2*g494^2],
[74,10,g161*g163^2*g214^2*g216*g221*g256^2*g265*g271*g304^2
    *g312*g315*g319*g351^2*g356*g361*g392*g395*g423^2*g424^2*g425^2
    *g428^2*g467*g468*g480*g481*g482*g487*g492*g494],
[76,10,g264^2*g312*g356*g424^2*g487*g492^2*g494^2],
[77,10,g213^2*g356^2*g391*g424*g468^2*g481^2*g487*g494^2],
[78,10,g160],
[79,10,g161],
[80,10,g163^2*g164*g216^2*g224*g265^2*g267^2*g274*g304^2
    *g315*g319^2*g351^2*g361*g364*g389^2*g391^2*g398*g424^2*g425^2
    *g428^2*g448^2*g450^2*g452*g467*g469*g470*g480^2*g481^2*g487
    *g488^2*g492^2*g494^2],
[120,10,g468^2*g481^2*g492*g494],
[121,10,g448^2*g468*g487^2*g492^2*g494^2],
[122,10,g391*g424^2*g448*g468*g481^2*g492],
[123,10,g424*g448^2*g468*g481^2*g494],
[136,10,g312*g356^2*g391*g423^2*g447*g467^2*g480*g481*g492^2
    *g494^2],
[137,10,g214*g216^2*g265^2*g267*g271*g304^2*g313*g319*g351^2
    *g356*g358*g361*g389^2*g391*g395*g425*g428*g447^2*g448^2*g449^2
    *g450^2*g480*g488*g492^2],
[139,10,g312^2*g356*g391*g448^2*g492*g494^2],
[140,10,g264^2*g391^2*g424*g448*g481^2*g487^2*g492],
[141,10,g213],
[142,10,g214],
[143,10,g216^2*g217*g267^2*g274*g313^2*g315^2*g322*g351^2
    *g358*g361^2*g389^2*g395*g398*g423^2*g424^2*g430*g448^2*g449^2
    *g450^2*g467*g468^2*g469^2*g470*g482*g487^2*g492*g494^2],
[177,10,g468^2*g481*g492^2*g494^2],
[178,10,g424*g448^2*g468*g481*g487^2*g494],
[179,10,g448*g468^2*g481*g487^2],
[192,10,g356*g391^2*g424*g447^2*g467*g480^2*g487*g494^2],
[193,10,g265*g267^2*g313^2*g315*g319*g351^2*g357*g361*g389^2
    *g391*g395*g423^2*g424*g428*g450*g467^2*g468^2*g469*g480*g482^2
    *g487^2*g488^2],
[195,10,g356^2*g391*g424*g468^2*g494],
[196,10,g312^2*g424^2*g448*g468*g487^2*g492^2*g494],
[197,10,g264],
[198,10,g265],
[199,10,g267^2*g268*g315^2*g322*g357^2*g358^2*g364*g389^2
    *g395^2*g423^2*g428*g430*g447^2*g448^2*g449^2*g452*g468^2
    *g469*g480^2*g481^2*g482^2*g487^2*g492],
[230,10,g481^2*g487*g494^2],
[231,10,g448*g468^2*g481*g487*g492^2],
[232,10,g468*g481^2*g487*g492^2],
[245,10,g391*g424^2*g448*g467^2*g480*g492],
[246,10,g313*g315^2*g357^2*g358*g361*g389^2*g392*g395*g423^2
    *g424*g428*g447^2*g448*g450*g469*g480^2*g481^2*g482*g488^2
    *g492^2],
[248,10,g391^2*g424*g448*g481^2],
[249,10,g356^2*g448^2*g468*g481*g492^2*g494^2],
[250,10,g312],
[251,10,g313],
[252,10,g315^2*g316*g358^2*g364*g392^2*g398*g423^2*g428^2
    *g447^2*g449*g450*g452*g467^2*g468^2*g469*g470*g480^2*g481^2
    *g482*g488^2*g494^2],
[280,10,g468*g481^2*g487*g492*g494^2],
[281,10,g481*g487^2*g492*g494^2],
[293,10,g424*g448^2*g468*g480^2*g494],
[294,10,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447^2
    *g448*g449^2*g450*g467^2*g468*g480*g487*g488^2*g492^2*g494^2],
[296,10,g424^2*g448*g468*g487^2],
[297,10,g391^2*g468^2*g481*g487*g494^2],
[298,10,g356],
[299,10,g357],
[300,10,g358^2*g359*g398*g425^2*g430*g447^2*g449*g450^2
    *g467^2*g469^2*g470*g480*g481^2*g482^2*g492^2*g494^2],
[327,10,g481*g487^2*g492*g494],
[328,10,g487*g492^2*g494],
[340,10,g448*g468^2*g481],
[341,10,g392*g425^2*g428*g447^2*g449^2*g450*g467^2*g468
    *g469^2*g480*g481*g487*g492*g494^2],
[343,10,g448^2*g468*g481*g492^2],
[344,10,g424^2*g481^2*g487*g492],
[345,10,g391],
[346,10,g392],
[347,10,g393*g430*g452*g467^2*g480*g492*g494^2],
[368,10,g492*g494^2],
[379,10,g468*g481^2*g487],
[380,10,g425*g449^2*g450*g467^2*g469*g480^2*g481*g487*g488^2
    *g492^2*g494^2],
[382,10,g468^2*g481*g487*g494^2],
[383,10,g448^2*g487^2*g492*g494],
[384,10,g424],
[385,10,g425],
[386,10,g426*g452*g470*g480^2*g494],
[402,10,g494],
[413,10,g481*g487^2*g492],
[414,10,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[416,10,g481^2*g487*g492],
[417,10,g468^2*g492^2*g494],
[418,10,g448],
[419,10,g449],
[439,10,g487*g492^2*g494],
[441,10,g487^2*g492*g494],
[442,10,g481^2*g494^2],
[443,10,g468],
[444,10,g482^2*g492^2],
[460,10,g492*g494^2],
[462,10,g492^2*g494],
[463,10,g487^2],
[464,10,g481],
[465,10,g488^2*g494^2],
[476,10,g492^2],
[477,10,g487],
[485,10,g494^2],
[486,10,g492],
[491,10,g494],
[14,11,g480*g487],
[15,11,g481*g487^2*g494^2],
[16,11,g467^2*g480^2*g487^2*g492^2*g494^2],
[17,11,g351^2*g390^2*g423^2*g426^2*g447^2*g448^2*g449
    *g452^2*g467^2*g468*g469*g480*g481^2*g482^2*g487*g488*g494^2],
[19,11,g365^2*g397^2*g403^2*g404*g429^2*g432*g435*g449^2
    *g455*g456^2*g468*g469^2*g471*g472^2*g474^2*g481*g482^2*g488^2
    *g489],
[20,11,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481^2*g482*g487*g488^2*g489*g492^2*g493^2
    *g494],
[21,11,g315^2*g358^2*g389^2*g392^2*g423^2*g428^2*g447^2
    *g449^2*g450*g467*g468*g469^2*g480^2*g482^2*g488*g492*g494],
[22,11,g161^2*g163*g216^2*g221^2*g256*g265*g271^2*g304^2
    *g312^2*g319*g351*g356^2*g358^2*g361^2*g389^2*g391^2*g392^2
    *g424^2*g425^2*g428^2*g447^2*g450^2*g467^2*g468^2*g469*g480^2
    *g481*g482^2*g487*g494],
[23,11,g103*g106^2*g161*g163^2*g168*g203^2*g221^2*g264
    *g304*g312^2*g315^2*g319^2*g356*g358^2*g389^2*g391^2*g392
    *g395^2*g423^2*g425^2*g428^2*g447*g448^2*g449^2*g468^2*g469^2
    *g480*g481*g482^2*g487*g488^2*g492^2],
[24,11,g204^2*g257*g354^2*g358*g392^2*g393^2*g426*g428^2
    *g430^2*g447^2*g452^2*g467^2*g468^2*g469*g480^2*g482*g487
    *g494],
[25,11,g97^2*g152*g158*g205*g206*g209*g211^2*g216^2*g257
    *g261^2*g263*g266^2*g267^2*g269^2*g311*g313^2*g314^2*g315
    *g317*g318^2*g320*g350^2*g354*g355*g357^2*g358^2*g360*g361^2
    *g362^2*g365*g369^2*g390^2*g391*g392^2*g393*g394^2*g396*g397
    *g403*g423*g425*g427^2*g428^2*g429*g430*g431*g432*g433^2*g434^2
    *g435*g447^2*g449^2*g450*g451^2*g452*g453^2*g455*g456^2*g467^2
    *g468^2*g469^2*g470^2*g471^2*g472^2*g474^2*g475^2*g480*g481^2
    *g482^2*g483*g489^2*g492^2*g493*g494],
[26,11,g95*g488*g494^2],
[27,11,g283*g357^2*g358*g395^2*g423*g425*g428^2*g447^2
    *g448^2*g449*g450*g467*g468*g480*g481*g487^2*g488^2],
[43,11,g494],
[52,11,g492^2],
[55,11,g449*g469*g480*g482^2*g487*g488*g492^2],
[58,11,g467*g480*g492*g494],
[59,11,g492*g494^2],
[60,11,g494],
[66,11,g492^2*g494^2],
[70,11,g487^2*g494^2],
[72,11,g480*g492],
[73,11,g389*g423^2*g468*g481*g492^2*g494],
[74,11,g399*g429*g432^2*g433^2*g451*g455^2*g456^2*g473
    *g474^2*g480^2*g481*g483^2*g487^2*g488^2*g492^2*g493],
[75,11,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487*g488^2*g489^2
    *g493],
[76,11,g358^2*g423^2*g425^2*g447^2*g449*g450^2*g467^2
    *g469^2*g481*g482^2*g487*g488^2*g494],
[77,11,g214^2*g216*g267^2*g271^2*g304*g313*g319^2*g351^2
    *g356^2*g361*g389*g391^2*g395^2*g423^2*g424^2*g425^2*g448^2
    *g450^2*g467^2*g480*g481^2*g487^2*g488^2*g492^2*g494^2],
[78,11,g161*g163^2*g214*g216^2*g221*g256^2*g271^2*g312
    *g351*g356^2*g358^2*g361^2*g391*g423^2*g424^2*g425*g428^2
    *g447^2*g450^2*g467*g468^2*g469*g480^2*g481^2*g482*g487^2
    ],
[79,11,g257^2*g305*g390^2*g425^2*g426^2*g449^2*g450^2
    *g452^2*g467^2*g469^2*g470*g481^2*g482^2*g487^2*g488*g492^2
    ],
[80,11,g205*g206*g211*g261*g266^2*g267^2*g305^2*g306^2
    *g309^2*g311*g314*g315^2*g320*g350^2*g352^2*g355^2*g360^2
    *g363^2*g365*g369*g391^2*g396^2*g397*g404*g423^2*g424*g425^2
    *g427*g431^2*g432*g434^2*g447*g448^2*g449*g450*g451^2*g453
    *g454^2*g456^2*g467^2*g468*g470^2*g471^2*g472^2*g473*g474
    *g475^2*g480^2*g481*g482*g483*g487^2*g488*g489^2*g492*g493^2
    *g494^2],
[81,11,g309^2*g314*g315*g363*g365^2*g392*g396^2*g399^2
    *g403^2*g424*g425*g428*g433^2*g447^2*g448^2*g449*g451^2*g454
    *g455*g468*g469*g472*g474^2*g480*g481*g487^2*g488^2*g489^2
    *g493*g494],
[82,11,g330*g392^2*g428^2*g447*g450^2*g467^2*g468^2*g480^2
    *g481*g488^2*g492^2*g494^2],
[117,11,g494],
[121,11,g480^2*g494^2],
[122,11,g494^2],
[129,11,g494^2],
[133,11,g492^2],
[135,11,g494],
[136,11,g423*g447^2*g481*g487*g494^2],
[137,11,g432^2*g454^2*g455^2*g472^2*g473^2*g481*g489*g492
    *g493*g494^2],
[138,11,g492^2*g494],
[139,11,g447^2*g467^2*g480*g487^2*g492],
[140,11,g265^2*g267*g315^2*g319^2*g351*g357*g361^2*g389^2
    *g391^2*g395*g423*g424^2*g428^2*g447^2*g448^2*g449^2*g468^2
    *g469^2*g480^2*g487^2*g492^2*g494^2],
[141,11,g214*g216^2*g265*g267^2*g271*g304^2*g319^2*g356
    *g389*g391^2*g395^2*g424*g447^2*g448^2*g449^2*g450^2*g467^2
    *g481^2*g482*g492^2*g494^2],
[142,11,g305^2*g352*g449^2*g469^2*g480^2*g487^2*g488*g494],
[143,11,g258*g306^2*g309^2*g314^2*g315*g352^2*g355*g362
    *g363^2*g369*g392*g394^2*g396^2*g399^2*g403*g404*g424^2*g425^2
    *g427*g428*g429^2*g431*g433*g434*g447*g448*g449^2*g450*g453^2
    *g455*g456^2*g467^2*g468*g469*g471*g472^2*g473^2*g474^2*g475
    *g480^2*g483*g488*g489*g492*g493*g494],
[144,11,g365^2*g397^2*g399^2*g404*g425^2*g429*g435*g448
    *g449^2*g450^2*g454^2*g456*g468*g471*g472^2*g473*g474*g481^2
    *g482^2*g487*g488^2*g489^2*g492^2*g493*g494^2],
[145,11,g369*g425^2*g450^2*g467*g469^2*g480^2*g481^2*g487
    *g494^2],
[189,11,g494^2],
[192,11,g447*g467^2*g487*g492],
[193,11,g454^2*g472^2*g473^2*g487*g489*g493],
[194,11,g494^2],
[195,11,g467^2*g480^2*g492^2*g494],
[196,11,g313^2*g315*g358^2*g361^2*g389*g392*g395^2*g423^2
    *g424^2*g428*g447*g448^2*g450^2*g467^2*g468^2*g481^2*g488^2
    *g494],
[197,11,g265*g267^2*g313*g315^2*g319*g351^2*g361^2*g391
    *g423*g424^2*g428^2*g448*g467^2*g468^2*g469^2*g480^2*g482
    *g487^2*g488^2*g492],
[198,11,g352^2*g488^2*g494^2],
[199,11,g306*g365^2*g369*g396*g399*g404*g427^2*g429*g433
    *g434*g448*g449*g453*g454*g467*g468^2*g469*g471*g472^2*g474
    *g475*g480*g481^2*g482^2*g483^2*g488^2*g489^2*g492^2*g494^2],
[200,11,g399^2*g429^2*g432*g433*g449^2*g451^2*g454*g456
    *g468*g469^2*g482*g483^2*g487*g489*g492*g493^2*g494^2],
[201,11,g403*g449^2*g469^2*g480*g482^2*g487^2*g492],
[245,11,g467*g480^2*g492*g494],
[246,11,g472^2*g489*g492*g493*g494^2],
[248,11,g480^2*g494^2],
[249,11,g357^2*g358*g395^2*g423*g425*g428^2*g447^2*g448^2
    *g449*g450*g467*g468^2*g480*g481^2*g488^2*g494^2],
[250,11,g313*g315^2*g357*g358^2*g361*g389^2*g395^2*g424
    *g447*g448^2*g450^2*g468*g480^2*g481^2*g482^2*g488*g492^2
    *g494],
[252,11,g397^2*g399^2*g403*g404*g425^2*g429*g433*g435*g449^2
    *g450^2*g451^2*g454*g456*g467*g468*g472*g482^2*g483*g487*g489
    *g492^2*g493^2*g494],
[253,11,g432*g454^2*g455*g472^2*g483*g487^2*g492^2*g493^2
    *g494^2],
[254,11,g432*g488],
[293,11,g480*g494],
[294,11,g493^2*g494^2],
[297,11,g392^2*g428^2*g447*g450^2*g467^2*g468^2*g480^2
    *g481^2*g487*g488^2*g494^2],
[298,11,g357*g358^2*g392*g395*g423^2*g428^2*g448*g449*g467
    *g468^2*g480^2*g481*g488*g494],
[300,11,g429^2*g432^2*g433*g449^2*g451^2*g454*g455*g456
    *g469^2*g472*g473*g480*g482*g489^2*g492^2*g493*g494],
[301,11,g454*g472^2*g473*g489*g492^2*g493],
[302,11,g454],
[344,11,g425^2*g450^2*g467*g469^2*g480^2*g481^2*g487^2
    *g492],
[345,11,g392*g425*g428*g447^2*g449*g450^2*g468*g469*g481^2
    *g482*g487^2*g488^2*g492*g494^2],
[347,11,g451^2*g454^2*g455*g473^2*g474*g483^2*g487*g492^2
    *g493],
[348,11,g472*g489^2*g493*g494^2],
[349,11,g472],
[383,11,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494],
[384,11,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488^2
    *g492*g494^2],
[386,11,g472*g473^2*g487*g489^2*g492^2*g494^2],
[387,11,g493*g494^2],
[388,11,g493^2*g494^2],
[417,11,g488*g494],
[418,11,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[420,11,g489*g492*g494^2],
[443,11,g488^2*g494^2],
[445,11,g493*g494],
[14,12,g356*g424^2*g468*g481*g487*g492],
[15,12,g312*g391*g424^2*g467^2*g468*g481*g492^2*g494^2],
[16,12,g264^2*g312*g356^2*g423*g447*g467*g468*g481^2*g487^2
    *g494],
[17,12,g161*g163^2*g204*g214^2*g216^2*g221*g256^2*g257^2
    *g265*g271*g304*g310^2*g312*g313^2*g315*g319*g352^2*g356*g357^2
    *g359^2*g389*g390*g392^2*g395^2*g398^2*g424^2*g426^2*g428^2
    *g430^2*g450*g481^2*g482*g487^2*g492^2],
[18,12,g391^2*g424*g448^2*g468*g481*g487^2],
[19,12,g261*g267^2*g306*g309*g314^2*g330*g357*g358*g365
    *g369*g392*g395*g396^2*g397*g399^2*g403*g404*g423^2*g424^2
    *g425^2*g432^2*g433*g435*g447^2*g448^2*g449*g450*g451^2*g453^2
    *g454^2*g455^2*g467*g468*g471*g472^2*g473*g474^2*g480*g481^2
    *g482*g487^2*g489*g492*g493^2*g494],
[20,12,g481^2*g487^2],
[21,12,g161*g163^2*g216^2*g221*g256^2*g265^2*g267^2*g271
    *g304^2*g312*g319^2*g356*g358^2*g361*g391*g395*g425^2*g428
    *g447^2*g448^2*g450^2*g480*g481*g487*g488*g494],
[22,12,g163*g214*g216^2*g265^2*g267^2*g271*g304^2*g319^2
    *g351^2*g356*g358*g361*g389^2*g391*g392^2*g395*g423^2*g424^2
    *g425*g428*g448*g449*g450^2*g467^2*g468^2*g482*g487*g492^2
    ],
[23,12,g106*g161^2*g163^2*g168*g203*g214^2*g216^2*g221
    *g256*g264*g304^2*g312*g313*g315*g319*g357*g358^2*g361*g391
    *g392*g395^2*g423*g424^2*g425^2*g428^2*g448*g450*g467*g468
    *g469*g480^2*g482*g487^2*g488*g492*g494],
[24,12,g104],
[25,12,g105*g310*g313*g315*g354^2*g358*g359*g361*g389
    *g390^2*g391*g392*g393^2*g395^2*g398*g424^2*g426*g428^2*g447
    *g448*g449*g452*g467*g469^2*g480^2*g481*g492^2],
[26,12,g182^2*g235^2*g265*g267^2*g283^2*g309^2*g319*g330^2
    *g351^2*g357^2*g361*g365^2*g369*g389^2*g391*g392*g395^2*g397^2
    *g399^2*g424*g428^2*g429^2*g432^2*g433*g435*g447^2*g448^2
    *g449^2*g451*g455*g456^2*g467^2*g468^2*g471*g472^2*g473*g474^2
    *g482^2*g483^2*g488^2*g489^2*g492^2*g493^2*g494],
[27,12,g358*g392*g425^2*g428*g447^2*g449*g450^2*g467^2
    *g468*g469^2*g480*g481*g488*g492*g494^2],
[48,12,g492^2*g494],
[52,12,g481],
[54,12,g492*g494],
[55,12,g448*g449*g450*g467*g480^2*g481^2*g482^2*g487^2
    *g494],
[58,12,g357^2*g358*g392^2*g395^2*g423*g425^2*g447^2*g448^2
    *g450*g469^2*g480^2*g481*g482^2*g487*g494],
[59,12,g487*g492],
[60,12,g492^2*g494],
[66,12,g391^2*g424^2*g468^2*g481*g487*g492*g494],
[67,12,g424*g448*g481*g487*g494^2],
[70,12,g356^2*g391^2*g424*g468^2*g480*g481*g487*g492^2
    ],
[72,12,g312*g356*g424^2*g447^2*g448^2*g467*g468^2*g480
    *g481*g494^2],
[73,12,g214^2*g216*g257^2*g271^2*g304*g313*g315^2*g319
    *g351*g352^2*g354*g356^2*g358*g361*g389^2*g390^2*g391*g393
    *g395^2*g423*g424^2*g426^2*g430*g447^2*g467^2*g468^2*g469^2
    *g470^2*g480*g481^2*g482*g487*g492^2*g494],
[74,12,g309^2*g315*g365*g369*g397*g403^2*g425^2*g432*g433^2
    *g435*g448^2*g450^2*g451^2*g454^2*g455*g467^2*g471^2*g472^2
    *g474^2*g480*g482^2*g483*g488*g489^2*g493^2*g494^2],
[75,12,g487*g494^2],
[76,12,g214*g216^2*g267^2*g271*g304^2*g313^2*g315^2*g319
    *g351^2*g356*g361^2*g391*g395*g424*g428*g450*g467^2*g468^2
    *g480^2*g482^2*g487^2*g488^2*g492^2*g494^2],
[77,12,g216*g265*g267^2*g313^2*g315^2*g319*g351^2*g361^2
    *g389^2*g391*g395*g423^2*g424*g425^2*g428*g447^2*g448^2*g450
    *g468*g469*g481^2*g487^2*g494],
[78,12,g163*g214^2*g216^2*g221*g256*g265^2*g267^2*g271
    *g304*g312*g351^2*g356*g357*g358*g361*g392*g395*g424*g425
    *g428^2*g447*g448^2*g450^2*g468*g469^2*g481*g482^2*g487*g494],
[79,12,g257*g303*g305*g315^2*g352*g354*g357*g358*g362^2
    *g390*g392^2*g393*g395*g396*g399*g403*g423^2*g425*g426^2*g428
    *g429*g430*g432^2*g448*g449*g450*g452^2*g454*g455^2*g456^2
    *g468*g473^2*g474^2*g480*g482^2*g488^2*g492^2*g493^2*g494],
[80,12,g162*g354*g357*g358*g392*g393*g395*g423*g424*g425
    *g430*g447*g449^2*g450^2*g452*g467*g468*g469*g480*g481^2*g482
    *g487^2*g488*g492^2],
[81,12,g235^2*g283^2*g313*g315^2*g330^2*g358^2*g361*g365^2
    *g369*g389^2*g392^2*g395*g397^2*g403*g423^2*g424*g425^2*g428^2
    *g433*g435*g448^2*g451*g456*g471*g472*g473^2*g474*g481^2*g482
    *g487^2*g488^2*g489*g492^2*g493],
[82,12,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[110,12,g494],
[117,12,g487^2*g492^2*g494^2],
[119,12,g494^2],
[120,12,g468^2*g469^2*g480^2*g481^2*g492*g494],
[121,12,g392*g428*g447^2*g449*g450^2*g468*g469^2*g480*g481^2
    *g487^2*g488*g492],
[122,12,g492^2*g494],
[123,12,g494],
[129,12,g424^2*g448^2*g481^2*g487*g492*g494],
[130,12,g448*g468*g487*g492],
[133,12,g391^2*g424^2*g448*g481^2*g487*g492*g494^2],
[135,12,g356*g391*g448^2*g467^2*g468^2*g480*g481^2*g487
    ],
[136,12,g265^2*g267*g305^2*g319^2*g351*g357*g358^2*g361
    *g389*g390*g391^2*g395*g423^2*g424*g426*g428^2*g447*g448^2
    *g449^2*g452*g467^2*g469^2*g470*g481^2*g487*g488^2],
[137,12,g365^2*g369^2*g397^2*g403*g425*g433*g435*g448*g450
    *g451*g467*g468^2*g469^2*g471*g472^2*g473^2*g474*g480^2*g482
    *g487^2*g488*g489*g493],
[138,12,g492],
[139,12,g265*g267^2*g315^2*g319*g351^2*g357^2*g358^2*g361
    *g389^2*g391*g395^2*g424*g428*g448*g450*g469*g480^2*g481^2
    *g488^2*g492^2*g494^2],
[140,12,g267*g313*g315^2*g357^2*g358^2*g361*g389^2*g395^2
    *g423^2*g424*g428*g447^2*g448*g449^2*g450*g467^2*g468^2*g469
    *g481*g482*g487^2*g492^2],
[141,12,g216*g265^2*g267^2*g271*g304*g313^2*g315^2*g319
    *g351*g356*g389^2*g391*g392*g395*g425*g428*g448*g450^2*g467
    *g468^2*g469*g480*g481*g488*g492^2*g494],
[142,12,g305*g350*g352*g358^2*g390*g392*g396^2*g425^2*g426
    *g428*g447^2*g450*g452*g468*g480*g481^2*g483^2*g487^2*g488
    *g489^2*g493^2*g494^2],
[143,12,g215*g390*g392*g425*g426*g428*g447*g448*g449*g452
    *g467*g469^2*g470*g481^2*g482^2*g488^2*g494^2],
[144,12,g283^2*g330^2*g357*g358^2*g369^2*g395*g399^2*g403
    *g423^2*g425^2*g428*g429^2*g432*g447^2*g448*g450^2*g455*g456
    *g468^2*g469*g472*g473^2*g474*g480^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494^2],
[145,12,g449*g469*g480^2*g487*g492^2],
[174,12,g492^2*g494^2],
[177,12,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488*g492
    *g494^2],
[178,12,g494^2],
[185,12,g448^2*g468^2*g487^2*g492*g494],
[186,12,g468*g481*g492*g494],
[189,12,g424^2*g448^2*g468*g487^2*g492*g494],
[191,12,g391*g424*g468^2*g480^2*g481^2*g487^2*g492],
[192,12,g313^2*g315*g352^2*g361^2*g389*g392*g395*g423*g424^2
    *g428*g447^2*g448*g449*g450^2*g467*g468^2*g469*g480*g482^2
    *g492^2],
[193,12,g399^2*g403^2*g429^2*g432*g449*g455*g456*g468*g469
    *g472*g473^2*g480*g481^2*g482^2*g483^2*g487^2*g488*g489^2
    *g492^2*g494],
[194,12,g494],
[195,12,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423^2
    *g424*g428^2*g448*g449*g450*g468*g469^2*g480^2*g488^2*g494],
[196,12,g315*g357*g358^2*g392^2*g395*g423^2*g428^2*g447^2
    *g448*g449*g450*g467^2*g468*g469^2*g480*g481^2*g482*g487^2
    *g488*g492^2*g494^2],
[197,12,g267*g313^2*g315^2*g319*g351*g357^2*g358^2*g361
    *g389*g391*g423^2*g424*g425*g428*g449*g450*g468*g469^2*g480
    *g481^2*g482*g487*g494^2],
[198,12,g352*g425*g450*g467^2*g469^2*g480^2*g481*g482*g488^2
    *g492^2],
[199,12,g266*g425*g449*g450*g467*g468*g480*g482*g487^2
    *g494^2],
[200,12,g330^2*g369^2*g392*g403^2*g428*g432^2*g447^2*g450
    *g454^2*g467^2*g468*g472^2*g480^2*g481*g487^2*g488*g492^2
    *g493*g494],
[201,12,g488],
[227,12,g494^2],
[230,12,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[238,12,g468^2*g481^2*g492^2*g494],
[239,12,g481*g487*g494],
[242,12,g448^2*g468^2*g481*g492^2*g494],
[244,12,g424*g448*g481^2*g487^2*g492^2*g494],
[245,12,g357^2*g358*g395^2*g423*g425*g428*g447*g448^2*g450
    *g467^2*g468*g469^2*g480*g481^2*g492^2*g494^2],
[246,12,g483^2*g489^2*g492*g493^2],
[248,12,g357*g358^2*g395*g423^2*g425^2*g428*g447^2*g448
    *g449*g450^2*g468*g469^2*g480^2*g481*g487*g492*g494^2],
[249,12,g358*g392*g425^2*g428*g447^2*g449*g450^2*g467^2
    *g468*g469^2*g480*g481*g488*g492*g494^2],
[250,12,g315*g357^2*g358^2*g361*g389*g392^2*g395*g423*g424
    *g447^2*g448*g449^2*g450*g469^2*g480^2*g481*g488],
[251,12,g449*g469*g480^2*g482^2*g487*g488*g494^2],
[252,12,g314*g449*g469*g480*g481*g482^2*g488*g492*g494],
[253,12,g369^2*g403^2*g425*g432^2*g450*g454^2*g467^2*g469
    *g472^2*g480^2*g481*g487*g492^2*g493],
[286,12,g481^2*g487^2*g494^2],
[287,12,g487*g492],
[290,12,g468^2*g481^2*g487*g494^2],
[292,12,g448*g468*g487^2*g492^2*g494^2],
[293,12,g392^2*g428^2*g447*g450*g467*g468^2*g481*g487*g488^2
    *g492],
[294,12,g489^2*g493^2*g494],
[296,12,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492*g494],
[297,12,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[298,12,g358*g392^2*g395*g423*g425^2*g428*g447*g448*g449
    *g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[299,12,g494],
[300,12,g369*g397^2*g399*g403^2*g404*g429*g432*g433^2*g448^2
    *g449*g451*g454*g455^2*g456^2*g468*g469*g472^2*g473^2*g474
    *g480*g481*g482^2*g483*g487^2*g488*g492*g493*g494^2],
[301,12,g403^2*g432^2*g449*g454^2*g469*g472^2*g480^2*g482
    *g487*g492*g493],
[333,12,g487^2*g492^2],
[334,12,g492*g494],
[337,12,g481^2*g487^2*g492],
[339,12,g468*g481*g492^2*g494^2],
[340,12,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[341,12,g493^2],
[343,12,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[344,12,g449*g469*g480^2*g487*g492^2],
[345,12,g425^2*g428*g447*g449*g450*g467*g468*g469^2*g481
    *g482*g487^2*g488*g492*g494^2],
[347,12,g403*g429^2*g432*g433*g454^2*g455^2*g468^2*g473^2
    *g481^2*g483^2*g489*g494],
[348,12,g432^2*g454^2*g472^2*g488^2*g493],
[372,12,g492^2*g494^2],
[373,12,g494],
[376,12,g487^2*g492^2*g494],
[378,12,g481*g487*g494^2],
[379,12,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[382,12,g449*g469*g480^2*g482*g487*g492*g494^2],
[383,12,g488],
[384,12,g449^2*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492*g494^2],
[386,12,g432*g451^2*g454*g455*g472^2*g473^2*g481^2*g487^2
    *g493*g494],
[387,12,g454^2*g472^2*g493*g494],
[406,12,g494^2],
[410,12,g492^2*g494^2],
[412,12,g487*g492],
[416,12,g488^2*g494^2],
[418,12,g469*g480*g482^2*g487*g488^2*g492^2*g494^2],
[420,12,g454*g473^2*g483^2*g489^2*g492*g494^2],
[421,12,g472^2*g493*g494],
[438,12,g492*g494],
[443,12,g482*g488^2*g492*g494^2],
[445,12,g472*g493^2*g494^2],
[459,12,g494],
[464,12,g488*g494],
[466,12,g493^2*g494^2],
[14,13,g356*g391^2*g468^2*g480^2*g481*g492*g494^2],
[15,13,g423*g467*g480*g487^2*g492],
[16,13,g389*g447^2*g448*g468*g480^2*g481^2*g494^2],
[17,13,g103^2*g106*g161^2*g163*g168^2*g203*g204^2*g214
    *g257*g264^2*g265*g267^2*g304^2*g305*g310^2*g313^2*g315*g319
    *g351^2*g352*g354*g356^2*g357^2*g359^2*g361^2*g390^2*g393
    *g395*g398^2*g425*g447*g448^2*g449^2*g450^2*g452^2*g467^2
    *g468*g469*g470^2*g480^2*g481*g482^2*g487*g492^2*g494^2],
[18,13,g356^2*g391*g424^2*g468*g481^2*g492],
[19,13,g85*g150*g205*g261^2*g262^2*g267*g268*g306^2*g310^2
    *g313*g314^2*g315^2*g316^2*g330*g351^2*g354*g358^2*g359^2
    *g361*g363^2*g364^2*g365^2*g369*g389^2*g390*g392*g396*g397
    *g399*g403^2*g404^2*g424*g425*g426*g432^2*g433^2*g447^2*g448^2
    *g451*g452*g454*g467*g468^2*g469^2*g470^2*g471^2*g472^2*g473
    *g474^2*g481^2*g483*g487^2*g489*g492^2*g493],
[20,13,g424*g448^2*g468*g487*g492^2],
[21,13,g103^2*g106*g161^2*g168^2*g203*g216^2*g221*g256
    *g264^2*g265^2*g267^2*g271*g304^2*g312*g315^2*g319^2*g351^2
    *g357^2*g361*g389^2*g391*g395^2*g424^2*g425^2*g428*g447^2
    *g448^2*g449^2*g467^2*g469*g480*g481*g482*g488*g492*g494],
[22,13,g103^2*g106*g161*g163^2*g168*g203*g214^2*g216^2
    *g221*g256*g264*g304^2*g312*g313*g315*g319*g357*g358^2*g361
    *g391*g392*g395^2*g423*g424^2*g425^2*g428^2*g448*g450*g467
    *g468*g469*g480^2*g482*g487^2*g488*g492*g494],
[23,13,g111],
[24,13,g112],
[25,13,g113*g149*g163*g213*g262*g265^2*g267*g304^2*g310^2
    *g313*g315^2*g316*g319^2*g351^2*g354^2*g356^2*g357^2*g358^2
    *g359^2*g361^2*g364*g389^2*g391*g392^2*g393*g395*g425*g428^2
    *g430^2*g448*g449^2*g450^2*g467*g468*g481^2*g487^2*g492^2
    *g494],
[26,13,g183^2*g209^2*g214^2*g216*g236^2*g261^2*g265^2
    *g271^2*g284^2*g304*g309^2*g315^2*g319*g331^2*g351*g356^2
    *g357^2*g358*g361*g365^2*g369^2*g370^2*g389^2*g391*g395^2
    *g397^2*g399*g403^2*g404^2*g423^2*g428*g429*g432^2*g435*g447^2
    *g449*g451*g454*g455^2*g467*g468^2*g469*g471*g472*g473*g474^2
    *g480^2*g481*g482*g483*g487*g488*g493^2*g494^2],
[27,13,g288^2*g313^2*g315*g335^2*g357*g358^2*g361*g374^2
    *g389*g392^2*g395*g408^2*g423*g424*g435^2*g447^2*g448*g449^2
    *g450*g456^2*g469^2*g474^2*g480^2*g481*g483^2*g487^2*g488
    *g489^2*g493^2*g494^2],
[43,13,g494^2],
[48,13,g481*g487^2*g494],
[52,13,g468*g481^2*g487*g492^2*g494],
[54,13,g468*g481^2*g492],
[55,13,g392^2*g425*g428^2*g447*g449^2*g450*g467*g468*g480^2
    *g481*g488^2*g492],
[58,13,g313*g315^2*g357*g358*g361*g389^2*g392*g395*g424
    *g425*g428^2*g447^2*g448^2*g449^2*g450^2*g467^2*g469^2*g480^2
    *g481^2*g482*g487^2*g488*g492*g494],
[59,13,g265*g267^2*g313*g315^2*g319*g351^2*g357^2*g358
    *g391*g423*g425^2*g428^2*g447^2*g448^2*g449*g467*g480^2*g482
    *g488*g492*g494],
[60,13,g313^2*g315*g351^2*g358*g361^2*g392*g395*g423*g424^2
    *g425*g428*g447^2*g448*g449^2*g467*g469^2*g480^2*g481^2*g487
    *g488*g492],
[66,13,g391^2*g448^2*g468^2*g487*g492^2*g494],
[67,13,g391*g424*g468^2*g481*g492^2*g494],
[70,13,g447^2*g467^2*g480*g492*g494],
[72,13,g423^2*g447^2*g468^2*g480^2*g481*g492^2*g494^2],
[73,13,g161*g163^2*g216*g221*g256^2*g257*g265*g267^2*g271^2
    *g304^2*g305*g312*g313*g319^2*g352*g354*g356^2*g358*g361*g390
    *g393*g423^2*g424^2*g425^2*g426*g428*g430*g447^2*g448^2*g449^2
    *g450^2*g452^2*g467*g469*g470*g480^2*g481*g487^2],
[74,13,g148*g306*g314^2*g315^2*g330*g358^2*g364*g365*g369
    *g389*g390^2*g396^2*g397*g398*g399^2*g403*g404*g424^2*g426^2
    *g428*g433*g435*g447^2*g448*g449^2*g450^2*g451*g453^2*g454^2
    *g467*g469*g470^2*g471*g472*g473*g474^2*g480^2*g481*g482*g483
    *g487^2*g488^2*g489^2*g493],
[75,13,g448^2*g481*g487^2*g492],
[76,13,g161^2*g163*g214^2*g221^2*g256*g267^2*g271*g304
    *g312^2*g313^2*g315^2*g319*g351^2*g356*g358^2*g361^2*g389^2
    *g392^2*g395*g423^2*g424*g428^2*g448^2*g449^2*g450*g467^2
    *g468^2*g480^2*g482^2*g487*g488^2*g492*g494^2],
[77,13,g161^2*g163*g214*g216^2*g221*g256*g265^2*g267^2
    *g271*g304*g312*g351^2*g356*g357*g358*g361*g392*g395*g424
    *g425*g428^2*g447*g448^2*g450^2*g468*g469^2*g481*g482^2*g487
    *g494],
[78,13,g168],
[79,13,g169],
[80,13,g170*g204*g216*g257*g264*g267*g310*g312*g313^2
    *g315*g351^2*g359*g361^2*g389*g390^2*g391^2*g392*g395*g398
    *g423^2*g425^2*g426*g428*g430*g447*g448^2*g449^2*g450*g452^2
    *g467^2*g468*g480^2*g481^2*g482^2*g487^2*g494],
[81,13,g236^2*g261^2*g265^2*g267*g284^2*g309*g313^2*g319^2
    *g331^2*g351*g358*g361*g365^2*g369^2*g370^2*g389*g391^2*g392^2
    *g395*g397^2*g399*g403^2*g404^2*g423^2*g424*g425*g428^2*g429
    *g432^2*g435*g447^2*g448*g449^2*g450^2*g451*g454*g455^2*g469
    *g471*g472*g473*g474^2*g480*g481*g482*g483*g487^2*g488^2*g493^2
    *g494],
[82,13,g335^2*g357^2*g358*g374^2*g392*g395*g408^2*g423
    *g425^2*g428*g435^2*g447*g448*g449*g456^2*g467^2*g468*g469^2
    *g474^2*g480^2*g482^2*g483^2*g487^2*g489^2*g493^2*g494^2],
[93,13,g448^2*g481^2*g487*g492*g494],
[110,13,g487^2*g494^2],
[117,13,g481^2*g492],
[119,13,g481^2*g492^2*g494],
[120,13,g425*g449*g450*g467^2*g469*g480*g481^2*g482^2*g487
    *g492^2*g494^2],
[121,13,g357^2*g358*g392*g395^2*g423*g425*g428*g447^2*g448^2
    *g469^2*g480*g481^2*g487^2],
[122,13,g313^2*g315*g357*g361^2*g389*g395^2*g423^2*g424^2
    *g425^2*g428^2*g447*g448^2*g449^2*g469*g480^2*g481^2*g487
    *g488*g494],
[123,13,g357*g358^2*g389*g392^2*g395*g423^2*g425*g428*g447
    *g448*g450*g468*g469*g480^2*g481^2*g482*g487^2*g488*g492],
[129,13,g424^2*g468^2*g481^2*g492*g494^2],
[130,13,g424*g448*g481^2*g487*g494^2],
[133,13,g467^2*g480^2*g494],
[135,13,g447^2*g467^2*g481^2*g487*g494^2],
[136,13,g214*g216^2*g267*g271*g304^2*g305*g313*g315^2*g319^2
    *g351^2*g352*g356*g357*g361^2*g390*g391^2*g395*g426*g447^2
    *g448^2*g449*g450*g452*g467^2*g468^2*g469*g470*g480^2*g492
    ],
[137,13,g202*g358^2*g359*g392^2*g398*g428^2*g430*g448*g449
    *g450^2*g467^2*g468^2*g469^2*g470*g481*g487^2*g492],
[138,13,g468^2*g487*g492^2*g494],
[139,13,g214^2*g216*g265^2*g271^2*g304*g315^2*g319*g351
    *g356^2*g357^2*g358^2*g361*g389^2*g391*g395^2*g423^2*g425^2
    *g428*g447^2*g448*g449*g450^2*g468^2*g469^2*g480*g481^2*g487
    *g488^2*g492*g494],
[140,13,g214^2*g216*g265*g267^2*g271*g304*g313^2*g315^2
    *g319*g351*g356*g389^2*g391*g392*g395*g425*g428*g448*g450^2
    *g467*g468^2*g469*g480*g481*g488*g492^2*g494],
[141,13,g221],
[142,13,g222],
[143,13,g223*g257*g267*g305*g312*g315*g352*g354*g356*g357^2
    *g358^2*g389^2*g391*g393*g395^2*g423*g424^2*g428*g430*g447
    *g449*g452*g467*g468*g469*g470*g492^2*g494],
[144,13,g284^2*g309^2*g313^2*g315*g331^2*g357^2*g358*g361^2
    *g365*g369*g370^2*g389*g395*g397*g399^2*g403*g404^2*g423*g424^2
    *g425*g428*g429^2*g433*g435^2*g447^2*g450*g451^2*g454^2*g455^2
    *g456*g467*g468*g469^2*g471^2*g472^2*g481*g483^2*g488*g492^2
    *g494],
[145,13,g374^2*g392^2*g408^2*g425*g428*g435^2*g447*g449
    *g450*g456^2*g467*g468*g469^2*g474^2*g481*g482*g483^2*g487^2
    *g488*g489^2*g492*g493^2*g494^2],
[155,13,g468*g481^2*g492*g494],
[167,13,g492^2],
[174,13,g487^2*g494],
[176,13,g487^2*g494^2],
[177,13,g392^2*g425*g428^2*g447*g450*g467^2*g468^2*g469^2
    *g480*g482^2*g487*g488*g494^2],
[178,13,g357^2*g358*g392*g395^2*g423*g428^2*g447^2*g448^2
    *g449^2*g450^2*g467*g468^2*g482^2*g487^2*g488*g492^2*g494],
[179,13,g392*g423*g425^2*g428*g447^2*g449^2*g450*g467*g468
    *g469^2*g480^2*g481*g492^2],
[185,13,g448^2*g481^2*g487^2*g494],
[186,13,g448*g468*g487^2*g492],
[189,13,g480^2],
[191,13,g467^2*g480^2*g487^2*g492],
[192,13,g265*g267^2*g315*g319*g351^2*g352*g357*g358^2*g361^2
    *g389^2*g391*g392*g395^2*g424^2*g428*g467^2*g468^2*g469*g480^2
    *g481^2*g488*g492^2*g494],
[193,13,g255*g393*g425^2*g430*g449*g450^2*g452*g468*g480
    *g481^2*g482*g487*g488^2*g494^2],
[194,13,g481^2*g492*g494^2],
[195,13,g265^2*g267*g313^2*g319^2*g351*g358^2*g361*g389
    *g391^2*g392^2*g395*g423^2*g424*g428^2*g447^2*g450*g467^2
    *g468*g480^2*g481^2*g488*g492^2*g494],
[196,13,g265^2*g267*g313*g315^2*g319*g351*g357^2*g358^2
    *g361*g389*g391*g423^2*g424*g425*g428*g449*g450*g468*g469^2
    *g480*g481^2*g482*g487*g494^2],
[197,13,g271],
[198,13,g272],
[199,13,g273*g305*g315*g352*g356*g358*g390*g391*g392^2
    *g423^2*g424*g426*g428^2*g447*g449*g450*g452*g467*g468*g469
    *g470*g480^2*g481*g482^2*g488^2*g492*g494^2],
[200,13,g331^2*g357^2*g365^2*g369^2*g370^2*g392^2*g395^2
    *g397^2*g403*g404^2*g423*g425*g428*g435*g447*g450^2*g451*g456
    *g468*g469^2*g471*g472*g473^2*g474*g480*g482^2*g487^2*g488
    *g489*g492^2*g493],
[201,13,g408^2*g425^2*g435^2*g449*g450*g456^2*g467*g469
    *g474^2*g480*g481*g482*g483^2*g487*g488^2*g489^2*g492*g493^2
    *g494^2],
[208,13,g481*g487^2*g494],
[220,13,g494^2],
[227,13,g492^2],
[229,13,g492^2],
[230,13,g425^2*g449*g450^2*g467*g469*g480^2*g481^2*g482^2
    *g488^2*g492],
[231,13,g392^2*g425*g428^2*g447*g449^2*g450^2*g467^2*g468^2
    *g469*g480^2*g481^2*g487^2*g488*g492*g494],
[232,13,g425*g447*g449^2*g450*g467^2*g469*g480*g481*g487
    *g488^2*g492],
[238,13,g468^2*g487^2*g492^2],
[239,13,g468*g481*g492^2*g494],
[244,13,g480^2*g492^2*g494],
[245,13,g313*g315^2*g358*g361*g389^2*g392*g395^2*g423^2
    *g424*g425*g428^2*g448^2*g449*g450*g469*g480*g481^2*g488^2
    *g494],
[246,13,g303*g426*g449^2*g452*g469^2*g470*g481*g482^2*g487^2
    *g488],
[247,13,g487^2*g494],
[248,13,g313^2*g315*g357^2*g361^2*g389*g395*g423*g424^2
    *g425^2*g428*g447^2*g448*g449*g450^2*g467^2*g469^2*g480*g481
    *g482^2*g488*g494],
[249,13,g313^2*g315*g357*g358^2*g361*g389*g392^2*g395*g423
    *g424*g447^2*g448*g449^2*g450*g469^2*g480^2*g481*g488],
[250,13,g319],
[251,13,g320],
[252,13,g321*g352*g358*g391*g424*g425^2*g447^2*g448*g449^2
    *g450^2*g467*g480^2*g481^2*g482^2*g492*g494],
[253,13,g370^2*g392^2*g399^2*g403^2*g404^2*g425^2*g428^2
    *g429^2*g432*g433^2*g447*g449*g450*g456*g467*g469^2*g472*g473^2
    *g474*g481*g482^2*g483^2*g487^2*g488^2*g489^2*g492^2*g493
    *g494],
[254,13,g435^2*g449^2*g456^2*g469*g474^2*g480*g483^2*g487
    *g488^2*g489^2*g493^2*g494^2],
[260,13,g487*g492^2],
[277,13,g494^2],
[279,13,g494^2],
[280,13,g425^2*g449*g450^2*g467*g469^2*g480^2*g481^2*g482^2
    *g487^2*g488],
[281,13,g449*g467*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[286,13,g481^2*g492^2*g494^2],
[287,13,g481*g487*g494^2],
[292,13,g494^2],
[293,13,g357*g358^2*g395*g423^2*g425*g428^2*g447^2*g448
    *g450^2*g468^2*g480*g482*g487*g488^2*g494^2],
[294,13,g350*g487*g488*g494^2],
[295,13,g492^2],
[296,13,g357^2*g358*g392^2*g395^2*g423*g428*g447*g448^2
    *g449^2*g450*g467^2*g468*g469^2*g480^2*g482*g487*g492^2],
[297,13,g357^2*g358*g392*g395*g423*g425^2*g428*g447*g448
    *g449*g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[298,13,g361],
[299,13,g362],
[300,13,g363*g424*g448*g449*g467^2*g468*g469*g480^2*g482^2
    *g487*g488*g494],
[301,13,g404^2*g425^2*g433^2*g449^2*g450^2*g455^2*g467
    *g469*g473^2*g480*g481^2*g482*g487*g489*g494],
[302,13,g456^2*g474^2*g482^2*g483^2*g488*g489^2*g492^2
    *g493^2*g494],
[308,13,g492*g494^2],
[327,13,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[328,13,g480],
[333,13,g487^2*g494^2],
[334,13,g487*g492],
[340,13,g392*g428*g447^2*g449^2*g450^2*g467^2*g468*g480^2
    *g481^2*g487*g494^2],
[341,13,g489*g492^2],
[342,13,g494^2],
[343,13,g392^2*g425^2*g428^2*g447*g449^2*g450*g467*g468^2
    *g481*g482^2*g487^2*g494],
[344,13,g392^2*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g487^2*g488*g492*g494^2],
[345,13,g395],
[346,13,g396],
[347,13,g397*g448*g468*g480^2*g481*g494],
[348,13,g433^2*g449^2*g455^2*g469^2*g473^2*g480*g482^2
    *g487^2*g488^2*g489*g492^2*g494^2],
[349,13,g474^2*g483^2*g488^2*g489^2*g493^2*g494^2],
[372,13,g492^2],
[373,13,g492*g494],
[379,13,g425*g450*g467^2*g469^2*g480^2*g481*g482*g487^2
    *g488*g492^2*g494],
[380,13,g493*g494^2],
[382,13,g425^2*g449^2*g450^2*g467*g469*g480*g481^2*g482
    *g487*g494^2],
[383,13,g425^2*g449*g450*g467*g469*g480*g481*g482*g487
    *g488^2*g492*g494^2],
[384,13,g428],
[386,13,g429*g468*g481*g487],
[387,13,g455^2*g473^2*g488*g489*g494^2],
[388,13,g483^2*g489^2*g493^2],
[406,13,g494^2],
[407,13,g494],
[413,13,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[416,13,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492^2
    *g494],
[417,13,g449^2*g469*g480*g487*g488^2*g494^2],
[418,13,g450],
[420,13,g451*g481*g487*g492],
[421,13,g473^2*g489*g494],
[422,13,g489^2*g493^2],
[441,13,g488*g494],
[442,13,g482^2*g488*g492^2*g494],
[443,13,g469],
[445,13,g472*g473^2*g483*g489*g492^2*g493^2],
[446,13,g493^2],
[463,13,g488^2*g494^2],
[464,13,g482],
[466,13,g489^2*g493^2*g494^2],
[477,13,g488],
[479,13,g493^2],
[15,14,g391^2*g448*g480*g487^2*g492^2],
[16,14,g467^2*g468*g480*g481^2*g487^2*g494],
[17,14,g313*g315^2*g361*g389^2*g395^2*g423^2*g424*g425^2
    *g428*g447*g448^2*g449^2*g468*g481*g487*g488^2*g492^2],
[18,14,g481*g487*g492*g494],
[19,14,g303*g306^2*g350^2*g365^2*g369*g390^2*g403*g404
    *g432^2*g451^2*g452^2*g455^2*g456*g467^2*g468*g472*g473*g474^2
    *g480*g481*g483*g489*g492*g493*g494],
[20,14,g205^2*g266*g306^2*g309^2*g315*g317^2*g350*g352^2
    *g355^2*g357^2*g358*g362*g363*g365^2*g392*g394*g395^2*g396
    *g397*g399*g403*g404*g423*g424*g427*g428^2*g429*g432^2*g433
    *g434*g435*g447^2*g448*g449*g450*g451*g454^2*g455^2*g456*g467
    *g468^2*g469*g470^2*g473*g475*g480^2*g481^2*g482*g488*g489^2
    *g492^2*g494],
[21,14,g357^2*g358*g392*g395^2*g423*g428^2*g448^2*g449
    *g450^2*g467^2*g468^2*g469^2*g481^2*g482^2*g487*g488^2],
[22,14,g163^2*g216^2*g265*g267^2*g313*g319*g351^2*g357
    *g358^2*g361*g391*g395*g423^2*g428^2*g447^2*g449^2*g467*g468
    *g469*g480*g488^2*g492^2*g494],
[23,14,g96],
[24,14,g97*g423^2*g447*g467^2*g480^2*g481^2*g487^2*g492
    ],
[25,14,g98],
[26,14,g99*g358*g399*g403*g425*g429*g432^2*g450*g454*g455^2
    *g456^2*g467^2*g468^2*g469^2*g473^2*g480*g481*g482*g483*g487^2
    *g492^2*g493*g494],
[27,14,g100*g365^2*g397*g399*g403*g404^2*g425*g429^2*g433^2
    *g435^2*g449*g450*g451*g454*g467*g471^2*g473*g480^2*g481*g482
    *g483*g489^2*g492^2*g493^2*g494],
[48,14,g494],
[52,14,g492^2*g494^2],
[55,14,g481^2*g492^2*g494^2],
[58,14,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[59,14,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492*g494],
[60,14,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[65,14,g492],
[67,14,g487^2*g492*g494],
[69,14,g391*g448^2*g481*g487*g492*g494],
[70,14,g424*g448^2*g468*g481^2*g487^2],
[71,14,g391*g424^2*g481^2*g487*g494],
[72,14,g480*g481^2*g494^2],
[73,14,g357^2*g358*g392^2*g395^2*g423*g425^2*g448^2*g449
    *g450*g467*g480*g481*g482^2*g487^2*g488^2],
[74,14,g350^2*g397^2*g399*g403^2*g404*g425^2*g429^2*g433
    *g435*g450^2*g451*g454^2*g455*g467*g469*g470*g471*g472*g474^2
    *g480^2*g481*g483*g492*g494^2],
[75,14,g306^2*g309*g314^2*g315^2*g358*g363^2*g365*g392^2
    *g396*g397*g403^2*g404^2*g425*g428^2*g432^2*g433^2*g435^2
    *g447*g448*g450^2*g455^2*g456^2*g467^2*g468^2*g471^2*g473^2
    *g480*g481^2*g482*g487*g488*g489*g492*g493*g494^2],
[76,14,g392^2*g425*g428^2*g447*g449^2*g450^2*g468^2*g469
    *g481^2*g487*g488*g492^2*g494],
[77,14,g216^2*g267^2*g313*g315^2*g357*g361*g389^2*g392
    *g395*g424*g428*g447^2*g449*g450^2*g467^2*g469*g481*g482*g487
    *g494^2],
[78,14,g157],
[79,14,g205^2*g258*g266*g305^2*g309^2*g314*g315*g317^2
    *g320^2*g350*g352^2*g355^2*g357^2*g358*g362^2*g363^2*g390
    *g394*g395^2*g399*g403*g404^2*g423*g425*g426*g427*g428*g429^2
    *g433^2*g434*g435^2*g451*g452*g454*g455*g468^2*g469^2*g470^2
    *g471*g473^2*g474*g475*g489^2*g494],
[80,14,g158],
[81,14,g212^2*g263*g270*g309*g315^2*g318*g358*g360*g365^2
    *g369^2*g392^2*g397*g399*g403^2*g404^2*g423*g425*g428^2*g429
    *g432*g434^2*g435^2*g450^2*g454*g455^2*g468^2*g472^2*g475^2
    *g480*g482*g483*g487*g489^2*g493^2*g494^2],
[82,14,g159*g399^2*g429*g432*g433^2*g449*g454^2*g455*g456^2
    *g469*g472*g473*g474^2*g480*g482^2*g483*g487*g488*g489^2*g493
    *g494],
[117,14,g494],
[120,14,g487*g492^2],
[122,14,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[128,14,g494],
[130,14,g492^2*g494],
[132,14,g424*g468^2*g487*g492*g494],
[133,14,g448*g468^2*g481*g487^2*g492^2],
[134,14,g424*g448^2*g487^2*g492],
[135,14,g487^2],
[136,14,g392^2*g425^2*g428^2*g447*g449*g468^2*g480^2*g488
    *g492^2*g494^2],
[137,14,g429^2*g432*g433*g449^2*g451*g454*g455*g456*g469^2
    *g472*g473*g474*g480*g481*g482*g483^2*g489^2*g492*g493^2],
[138,14,g365*g397^2*g399*g403^2*g404*g425^2*g432*g435*g449
    *g450^2*g451*g454*g455*g456^2*g467^2*g469^2*g471*g472*g473^2
    *g474^2*g482^2*g483^2*g487*g488*g489^2*g492^2*g493^2],
[139,14,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g492^2],
[140,14,g267^2*g315^2*g357*g358^2*g392*g395*g423^2*g425
    *g428*g448*g450*g467^2*g469^2*g480^2*g487*g488^2*g494],
[141,14,g210],
[142,14,g306^2*g309^2*g314*g315*g352^2*g362^2*g363*g365
    *g369^2*g392*g397*g399^2*g404*g425*g428*g429*g432*g433*g435^2
    *g447^2*g448^2*g449*g451*g467^2*g469*g471^2*g472^2*g474*g480
    *g482^2*g483*g487^2*g488^2*g492^2*g493*g494^2],
[143,14,g211],
[144,14,g263^2*g311*g318*g360*g365*g369*g394*g397*g403^2
    *g425*g429^2*g432*g433*g435^2*g447*g448^2*g450*g451*g455*g456
    *g467^2*g468*g469^2*g471^2*g473^2*g474^2*g482*g483^2*g488
    *g489*g492*g493*g494],
[145,14,g212*g432*g451^2*g454^2*g455^2*g472*g473*g474*g481^2
    *g487*g492*g493],
[186,14,g494^2],
[188,14,g448*g481^2*g492*g494],
[189,14,g468*g481^2*g487*g492^2*g494^2],
[190,14,g448*g468^2*g492^2*g494],
[191,14,g492^2],
[192,14,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492^2
    *g494^2],
[193,14,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[194,14,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g489^2*g492
    *g493^2*g494^2],
[195,14,g449^2*g469^2*g480*g482*g487^2*g492],
[196,14,g315^2*g358^2*g392*g425*g428*g447^2*g449^2*g450
    *g468*g469^2*g480*g482*g487*g488^2*g494^2],
[197,14,g262],
[198,14,g365^2*g396^2*g399*g403^2*g433^2*g449^2*g451*g467^2
    *g468*g469^2*g472*g473^2*g474*g481*g482*g483^2*g487*g488*g489^2
    *g494],
[199,14,g399*g427*g431*g434^2*g449^2*g453^2*g467^2*g469^2
    *g471^2*g472^2*g473*g475^2*g480^2*g481*g482*g487*g488^2*g489^2
    *g493^2],
[200,14,g311^2*g355*g360*g394*g399*g403*g427*g429*g432^2
    *g449*g451^2*g454*g455*g456^2*g467*g468^2*g469*g472*g474*g480^2
    *g481*g482^2*g487^2*g488*g489],
[201,14,g263*g454*g472*g493^2*g494],
[241,14,g468*g487^2*g494],
[242,14,g481*g487^2*g492*g494^2],
[243,14,g468*g481^2*g494^2],
[244,14,g494^2],
[245,14,g449^2*g469^2*g480*g482*g487^2*g492],
[246,14,g473^2*g487*g489*g492*g494^2],
[247,14,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g493^2],
[249,14,g358^2*g425*g449^2*g450*g467^2*g469^2*g480^2*g481
    *g482^2*g487*g488*g492],
[250,14,g310],
[251,14,g399^2*g432*g451^2*g454*g455^2*g472*g473*g474*g480^2
    *g481^2*g487*g489^2*g493^2*g494],
[252,14,g432^2*g451^2*g453*g471*g473^2*g474*g480^2*g481
    *g483*g487^2*g492^2],
[253,14,g355^2*g394*g427*g434*g471^2*g472*g475*g480*g492
    *g493^2*g494^2],
[254,14,g311*g472*g493^2*g494^2],
[289,14,g481*g492^2],
[290,14,g487*g492^2*g494],
[291,14,g481*g487^2],
[294,14,g489*g492*g494^2],
[295,14,g454^2*g472^2*g494],
[297,14,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492*g494],
[298,14,g354],
[299,14,g432*g451*g454^2*g472*g474^2*g481^2*g487*g489^2
    *g492*g493*g494^2],
[300,14,g454^2*g471*g472^2*g473*g487^2*g489*g493*g494],
[301,14,g427*g434^2*g471^2*g472*g475^2*g493^2*g494^2],
[302,14,g355*g493^2*g494^2],
[336,14,g487*g494^2],
[337,14,g492*g494^2],
[338,14,g487*g492^2],
[341,14,g493*g494],
[342,14,g472^2*g493*g494],
[344,14,g488],
[345,14,g390],
[346,14,g454*g473^2*g487*g489^2*g492^2*g493^2*g494],
[347,14,g472^2*g489^2*g492^2*g493],
[348,14,g471^2],
[349,14,g434*g472^2*g475*g493*g494^2],
[375,14,g492],
[376,14,g494],
[377,14,g492*g494^2],
[381,14,g493*g494],
[385,14,g472*g489*g492*g493],
[409,14,g494],
[411,14,g494],
[16,15,g423^2*g447*g468^2*g480*g481^2*g487],
[17,15,g392^2*g423*g425^2*g428^2*g447*g449^2*g467*g468^2
    *g469*g480*g481^2*g482^2*g487*g488^2*g492^2*g494],
[18,15,g424*g448*g468^2*g481*g492^2*g494],
[19,15,g255*g258*g261^2*g266^2*g267*g303^2*g317*g350^2
    *g352*g354*g355*g357^2*g362^2*g363^2*g369*g390*g392*g393^2
    *g394^2*g395^2*g396^2*g397^2*g403*g404*g424^2*g425*g428^2
    *g430*g433^2*g434^2*g448*g449*g450^2*g453^2*g454^2*g456^2
    *g467*g470^2*g471*g472^2*g475^2*g480*g481^2*g482*g488^2*g489
    *g493^2*g494^2],
[20,15,g146^2*g261^2*g267*g306^2*g309^2*g314^2*g315*g357
    *g363^2*g369*g395*g396*g397*g399*g428^2*g429^2*g432^2*g433
    *g435^2*g447^2*g448^2*g454*g455^2*g456*g467*g468*g469^2*g471^2
    *g472^2*g473*g474^2*g481^2*g482^2*g489^2*g492^2*g493],
[21,15,g163*g216*g265*g267^2*g313*g315*g319*g351^2*g357^2
    *g361*g391*g392*g395^2*g423*g424*g425*g428*g447*g468^2*g469
    *g480^2*g482*g487^2*g488^2*g494],
[22,15,g106],
[23,15,g107],
[24,15,g108*g315*g389^2*g392*g423*g425^2*g428*g447*g449^2
    *g450*g467*g468*g469^2*g480^2*g481^2*g488*g492],
[25,15,g109*g351^2*g389^2*g390*g423*g426*g447*g452*g467^2
    *g470*g480*g481*g494],
[26,15,g374*g391*g393*g424^2*g448*g468*g481^2*g492^2],
[27,15,g110*g146],
[52,15,g481^2*g487^2*g492*g494^2],
[53,15,g447*g480*g492^2],
[55,15,g492^2*g494^2],
[58,15,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[59,15,g392^2*g428^2*g447*g450*g467*g468^2*g480*g481*g488^2
    *g492*g494],
[60,15,g425^2*g450^2*g467*g469*g480*g481*g487*g492^2*g494],
[61,15,g487*g492*g494^2],
[62,15,g481*g492*g494^2],
[65,15,g487*g492^2],
[66,15,g424^2*g468*g492^2*g494^2],
[67,15,g448^2*g468*g487*g492^2],
[69,15,g356*g424*g448^2*g480^2*g481*g487*g494^2],
[71,15,g447*g480*g492^2*g494],
[72,15,g447*g467*g480^2*g481*g492*g494^2],
[73,15,g425*g447^2*g450*g469^2*g480*g481*g482*g488*g492
    *g494^2],
[74,15,g303^2*g306^2*g309*g314*g315^2*g358*g365^2*g369
    *g390^2*g392*g396*g397^2*g403^2*g404*g426*g428*g429*g432*g449
    *g450^2*g451^2*g452^2*g453*g454^2*g455*g468*g471^2*g473*g474^2
    *g481*g483^2*g488*g489*g493^2*g494],
[75,15,g205^2*g266*g306^2*g317^2*g350*g352^2*g355^2*g357^2
    *g358*g362*g363*g369^2*g394*g395^2*g396*g397*g399*g403*g423
    *g424*g425*g427*g428*g433*g434*g435*g447^2*g451*g455^2*g456
    *g467^2*g469^2*g470^2*g472*g475*g480*g487^2*g488^2*g493^2
    ],
[76,15,g216*g267*g313*g315^2*g357*g358*g361*g389^2*g392^2
    *g395*g424*g425*g428^2*g447*g448*g449*g450*g467*g481^2*g482
    *g488*g492^2],
[77,15,g163],
[78,15,g164],
[79,15,g165*g358*g423^2*g425*g449^2*g450*g469*g480*g481
    *g487^2*g488^2*g492^2],
[80,15,g166*g389^2*g423*g447*g480*g487*g492],
[81,15,g408*g424*g426*g448^2*g468*g481*g487^2*g494^2],
[82,15,g167*g205^2*g266*g306*g314^2*g317^2*g350*g352^2
    *g355^2*g357^2*g358*g362*g365*g369*g394*g395^2*g396^2*g399
    *g403*g404*g423*g424*g427*g428*g432*g434*g448^2*g449^2*g450^2
    *g451*g454^2*g455^2*g456*g467*g468^2*g469*g470^2*g471^2*g472
    *g473^2*g474*g475*g481*g487^2*g488*g493*g494^2],
[90,15,g487*g492^2],
[117,15,g487*g494],
[118,15,g467^2*g480^2*g494],
[120,15,g492^2*g494],
[122,15,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g494],
[123,15,g449*g469*g480^2*g482^2*g487^2*g488*g492^2*g494^2],
[124,15,g492^2*g494],
[125,15,g487^2*g492^2*g494],
[128,15,g492*g494^2],
[129,15,g448^2*g481*g494^2],
[130,15,g468^2*g481*g492*g494^2],
[132,15,g391*g448*g468^2*g487*g492],
[134,15,g467*g494^2],
[135,15,g467*g480*g487*g494],
[136,15,g449*g467^2*g469*g482^2*g487*g488*g494],
[137,15,g350^2*g365*g369^2*g397*g399*g425*g429^2*g435*g448
    *g449^2*g450*g454^2*g455^2*g456*g467*g469*g470*g471^2*g472^2
    *g473*g474*g483*g487^2*g488^2*g489^2*g492^2*g493],
[138,15,g306*g309^2*g314*g315*g363*g365^2*g369^2*g392*g396^2
    *g399*g403^2*g404^2*g425*g428*g429*g433^2*g447^2*g449^2*g451^2
    *g454*g455*g456*g467^2*g468^2*g469^2*g472^2*g473*g474*g483
    *g487*g492^2*g493^2*g494],
[139,15,g267*g315*g357*g358^2*g392*g395*g423^2*g425^2*g428
    *g448*g450^2*g467*g468*g480^2*g487*g494],
[140,15,g216],
[141,15,g217],
[142,15,g218*g447^2*g492*g494^2],
[143,15,g219*g423^2*g447*g492*g494],
[144,15,g435*g448*g468^2*g470^2*g481*g487*g492^2],
[145,15,g220*g306*g309^2*g314*g315*g363*g365^2*g369*g392
    *g396^2*g397*g425^2*g428*g429^2*g432^2*g433*g435^2*g447^2
    *g448*g449*g450*g454^2*g456*g467^2*g468*g471^2*g480^2*g481^2
    *g483^2*g487*g489*g493*g494^2],
[153,15,g492^2],
[174,15,g492],
[175,15,g480^2],
[178,15,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[179,15,g492],
[180,15,g494^2],
[181,15,g492^2*g494^2],
[184,15,g494],
[185,15,g468^2*g487],
[186,15,g481^2*g487*g494],
[188,15,g424*g468*g481^2*g492*g494],
[190,15,g480],
[191,15,g480*g492],
[192,15,g480^2*g494],
[193,15,g399*g403^2*g429*g432^2*g449*g451*g456*g468*g469
    *g474^2*g480*g481*g482^2*g488*g493*g494^2],
[194,15,g365^2*g397*g399^2*g403^2*g404^2*g425*g432^2*g433^2
    *g435^2*g449^2*g450*g451^2*g454*g455^2*g456^2*g467*g468^2
    *g469*g471^2*g472*g480*g481*g483^2*g488^2*g489],
[195,15,g315*g358*g392*g425*g428*g447^2*g450*g468*g481
    *g482^2*g487*g488^2*g492^2*g494^2],
[196,15,g267],
[197,15,g268],
[198,15,g306^2*g309^2*g314*g315*g363*g392*g396^2*g397*g399
    *g403*g404^2*g425^2*g428*g429*g432*g435^2*g448*g450*g455*g456
    *g469^2*g471^2*g473*g487^2*g488^2],
[199,15,g269*g447^2*g467*g494],
[200,15,g456*g468*g481^2*g487*g492*g494^2],
[201,15,g270*g365^2*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435^2*g450*g451*g455*g456*g467*g469^2*g471^2*g472^2*g473^2
    *g480*g482*g483*g488*g489^2*g492^2*g494],
[227,15,g494],
[232,15,g494],
[234,15,g494^2],
[238,15,g481^2*g492],
[239,15,g487^2*g492],
[241,15,g448*g481*g487^2*g494],
[244,15,g494],
[246,15,g432*g474^2*g481^2*g483^2*g489^2*g492*g493^2],
[247,15,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g472^2*g474*g480*g481*g482^2*g487*g488*g489^2*g492*g493
    *g494],
[248,15,g358*g425*g450*g467^2*g480*g481*g482*g492^2],
[249,15,g315],
[250,15,g316],
[251,15,g365^2*g432^2*g451^2*g454^2*g472*g474*g480*g483
    *g487^2*g492*g493^2*g494^2],
[252,15,g317*g467^2*g480],
[253,15,g474*g481*g487^2*g492*g494],
[254,15,g318*g399^2*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456^2*g469*g472^2*g480*g481^2*g482^2*g483^2*g488*g489*g492^2
    *g493],
[286,15,g487^2*g494],
[287,15,g492^2*g494],
[289,15,g468*g487*g492^2],
[294,15,g454*g483^2*g487^2*g489^2*g493^2*g494],
[295,15,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[296,15,g482*g488^2*g492],
[297,15,g358],
[298,15,g359],
[299,15,g399^2*g454^2*g472*g473*g487],
[300,15,g427*g434^2*g453^2*g471^2*g472^2*g475^2*g480*g492
    *g493*g494],
[301,15,g483*g487*g492^2*g494],
[302,15,g360*g432*g451^2*g455^2*g473*g474*g481^2*g487*g492^2
    *g494],
[333,15,g492^2],
[334,15,g494^2],
[336,15,g481*g492*g494^2],
[341,15,g472*g489^2*g492^2*g493^2],
[342,15,g454],
[343,15,g488*g494],
[344,15,g449^2*g469^2*g480*g482*g487^2*g492],
[345,15,g393],
[346,15,g432*g451*g454*g474^2*g481^2*g487*g489*g492^2*g493
    *g494^2],
[347,15,g471*g493^2],
[348,15,g489*g492*g494^2],
[349,15,g394*g454*g472^2*g493*g494],
[372,15,g494^2],
[375,15,g487*g494],
[380,15,g493*g494],
[381,15,g472],
[384,15,g426],
[385,15,g454*g472^2*g473^2*g487*g489^2*g492^2*g494],
[387,15,g493*g494],
[388,15,g427*g472*g493*g494],
[409,15,g492],
[415,15,g493^2*g494^2],
[418,15,g470^2],
[419,15,g472*g489*g492*g493^2*g494],
[422,15,g471^2*g493^2*g494^2],
[436,15,g494],
[17,16,g106*g163*g214*g216*g267*g271*g304^2*g313*g315^2
    *g319^2*g356*g358*g361^2*g389*g391^2*g392*g423^2*g424^2*g425
    *g448^2*g449*g450^2*g468*g469^2*g480^2*g481^2*g482^2*g487
    *g488^2*g492],
[18,16,g256*g351^2*g423*g424*g447^2*g448^2*g480^2*g487^2
    ],
[19,16,g87*g210^2*g216^2*g217*g262*g265*g274*g310^2*g315
    *g319*g322*g356^2*g361^2*g364^2*g389^2*g390^2*g391*g392^2
    *g393*g395*g398^2*g399*g423*g424*g425*g426^2*g430*g432*g447^2
    *g448*g449^2*g450^2*g451*g455^2*g467*g468*g472^2*g473^2*g474
    *g480^2*g483^2*g487^2*g489*g493*g494],
[20,16,g88^2*g151*g389^2*g423^2*g447^2*g467^2*g480^2],
[21,16,g96*g106^2*g157*g163*g164^2*g210^2*g216^2*g217
    *g224^2*g262*g265^2*g267*g268^2*g304*g310^2*g313*g315*g316
    *g319^2*g351^2*g354^2*g358*g361^2*g389^2*g390*g391^2*g392^2
    *g393^2*g398*g423*g425*g428^2*g449*g452*g468*g469*g470^2*g480^2
    *g481*g488^2*g494],
[22,16,g106*g171^2*g214*g224*g256*g265^2*g267*g271*g274^2
    *g313^2*g315^2*g319*g322*g351*g356*g357^2*g358*g361^2*g364
    *g389^2*g398^2*g425*g430*g448^2*g452*g467*g469*g480*g481*g482
    *g488^2*g492^2*g494^2],
[23,16,g114],
[24,16,g115*g267^2*g351*g357^2*g389^2*g392*g395^2*g423^2
    *g428^2*g448^2*g449^2*g450^2*g467*g468^2*g469*g480^2*g481
    *g488*g494],
[25,16,g116*g256*g304*g351*g354^2*g358*g390*g391^2*g393^2
    *g424^2*g425*g426*g430^2*g447^2*g448*g449^2*g450*g467^2*g468^2
    *g469*g470^2*g480^2*g492^2*g494^2],
[26,16,g398],
[27,16,g117*g147^2*g152*g203^2*g256^2*g304^2*g312^2*g351^2
    *g389^2*g423^2*g424^2*g447^2*g448^2*g467^2*g468*g480^2*g481
    *g487],
[53,16,g423^2*g467*g480*g481^2*g487*g492*g494^2],
[54,16,g481^2*g487],
[58,16,g487*g494],
[59,16,g389^2*g423^2*g447^2*g448^2*g467^2*g468*g480^2
    *g481^2*g487^2*g492*g494],
[60,16,g313^2*g315*g358*g361^2*g389*g395*g423*g424^2*g447
    *g448*g449^2*g467^2*g468*g469*g481*g487*g492^2],
[62,16,g468^2*g492^2*g494^2],
[65,16,g480^2*g492^2*g494^2],
[66,16,g480^2*g481*g487^2*g492^2],
[67,16,g304^2*g351^2*g423^2*g447*g448^2*g480^2*g481^2
    *g487^2*g494^2],
[69,16,g312^2*g356*g391^2*g447*g467*g480*g481*g487^2*g492^2
    ],
[70,16,g447^2*g467*g481^2*g487^2*g492],
[71,16,g423*g467^2*g468*g481*g487^2],
[73,16,g163^2*g216*g265^2*g267*g313^2*g315*g319^2*g351
    *g357*g389^2*g391^2*g392^2*g423*g425*g428^2*g447*g450^2*g467
    *g469^2*g480^2*g481*g482^2*g488^2*g492^2*g494^2],
[74,16,g150*g262*g267*g268^2*g310*g313^2*g315^2*g316^2
    *g322^2*g357^2*g358*g359^2*g361^2*g364*g390^2*g391^2*g392^2
    *g393^2*g423*g424*g426*g428*g432*g447*g448*g449^2*g450^2*g451
    *g452*g454*g468*g469*g470^2*g473*g474^2*g481*g482*g483*g487^2
    *g488^2*g489*g493*g494],
[75,16,g151^2*g205^2*g306*g309^2*g315*g363*g365*g369*g392^2
    *g396*g399^2*g403^2*g404*g423*g425*g428^2*g429*g433*g447*g449
    *g450^2*g453^2*g455*g456*g467*g468^2*g471*g472^2*g480^2*g482
    *g483*g488^2*g489*g492^2*g493],
[76,16,g157*g163^2*g210*g216*g217^2*g262^2*g267^2*g268
    *g274^2*g310*g313^2*g315*g316^2*g351*g354^2*g357*g358*g359
    *g361^2*g389^2*g390^2*g395^2*g423^2*g424^2*g425^2*g426^2*g430
    *g447*g450^2*g469^2*g470*g480*g481*g488^2*g494^2],
[77,16,g163*g224^2*g265*g274*g304*g313^2*g315*g319*g322^2
    *g357^2*g358^2*g361*g364*g389*g391*g392^2*g395^2*g398*g423^2
    *g430^2*g452*g468^2*g469^2*g470*g480^2*g482*g488^2*g492],
[78,16,g171],
[79,16,g172*g315^2*g358^2*g389*g392^2*g428^2*g447^2*g449^2
    *g450*g468^2*g469^2*g480^2*g481*g482^2*g487*g488],
[80,16,g173*g304*g351^2*g389^2*g390^2*g423*g424^2*g426^2
    *g448*g452^2*g467^2*g468*g470^2*g480^2*g481*g487^2*g492],
[81,16,g430],
[82,16,g174*g203^2*g206*g256*g258*g304^2*g351^2*g356^2
    *g389^2*g391*g423^2*g447^2*g448^2*g467^2*g468*g480^2*g487
    *g494],
[90,16,g481^2*g487*g494^2],
[92,16,g448*g468^2*g481^2*g487],
[118,16,g447*g467^2*g480*g487*g492*g494],
[119,16,g487*g492*g494^2],
[120,16,g487*g492*g494^2],
[121,16,g492^2*g494^2],
[122,16,g423*g468*g481*g494],
[123,16,g357*g358^2*g392^2*g395*g423^2*g425^2*g428*g447
    *g448*g449*g450^2*g467*g468*g469*g480*g481*g482^2*g488*g492^2
    *g494^2],
[125,16,g481*g487^2*g492^2],
[128,16,g494^2],
[129,16,g487*g492^2*g494^2],
[130,16,g351^2*g389^2*g447^2*g467*g468^2*g487^2*g492^2
    ],
[132,16,g356^2*g391*g424^2*g467*g480*g487*g492^2*g494^2],
[133,16,g467^2*g480*g487^2*g492^2*g494],
[134,16,g447*g480^2*g481*g487*g492^2],
[136,16,g216^2*g267*g313^2*g315*g357^2*g358*g361^2*g389
    *g392*g423^2*g424^2*g425^2*g447*g449*g450^2*g467*g469^2*g480^2
    *g482^2*g487*g488^2],
[137,16,g310^2*g314*g315^2*g316*g330^2*g354*g358*g363*g364
    *g369*g390^2*g396^2*g397^2*g398*g399*g403*g404*g423*g425*g429^2
    *g430^2*g432^2*g433^2*g447*g448*g449^2*g450*g452^2*g456*g468^2
    *g469*g471*g472^2*g473*g480^2*g481*g483*g487^2*g489^2*g493^2
    *g494^2],
[138,16,g205^2*g306*g309^2*g315*g363*g365*g369*g392^2*g396
    *g399^2*g403^2*g404*g425*g428^2*g429*g433*g447^2*g449*g450^2
    *g453^2*g455*g456*g467*g468^2*g471*g472^2*g480^2*g482*g483
    *g488^2*g489*g492^2*g493],
[139,16,g210*g216^2*g262*g267*g268^2*g310^2*g315^2*g316
    *g322^2*g354*g357^2*g358*g359^2*g389*g390^2*g392*g393*g395^2
    *g423^2*g428^2*g447^2*g448^2*g449*g452*g467*g469*g470*g480
    *g488^2*g492*g494],
[140,16,g216*g274^2*g313*g322*g351*g357^2*g358*g361*g364^2
    *g392^2*g395*g398*g423*g424*g425^2*g428^2*g430*g447^2*g449
    *g452^2*g469*g470*g480^2*g481^2*g482*g487*g492^2*g494^2],
[141,16,g224],
[142,16,g225*g358^2*g423*g425^2*g449*g450^2*g469^2*g480^2
    *g481^2*g482^2*g487^2*g488^2*g492],
[143,16,g226*g351*g389^2*g448^2*g467^2*g468*g480^2*g487
    *g492*g494],
[144,16,g452],
[145,16,g227*g256^2*g258*g304*g306*g351*g389^2*g391^2*g397^2
    *g404*g423^2*g424*g425^2*g429*g432*g435*g447^2*g448*g449^2
    *g450^2*g451^2*g455^2*g456*g468^2*g471*g472^2*g473*g474^2
    *g480^2*g482^2*g489*g492^2*g493^2],
[153,16,g487*g492*g494^2],
[154,16,g468^2*g492*g494^2],
[175,16,g467*g480^2*g492*g494],
[176,16,g492*g494],
[177,16,g494^2],
[178,16,g447*g481*g487],
[179,16,g392*g425^2*g428*g447^2*g450*g467*g468*g481*g482^2
    *g487^2*g488^2*g494^2],
[181,16,g487*g492^2*g494^2],
[185,16,g492*g494^2],
[186,16,g389^2*g423^2*g467^2*g480*g481^2*g492^2*g494^2],
[188,16,g391^2*g424*g448^2*g480*g492*g494^2],
[189,16,g480^2*g492^2*g494^2],
[190,16,g467*g487*g492*g494^2],
[192,16,g267^2*g315*g357^2*g358*g392^2*g395^2*g423*g425
    *g447^2*g448^2*g449*g467*g469*g480^2*g482^2*g487^2*g488*g494^2],
[193,16,g354^2*g358^2*g359*g390*g398*g399*g403*g404*g429
    *g430*g432^2*g447*g448^2*g449*g452^2*g454*g455^2*g456^2*g467
    *g468^2*g469*g470^2*g472^2*g480^2*g481*g482^2*g483^2*g487
    *g488*g489*g492^2*g494^2],
[194,16,g306*g309^2*g315*g363*g365*g369*g392^2*g396*g399^2
    *g403^2*g404*g425*g428^2*g429*g433*g447*g449*g450^2*g453^2
    *g455*g456*g467^2*g468^2*g471*g472^2*g480^2*g482*g483*g488^2
    *g489*g492^2*g493],
[195,16,g262*g267^2*g310*g315*g316^2*g354^2*g358^2*g359
    *g364^2*g390*g392^2*g393^2*g423*g425*g426*g428^2*g447^2*g449^2
    *g450^2*g467^2*g468^2*g469^2*g470*g480^2*g482*g487^2*g488
    *g494^2],
[196,16,g267*g322^2*g357*g364*g389*g392^2*g395*g398^2*g425^2
    *g428*g430*g447*g448*g449*g450^2*g452*g467^2*g469^2*g470^2
    *g480*g487*g492*g494],
[197,16,g274],
[198,16,g275*g447*g480^2*g494^2],
[199,16,g276*g389*g423^2*g467*g468^2*g481*g494],
[200,16,g470],
[201,16,g277*g304^2*g306*g351*g389*g397^2*g404*g423*g424^2
    *g425^2*g432*g433*g435*g447^2*g448*g449*g450^2*g454*g456^2
    *g468*g469^2*g471*g472^2*g473^2*g474*g482^2*g488*g489^2*g492
    *g493^2*g494^2],
[207,16,g481^2*g494],
[228,16,g480*g494],
[229,16,g494],
[231,16,g467*g487*g492],
[232,16,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[234,16,g492*g494^2],
[238,16,g494],
[239,16,g423^2*g447^2*g480^2*g487^2*g494^2],
[241,16,g424^2*g448*g468^2*g494],
[242,16,g494^2],
[243,16,g480*g492*g494],
[245,16,g315^2*g358*g392^2*g425^2*g428^2*g447*g467^2*g468^2
    *g469^2*g480^2*g487^2*g488*g492*g494^2],
[246,16,g390^2*g393*g430*g433*g449*g452*g467*g468^2*g469
    *g470^2*g482^2*g488*g492],
[247,16,g365^2*g369^2*g397^2*g403*g404*g425^2*g429*g432^2
    *g433^2*g435^2*g448*g449*g450^2*g451^2*g455*g469^2*g471*g472^2
    *g473*g481*g483^2*g487^2*g489^2*g492^2*g494^2],
[248,16,g310*g315^2*g354*g358*g359^2*g390^2*g393*g398^2
    *g425^2*g426^2*g447*g449^2*g450^2*g467^2*g470^2*g480*g481^2
    *g487*g488^2*g492^2],
[249,16,g315*g364^2*g392*g398*g423*g425^2*g428*g430^2*g449^2
    *g450*g452*g467*g468*g469^2*g470*g480^2*g482*g488*g494^2],
[250,16,g322],
[251,16,g323*g467],
[252,16,g324*g423*g447^2*g480*g481^2*g487],
[254,16,g325*g351^2*g389*g397^2*g404*g423*g425^2*g432*g433
    *g435*g447*g448^2*g449*g450^2*g454*g456^2*g467^2*g468*g469^2
    *g471*g472*g473*g474*g480^2*g481*g482^2*g488*g489*g493^2*g494^2],
[259,16,g487^2],
[280,16,g480*g492*g494],
[281,16,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[282,16,g494],
[287,16,g447^2*g467^2*g492^2],
[289,16,g448^2*g468*g481^2],
[291,16,g494],
[293,16,g358^2*g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2
    *g487^2*g488*g492^2*g494^2],
[294,16,g426*g452*g455*g470*g480*g481^2*g492^2*g494],
[295,16,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493],
[296,16,g354*g358^2*g390*g393^2*g426*g430^2*g449*g467*g469
    *g470*g482^2*g487*g488^2*g494^2],
[297,16,g358*g398^2*g425*g430*g447*g449^2*g450*g452^2*g469
    *g470*g480*g481*g492*g494],
[298,16,g364],
[299,16,g365*g480],
[300,16,g427^2*g431^2*g434*g447^2*g449*g467^2*g469*g471
    *g472*g473*g475*g480^2*g482^2*g483^2*g488^2*g489^2*g492^2
    *g493^2],
[302,16,g366*g389^2*g423*g429^2*g433*g447*g449^2*g454*g455
    *g456*g467*g468^2*g469^2*g472*g474^2*g480^2*g481*g482*g483
    *g487*g489^2*g492^2*g493^2*g494],
[307,16,g492^2],
[327,16,g494],
[334,16,g467^2*g480^2*g494^2],
[336,16,g468^2*g481*g487^2],
[341,16,g473*g487^2*g494^2],
[342,16,g455*g474],
[343,16,g390*g426^2*g449*g452^2*g469*g470^2*g482^2*g487
    *g488*g492^2*g494^2],
[344,16,g430^2*g452*g467*g470^2*g480*g492^2],
[345,16,g398],
[346,16,g399],
[347,16,g453^2*g467^2*g471*g480^2*g489*g492^2*g494^2],
[349,16,g400*g423^2*g447*g451^2*g455*g467*g472*g473*g474
    *g480*g481^2*g483^2*g487*g489*g492^2*g493*g494^2],
[353,16,g494^2],
[373,16,g480^2],
[375,16,g481^2*g487*g492^2],
[380,16,g489^2*g492^2*g493^2*g494^2],
[381,16,g473*g483],
[383,16,g452^2*g470*g480*g494^2],
[384,16,g430],
[385,16,g432^2*g451^2*g473^2*g474*g481*g483*g487*g489*g493^2
    *g494],
[386,16,g471^2*g480^2*g493*g494^2],
[388,16,g431*g447^2*g467*g472^2*g473^2*g480*g493^2*g494],
[409,16,g487^2*g492*g494^2],
[414,16,g493^2*g494^2],
[415,16,g494^2],
[417,16,g470^2],
[418,16,g452],
[419,16,g454^2*g472^2*g473*g487^2*g489*g492^2*g493^2*g494],
[422,16,g453*g467^2*g480*g489*g494^2],
[436,16,g492^2*g494],
[443,16,g470],
[444,16,g472^2*g489^2*g492^2*g493*g494^2],
[446,16,g471*g480^2*g493],
[457,16,g494^2],
[18,17,g392*g399^2*g403^2*g425^2*g428*g429^2*g432*g450
    *g455*g456*g467^2*g472*g473^2*g474*g480*g483^2*g487*g488*g489^2
    *g492^2*g493*g494^2],
[19,17,g91^2*g212^2*g263*g269^2*g309^2*g311^2*g315*g317^2
    *g355^2*g357^2*g358*g360*g365^2*g367*g369*g392*g395^2*g399^2
    *g401*g404*g423*g428^2*g429*g433*g434^2*g447^2*g448*g449^2
    *g450^2*g451^2*g453*g454^2*g467^2*g468*g469^2*g474*g475^2
    *g480^2*g481*g483*g492^2*g493],
[20,17,g159^2*g212^2*g263^2*g311^2*g355^2*g369^2*g397
    *g399*g403^2*g404*g425*g427*g429^2*g432^2*g433^2*g434*g435^2
    *g448*g450*g454^2*g455*g456^2*g467^2*g469^2*g471*g472*g473^2
    *g475*g483^2*g487*g489*g492],
[21,17,g97^2*g152^2*g158^2*g206*g209^2*g216*g257^2*g258
    *g263^2*g269*g309^2*g311*g313*g314^2*g315*g317^2*g318*g354^2
    *g355^2*g357^2*g360*g361*g362*g363^2*g365^2*g369^2*g389*g390^2
    *g392*g393^2*g394^2*g395*g396*g397^2*g399^2*g423^2*g424^2
    *g425*g426*g427*g429*g430^2*g431*g432^2*g433^2*g434*g435*g447^2
    *g448*g450^2*g451*g453^2*g454^2*g467^2*g468^2*g469^2*g470
    *g471^2*g473^2*g475*g480*g482^2*g483^2*g487^2*g488^2*g489^2
    *g493^2*g494^2],
[22,17,g105^2*g108*g162^2*g214^2*g215^2*g216*g257^2*g266^2
    *g271^2*g304*g313*g314^2*g315^2*g319*g351*g352^2*g354*g356^2
    *g358*g361*g369^2*g389^2*g390^2*g393*g395^2*g397*g399^2*g404^2
    *g423*g424^2*g425*g426^2*g429*g430*g432^2*g447^2*g448^2*g449^2
    *g450*g451^2*g456*g467*g468^2*g470^2*g472*g480*g481^2*g482^2
    *g483*g487^2*g488^2*g489*g492^2*g494],
[23,17,g113^2*g115*g161*g163*g170^2*g221*g223^2*g256^2
    *g257*g267*g271^2*g273^2*g304^2*g305*g313*g315^2*g319*g321^2
    *g351*g352*g354*g356^2*g357^2*g358*g361^2*g363^2*g390*g391
    *g392^2*g393*g397^2*g426*g429^2*g430*g447*g448^2*g450^2*g451^2
    *g452^2*g469*g470*g472^2*g473*g480^2*g481*g482^2*g483^2*g489^2
    *g492*g493*g494],
[24,17,g118],
[25,17,g119*g303^2*g350*g390^2*g399^2*g403^2*g426*g429^2
    *g432^2*g451^2*g452^2*g454*g456*g468*g470^2*g473*g480^2*g481^2
    *g483*g492^2*g493^2*g494^2],
[26,17,g185*g258^2*g263^2*g306^2*g311*g314^2*g318*g355^2
    *g360*g362*g363^2*g365^2*g369*g377^2*g394^2*g396*g397^2*g403^2
    *g404*g411^2*g424*g425*g427*g431^2*g432^2*g434*g437^2*g449
    *g450*g451*g454*g455^2*g458^2*g467^2*g471^2*g472*g473^2*g480
    *g482*g483^2*g487*g488*g492*g493^2*g494^2],
[27,17,g120*g153^2*g318*g365^2*g369*g392*g399*g403^2*g428
    *g429^2*g432^2*g434^2*g435^2*g436*g447^2*g448^2*g450^2*g451
    *g454*g455^2*g456*g458*g467^2*g469*g471*g472*g473*g474^2*g475^2
    *g480*g481*g482*g487*g488^2*g492*g493^2*g494],
[33,17,g480^2*g494],
[35,17,g467*g492],
[38,17,g389*g423^2*g447^2*g467^2*g481*g494^2],
[42,17,g468^2*g481^2*g492^2],
[43,17,g492^2*g494^2],
[46,17,g447*g480*g492^2],
[48,17,g481^2],
[50,17,g423^2*g467*g480*g481^2*g487*g492*g494^2],
[51,17,g351^2*g389*g423^2*g447^2*g467*g468*g481^2*g487^2
    *g492*g494],
[52,17,g481*g492^2*g494^2],
[55,17,g399*g429*g432*g433^2*g449*g451^2*g454^2*g455^2
    *g456^2*g469*g472*g482^2*g483*g488*g489*g492^2*g493*g494],
[57,17,g492*g494],
[59,17,g481^2*g487*g494^2],
[60,17,g487^2],
[61,17,g481*g487*g492^2*g494^2],
[62,17,g487*g492^2*g494],
[63,17,g356^2*g391*g423^2*g424*g447^2*g448^2*g467*g492^2
    ],
[64,17,g312*g391^2*g423^2*g447*g448^2*g467*g468^2*g480
    *g481*g487^2*g492*g494^2],
[65,17,g389^2*g447^2*g467^2*g468^2*g480^2*g481*g487^2
    *g494],
[66,17,g357*g358^2*g395*g423^2*g428^2*g447^2*g448*g449^2
    *g450*g467*g468^2*g481*g482*g487*g488*g492^2],
[67,17,g425^2*g450^2*g469*g480*g481*g487^2*g488^2],
[68,17,g264^2*g356*g389*g391^2*g423*g424^2*g448^2*g467
    *g468*g480*g481^2],
[69,17,g214*g216^2*g257*g265^2*g267^2*g271*g304^2*g305^2
    *g313*g319*g351*g354^2*g356*g357^2*g358*g361*g391*g392^2*g393^2
    *g423*g425^2*g428^2*g430^2*g448^2*g450^2*g452^2*g469*g470
    *g487^2*g488*g492^2*g494^2],
[70,17,g425^2*g447*g449^2*g450^2*g467*g480*g481^2*g482^2
    *g487^2*g492^2],
[71,17,g161^2*g163*g214^2*g216*g221^2*g256*g257^2*g265
    *g305*g312^2*g313*g315^2*g351^2*g352*g354^2*g357^2*g358*g361
    *g389^2*g390*g391^2*g392^2*g393^2*g395^2*g426*g428*g430^2
    *g449*g467*g468^2*g469^2*g470^2*g480^2*g481*g482^2*g487*g492^2
    ],
[72,17,g163*g216*g265*g267*g315*g319*g351^2*g357*g358^2
    *g361^2*g391*g395^2*g423*g424^2*g425*g447^2*g448^2*g468^2
    *g469*g480*g481*g482^2*g487*g488*g492],
[74,17,g311^2*g326^2*g355^2*g367*g392*g399*g403^2*g427
    *g428*g431^2*g433^2*g434^2*g447^2*g450^2*g451*g454*g468^2
    *g469*g472*g473^2*g474*g475^2*g480*g481*g482*g483*g489*g492
    *g493*g494],
[75,17,g212*g403*g429^2*g432*g433^2*g449^2*g451*g454^2
    *g456*g468^2*g469^2*g471*g473*g474^2*g480*g481*g482*g483*g487^2
    *g488*g489*g492^2*g493^2*g494],
[76,17,g205*g206^2*g211^2*g261^2*g266^2*g267*g306*g309^2
    *g311^2*g314^2*g315*g317^2*g320*g350^2*g355^2*g357^2*g358^2
    *g360*g362^2*g365*g390*g391*g392*g395^2*g396*g403*g404^2*g424
    *g426*g427^2*g428^2*g432^2*g434^2*g435^2*g447*g450^2*g452
    *g453^2*g454*g455^2*g456*g467*g471^2*g472*g473*g475^2*g480
    *g481*g487^2*g488^2*g489^2*g492*g493^2*g494^2],
[77,17,g162^2*g165*g215^2*g265^2*g266^2*g267*g305^2*g314^2
    *g319^2*g351*g357*g358^2*g361*g369^2*g389*g390*g391^2*g395
    *g397*g399^2*g404^2*g423^2*g424*g426*g428^2*g429*g432^2*g447
    *g448^2*g449^2*g451^2*g452*g456*g467*g468*g469^2*g470*g472
    *g480^2*g483*g487*g488^2*g489*g492*g494],
[78,17,g170^2*g172*g214*g216*g223^2*g271*g273^2*g304^2
    *g305*g315*g319^2*g321^2*g351^2*g352*g356*g357*g358^2*g361
    *g363^2*g389*g390*g391*g392^2*g395^2*g397^2*g423^2*g424^2
    *g425^2*g426*g429^2*g447^2*g448*g449^2*g451^2*g452*g469*g470
    *g472^2*g473*g483^2*g487^2*g489^2*g492^2*g493],
[79,17,g175],
[80,17,g176*g350^2*g454*g470*g472*g483*g487*g489^2*g492^2
    *g493^2],
[81,17,g238*g306^2*g311^2*g360*g369^2*g394^2*g396*g397
    *g399*g403^2*g404*g411^2*g425*g434*g435^2*g437^2*g448^2*g449^2
    *g450*g451^2*g453^2*g454*g455*g458^2*g467^2*g469*g471^2*g472
    *g473*g481^2*g483*g487^2*g488^2*g492^2],
[82,17,g337*g355^2*g360^2*g367^2*g369^2*g394*g397*g401
    *g404^2*g417^2*g429^2*g433^2*g434^2*g442^2*g443^2*g448*g449
    *g451*g453^2*g454^2*g455^2*g463^2*g464^2*g468*g469*g471^2
    *g472*g474*g475^2*g476^2*g477^2*g480^2*g482^2*g485^2*g486^2
    *g487*g488*g490^2*g491^2*g494],
[87,17,g448^2*g468^2*g487^2],
[99,17,g481*g492^2],
[100,17,g494],
[101,17,g494^2],
[105,17,g480^2*g494^2],
[108,17,g467^2*g480^2*g494],
[110,17,g487*g492^2*g494^2],
[113,17,g423^2*g487^2*g492^2*g494^2],
[115,17,g447*g467^2*g480*g487*g492*g494],
[116,17,g389*g423*g480*g481^2*g494],
[117,17,g487^2*g492^2],
[120,17,g432*g454*g455*g473*g481^2*g483*g487*g492*g493^2
    *g494^2],
[122,17,g487*g492*g494^2],
[123,17,g492*g494^2],
[124,17,g487^2*g492],
[125,17,g492^2],
[126,17,g391^2*g424*g447^2*g448*g467^2*g468^2*g480*g494^2],
[127,17,g356*g424^2*g447^2*g467*g468^2*g480*g481^2*g487
    *g492^2*g494],
[128,17,g423^2*g467^2*g480^2*g481^2*g487*g492^2],
[129,17,g392*g428*g447^2*g449*g450^2*g467^2*g468*g469^2
    *g481^2*g487^2*g488*g492*g494^2],
[130,17,g449^2*g469^2*g482*g487*g492^2],
[131,17,g312^2*g391*g423*g424^2*g447*g448^2*g468^2*g480
    *g481*g487^2],
[132,17,g265*g267^2*g305*g313^2*g315^2*g319*g351^2*g352^2
    *g357*g361*g389*g390^2*g391*g392^2*g395*g424*g425^2*g426^2
    *g447*g449*g450^2*g452^2*g468^2*g469*g470^2*g480*g482^2*g487^2
    *g488*g492^2],
[133,17,g449^2*g467*g469^2*g480*g482*g487^2*g494],
[134,17,g214^2*g216*g265^2*g267*g271^2*g304*g305^2*g313
    *g352*g356^2*g357*g358^2*g389^2*g390^2*g392^2*g395*g423^2
    *g424^2*g425^2*g426^2*g428^2*g449^2*g450*g452^2*g469^2*g470^2
    *g480^2*g481^2*g482^2*g492^2],
[135,17,g216*g267*g313*g315*g358*g361*g389^2*g392*g395^2
    *g424*g428^2*g447*g448^2*g449^2*g467^2*g468^2*g469*g480^2
    *g481^2*g487^2*g488],
[137,17,g355^2*g367^2*g401*g425*g432*g434^2*g450*g451^2
    *g453^2*g454*g455^2*g467^2*g469^2*g471^2*g473*g474*g475^2
    *g482*g487^2*g488*g489*g492*g493^2],
[138,17,g263*g432*g451^2*g454*g455^2*g473^2*g474*g481^2
    *g489^2*g492*g493^2],
[139,17,g258^2*g306^2*g314^2*g355^2*g362*g363^2*g365*g394
    *g396*g397^2*g399^2*g404*g424*g425*g427*g429*g431^2*g432^2
    *g434*g435*g447^2*g448*g450*g456*g467*g469^2*g473^2*g474^2
    *g475*g480*g481^2*g482*g483^2*g487*g492^2*g493^2],
[140,17,g215^2*g218*g266^2*g313^2*g314^2*g315*g352^2*g361^2
    *g369^2*g389*g392*g395*g397*g399^2*g404^2*g423*g424^2*g428
    *g429*g432^2*g447^2*g448^2*g450^2*g451^2*g456*g467*g472*g480^2
    *g483*g487^2*g488^2*g489*g492*g494^2],
[141,17,g223^2*g225*g265*g267*g273^2*g319*g321^2*g351^2
    *g352*g358*g361^2*g363^2*g389^2*g391*g392*g395*g397^2*g423
    *g424^2*g425^2*g428^2*g429^2*g447^2*g448*g451^2*g467*g468^2
    *g469*g472^2*g473*g480^2*g481*g483^2*g488*g489^2*g492^2*g493
    *g494],
[142,17,g228],
[143,17,g229*g472*g493^2*g494^2],
[144,17,g286*g355^2*g394*g397*g403^2*g404^2*g425*g427^2
    *g429*g433*g435^2*g437^2*g450*g451*g454^2*g455*g456*g458^2
    *g467^2*g468^2*g469^2*g473^2*g475^2*g481*g482*g483*g484^2
    *g487*g488*g489^2*g492*g494],
[145,17,g376*g394^2*g401^2*g403^2*g427*g429*g433^2*g434
    *g442^2*g451^2*g455^2*g463^2*g464^2*g468*g471*g472^2*g473
    *g475*g476^2*g477^2*g481*g483^2*g485^2*g486^2*g487^2*g490^2
    *g491^2*g493*g494],
[150,17,g468*g487^2*g494^2],
[165,17,g480^2],
[167,17,g492*g494^2],
[170,17,g447^2*g492^2*g494^2],
[172,17,g467*g480^2*g492*g494],
[173,17,g423*g447*g487^2],
[174,17,g492^2*g494^2],
[178,17,g492*g494],
[179,17,g494],
[180,17,g492^2*g494],
[181,17,g494^2],
[182,17,g424^2*g448*g467^2*g468*g480^2*g481^2],
[183,17,g391*g448^2*g467^2*g480*g481^2*g487^2*g492*g494^2],
[184,17,g447^2*g480^2*g487^2*g492*g494^2],
[185,17,g425*g450*g467^2*g469^2*g480^2*g481*g482*g487^2
    *g488*g492*g494^2],
[186,17,g492^2],
[187,17,g356^2*g424*g447*g448^2*g467*g468^2*g481^2*g487
    *g492^2],
[188,17,g313*g315^2*g352*g357^2*g358^2*g361*g389^2*g392
    *g395*g423*g424*g425^2*g428*g448*g449^2*g467*g469^2*g481^2
    *g492],
[189,17,g480*g494^2],
[190,17,g265^2*g267*g313^2*g315*g319^2*g351*g352^2*g357
    *g391^2*g392*g423^2*g425^2*g428*g447^2*g448^2*g450^2*g469^2
    *g480^2*g482],
[191,17,g267*g315*g357*g358*g395*g423^2*g425*g428^2*g448
    *g449^2*g450^2*g467*g468^2*g469^2*g481^2*g487*g488^2*g492^2
    *g494^2],
[193,17,g401^2*g434*g449*g454*g469*g471^2*g472^2*g475*g480^2
    *g482^2*g487*g488*g493^2],
[194,17,g311*g454*g489^2*g492^2*g493],
[195,17,g306^2*g369^2*g396*g397*g403*g404*g425*g427*g432^2
    *g434^2*g435^2*g448^2*g449^2*g450*g451*g453^2*g454*g455*g456
    *g467*g468*g469*g471*g472*g473*g475^2*g480^2*g481*g483*g487
    *g488^2*g489*g493*g494^2],
[196,17,g266^2*g306^2*g309^2*g315*g357^2*g358*g363*g392
    *g395^2*g396^2*g397*g399*g403*g404^2*g423*g428^2*g429*g432
    *g435^2*g447*g449*g450^2*g455*g456*g468^2*g469*g471^2*g473
    *g480*g481^2*g482*g487^2*g488^2*g492*g494],
[197,17,g273^2*g275*g313*g315*g321^2*g361*g363^2*g389^2
    *g395^2*g397^2*g423^2*g424*g425*g428*g429^2*g447*g448^2*g449
    *g450^2*g451^2*g467^2*g468^2*g469^2*g472^2*g473*g480^2*g481
    *g482*g483^2*g487^2*g488*g489^2*g493*g494^2],
[198,17,g278],
[199,17,g279*g493^2*g494^2],
[200,17,g333*g427*g429*g432^2*g433^2*g434^2*g449*g451*g455
    *g456^2*g458^2*g469*g471*g472*g474*g475*g480^2*g481^2*g482^2
    *g483*g488*g489^2*g492^2*g494^2],
[201,17,g410*g427^2*g432^2*g434*g451*g455^2*g463^2*g471^2
    *g472*g475*g476^2*g477^2*g481*g483^2*g485^2*g486^2*g487^2
    *g489*g490^2*g491^2*g493^2*g494^2],
[202,17,g487^2*g494],
[220,17,g494],
[223,17,g467^2*g494^2],
[225,17,g480*g494],
[226,17,g447*g467*g492^2],
[227,17,g494^2],
[231,17,g494],
[233,17,g494^2],
[235,17,g448^2*g468*g480^2*g481*g487^2],
[236,17,g424*g468^2*g480^2*g487^2*g492^2*g494],
[237,17,g467^2*g492^2*g494],
[238,17,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[239,17,g494^2],
[240,17,g391^2*g448*g467*g468^2*g480*g481^2*g487^2*g492
    *g494^2],
[241,17,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447*g448
    *g450*g468*g469*g482*g488*g494^2],
[243,17,g313^2*g315*g357^2*g358*g361^2*g389*g392*g424^2
    *g425*g447^2*g449^2*g450*g467^2*g468^2*g469^2*g482^2*g488
    ],
[244,17,g315*g358*g392*g428*g447^2*g450^2*g468*g469*g480^2
    *g481^2*g482*g487*g494^2],
[246,17,g434*g475*g493*g494],
[247,17,g355*g472*g493^2*g494^2],
[248,17,g397*g403^2*g404^2*g425*g429*g433*g435^2*g450*g451^2
    *g455*g456*g467^2*g468^2*g469^2*g472^2*g473^2*g480^2*g481
    *g482*g483*g487*g488*g492*g493^2*g494^2],
[249,17,g314^2*g365^2*g369^2*g392^2*g397*g399^2*g404^2
    *g428^2*g429*g432*g447*g448*g449^2*g450*g451*g456*g467*g469^2
    *g472*g473^2*g474*g480*g481^2*g482*g487*g488^2*g493*g494^2],
[250,17,g321^2*g323*g357*g358*g363^2*g395*g397^2*g423^2
    *g428^2*g429^2*g447^2*g448*g449*g450*g451^2*g467*g468^2*g469^2
    *g472^2*g473*g480^2*g481^2*g482*g483^2*g488^2*g489^2*g492^2
    *g493*g494^2],
[251,17,g326],
[252,17,g355*g401^2*g434^2*g449*g469*g471*g472^2*g475^2
    *g480^2*g482^2*g487*g488*g493*g494],
[253,17,g372*g451*g454^2*g455^2*g471^2*g472*g474^2*g475^2
    *g483^2*g484^2*g487*g489*g493*g494],
[254,17,g454^2*g459^2*g471*g472*g473*g476^2*g483*g485^2
    *g486^2*g489^2*g490^2*g491^2*g493],
[255,17,g492^2],
[273,17,g480^2],
[276,17,g467*g480*g494^2],
[283,17,g468^2*g481*g487*g492^2],
[284,17,g448*g481^2*g492^2*g494^2],
[285,17,g480^2*g494^2],
[288,17,g424^2*g468*g480*g481^2*g487^2*g492^2*g494],
[289,17,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480^2*g481*g487*g492^2*g494],
[291,17,g357^2*g358*g392^2*g395^2*g423*g425*g448^2*g467^2
    *g481^2*g482*g487^2*g488^2*g492*g494^2],
[292,17,g358*g425*g449^2*g450*g467^2*g469*g480*g481*g487
    *g488^2*g494],
[294,17,g493^2*g494^2],
[295,17,g434*g472^2*g475*g494],
[296,17,g429*g432^2*g433^2*g449*g451*g455*g456^2*g469*g472^2
    *g473^2*g474*g480^2*g481^2*g482^2*g483^2*g487^2*g488*g492^2
    *g493^2],
[297,17,g369^2*g397*g399*g404^2*g425^2*g429*g432*g448*g449^2
    *g450^2*g451*g456*g467*g468*g472*g473^2*g474*g482^2*g487^2
    *g492^2*g493],
[298,17,g363^2*g365*g392*g397^2*g428*g429^2*g447^2*g449^2
    *g450^2*g451^2*g467^2*g468*g472^2*g473*g480^2*g481^2*g483^2
    *g487^2*g489^2*g492^2*g493*g494],
[299,17,g367],
[300,17,g434^2*g472*g475^2*g493*g494^2],
[301,17,g406*g473*g484^2*g487^2*g492*g493^2*g494^2],
[302,17,g472^2*g485^2*g490^2*g491^2*g493*g494],
[303,17,g494^2],
[324,17,g480],
[330,17,g481^2*g487*g492*g494^2],
[331,17,g468*g487^2*g494^2],
[335,17,g448^2*g481*g487^2*g492^2*g494^2],
[336,17,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[338,17,g392^2*g425^2*g428^2*g447*g468^2*g469^2*g487*g488^2
    ],
[343,17,g451*g454^2*g455^2*g472*g474^2*g483^2*g487*g492^2
    ],
[344,17,g403^2*g429*g432^2*g433^2*g449^2*g454*g468*g469^2
    *g472^2*g474^2*g480*g481^2*g482*g483*g487^2*g492*g493^2*g494],
[345,17,g397^2*g399*g425*g429^2*g450*g451^2*g467^2*g469^2
    *g472^2*g473*g480^2*g481*g482*g483^2*g488*g489^2*g492^2*g493
    *g494],
[346,17,g401],
[348,17,g489^2*g492^2*g493^2],
[349,17,g490^2*g493*g494],
[369,17,g487^2*g492*g494],
[370,17,g481*g492^2],
[374,17,g468^2*g487*g492^2*g494^2],
[375,17,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[377,17,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492],
[382,17,g473*g487^2*g492*g493*g494],
[383,17,g432^2*g451*g454^2*g455^2*g472*g481*g483^2*g487^2
    *g489*g493*g494],
[384,17,g429^2*g432^2*g449*g451*g469*g473^2*g474*g480^2
    *g481*g482^2*g483*g487^2*g488*g489*g492^2*g493^2],
[385,17,g434^2*g472*g475^2*g494],
[387,17,g493^2*g494^2],
[403,17,g492^2*g494],
[404,17,g487*g494^2],
[408,17,g481^2*g492*g494^2],
[411,17,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[416,17,g489^2*g492^2*g493^2],
[417,17,g454^2*g473*g483*g489^2*g493],
[418,17,g451^2*g454^2*g472*g473^2*g483^2*g492^2],
[432,17,g494^2],
[433,17,g492],
[435,17,g487^2*g494],
[441,17,g493^2*g494^2],
[442,17,g472^2*g493^2*g494^2],
[443,17,g472*g473*g483^2*g487*g489*g492*g493^2*g494],
[455,17,g494],
[456,17,g492^2],
[463,17,g493*g494],
[464,17,g489*g492*g494^2],
[474,17,g494^2],
[477,17,g493*g494],
[19,18,g205*g266^2*g309^2*g315*g317*g350^2*g352*g355*g357
    *g358^2*g362^2*g363*g369^2*g392*g394^2*g395*g396*g397*g403
    *g404^2*g423^2*g424^2*g425*g429^2*g432^2*g433*g434^2*g449^2
    *g451*g456*g468^2*g469^2*g470*g471*g472*g473*g474^2*g475^2
    *g481*g482^2*g483^2*g487^2*g488*g492^2*g493*g494^2],
[21,18,g449*g469*g480^2*g482*g488^2*g492],
[22,18,g209*g216^2*g267*g309^2*g313^2*g315^2*g361^2*g365^2
    *g369^2*g389*g395*g397^2*g403*g423*g424^2*g425^2*g428^2*g433
    *g435*g448^2*g450*g451*g456*g467*g469*g471*g472*g473^2*g474
    *g480^2*g481*g487^2*g488^2*g489*g492*g493*g494^2],
[23,18,g94],
[24,18,g95*g447^2*g467^2*g480*g487^2*g492*g494],
[25,18,g99*g370^2*g390^2*g399^2*g403^2*g404^2*g424*g426
    *g429^2*g432*g433^2*g448*g449^2*g452*g456*g468^2*g469^2*g470
    *g472*g473^2*g474*g482*g483^2*g487*g488*g489^2*g493],
[26,18,g150*g205*g233*g258*g261^2*g262^2*g266^2*g268*g283
    *g309*g310^2*g313^2*g316^2*g317*g322*g350^2*g352*g355*g357
    *g358*g359^2*g361^2*g362^2*g363*g365^2*g369*g370^2*g389^2
    *g390*g391^2*g392*g393^2*g394^2*g395^2*g397*g398*g403^2*g408
    *g424^2*g425*g429^2*g434^2*g435*g450^2*g451^2*g452^2*g467^2
    *g468^2*g469^2*g470*g471*g472^2*g473*g475^2*g481*g482*g483
    *g488^2*g489*g492^2*g494],
[27,18,g101],
[52,18,g391^2*g448*g481^2*g487*g492^2*g494^2],
[53,18,g480^2*g494^2],
[54,18,g492*g494],
[55,18,g487^2*g492*g494^2],
[58,18,g492^2*g494],
[59,18,g492*g494^2],
[60,18,g494^2],
[66,18,g487*g492*g494],
[69,18,g424^2*g448*g468^2*g481*g487*g492^2],
[70,18,g448*g468*g481^2*g487*g494^2],
[71,18,g391^2*g424*g448^2*g481*g487^2*g494],
[72,18,g304*g389^2*g447*g448*g467^2*g468^2*g492^2],
[73,18,g425*g449^2*g450*g469*g480^2*g481^2*g494^2],
[74,18,g306*g309^2*g314*g315*g363*g365^2*g369*g392*g396^2
    *g397*g399*g425^2*g428*g429*g432^2*g433^2*g435^2*g447^2*g448
    *g450*g451*g455*g456^2*g467^2*g468^2*g469^2*g471^2*g474^2
    *g480*g481^2*g487*g489],
[76,18,g488^2*g492^2*g494],
[77,18,g261*g267^2*g315*g357^2*g358*g365^2*g369^2*g395^2
    *g397^2*g399*g403^2*g423*g425*g428*g429*g432^2*g433*g435*g447
    *g449^2*g451*g454*g455^2*g467*g469*g471*g472*g473*g474^2*g480^2
    *g481*g482*g483*g492*g493^2*g494],
[78,18,g156],
[79,18,g309^2*g314*g315*g363*g365^2*g392*g396^2*g399^2
    *g403^2*g424*g425*g428*g433^2*g447^2*g448^2*g449*g451^2*g454
    *g455*g467^2*g468*g469*g472*g474^2*g480*g481*g487^2*g488^2
    *g489^2*g492^2*g493],
[80,18,g212^2*g263*g270*g309*g315^2*g318*g358*g360*g365^2
    *g369^2*g392^2*g397*g399*g403^2*g404*g423*g425*g428^2*g429
    *g432*g434^2*g435^2*g448*g450^2*g454*g455^2*g472^2*g475^2
    *g480*g481^2*g482*g483*g487*g489^2*g493^2*g494],
[82,18,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488*g493],
[90,18,g494^2],
[117,18,g424*g448^2*g468*g481^2*g492],
[119,18,g494^2],
[120,18,g492*g494],
[121,18,g494],
[129,18,g492*g494],
[132,18,g448^2*g468*g481^2*g487*g492*g494^2],
[133,18,g468*g481*g487^2*g492],
[134,18,g424^2*g448*g468^2*g487*g492^2],
[135,18,g351*g423^2*g467*g468*g480^2*g481^2*g494^2],
[136,18,g449*g469*g482^2*g487^2*g488*g492*g494],
[137,18,g365^2*g397*g399^2*g403*g404^2*g425*g429*g435^2
    *g450*g451^2*g455^2*g456*g467*g469^2*g471^2*g473*g474^2*g480
    *g481^2*g482*g483^2*g488*g489*g492*g493*g494^2],
[139,18,g494^2],
[140,18,g309*g315^2*g358*g392^2*g399^2*g403^2*g428^2*g429^2
    *g432*g447*g450*g455*g456*g467*g469^2*g472*g473^2*g474*g480^2
    *g481*g482^2*g483^2*g487^2*g489^2*g493*g494],
[141,18,g209],
[142,18,g365^2*g397^2*g399^2*g404*g425^2*g429*g435*g448
    *g449^2*g450^2*g454^2*g456*g468*g471*g472^2*g473*g474*g480^2
    *g481^2*g482^2*g487*g488^2*g489^2*g492^2*g493*g494],
[143,18,g263^2*g311*g318*g360*g365*g369*g394*g397*g403^2
    *g425*g429^2*g432*g435^2*g447*g448^2*g450*g451*g455*g456*g467^2
    *g468^2*g469^2*g471^2*g473^2*g474^2*g481*g482*g483^2*g487
    *g488*g489*g492*g493*g494],
[174,18,g448*g468^2*g481*g487^2*g494],
[185,18,g494],
[188,18,g468^2*g481*g487^2*g492*g494],
[189,18,g481*g487*g492^2*g494],
[190,18,g448^2*g468*g481^2*g492*g494^2],
[191,18,g389*g447^2*g480*g481*g487^2],
[192,18,g492*g494^2],
[193,18,g399^2*g429*g432^2*g433^2*g449*g451^2*g454*g456^2
    *g469*g480*g481^2*g482^2*g483^2*g487*g488*g489*g493^2*g494],
[196,18,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g488^2*g489*g493^2],
[197,18,g261],
[198,18,g399^2*g429^2*g432*g433*g449^2*g451^2*g454*g456
    *g468*g469^2*g482*g483^2*g487*g489*g492*g493^2*g494^2],
[199,18,g311^2*g355*g360*g394*g399*g403*g427*g429*g432^2
    *g449*g451^2*g454*g456^2*g467*g468^2*g469*g472*g474*g480^2
    *g481^2*g482^2*g488*g489*g492^2],
[227,18,g468*g481^2*g487*g492^2],
[241,18,g481^2*g487*g492^2*g494],
[242,18,g487*g492*g494^2],
[243,18,g468^2*g481*g487^2*g494],
[244,18,g423*g467^2*g487*g492^2],
[245,18,g494],
[246,18,g432*g451^2*g455^2*g472^2*g473*g474*g481^2*g487
    ],
[249,18,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g493],
[250,18,g309],
[251,18,g432*g454^2*g455*g472^2*g483*g487^2*g492^2*g493^2
    *g494^2],
[252,18,g355^2*g394*g427*g434*g471^2*g472*g473^2*g475*g480
    *g487*g489*g492^2*g493^2*g494],
[277,18,g481*g487^2*g492*g494^2],
[289,18,g487^2*g492*g494^2],
[290,18,g492*g494],
[291,18,g481^2*g487*g492^2],
[292,18,g447*g480^2*g492*g494^2],
[294,18,g454*g472^2*g493^2],
[298,18,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[299,18,g454*g472^2*g473*g489*g492^2*g493],
[300,18,g427*g434^2*g471^2*g472*g475^2*g489*g492*g493^2
    *g494],
[325,18,g487*g492^2*g494],
[336,18,g492^2*g494],
[337,18,g494],
[338,18,g487^2*g492*g494^2],
[339,18,g467*g494],
[341,18,g472*g493*g494],
[345,18,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[346,18,g472*g489^2*g493*g494^2],
[347,18,g471^2*g493*g494],
[366,18,g492*g494^2],
[375,18,g494^2],
[377,18,g492^2*g494],
[378,18,g480],
[380,18,g493^2*g494^2],
[385,18,g493*g494^2],
[400,18,g494],
[411,18,g494^2],
[20,19,g92*g154^2*g207^2*g259^2*g309^2*g315*g353*g365
    *g392^2*g397^2*g403^2*g404*g425^2*g428^2*g429*g432*g433^2
    *g435*g447*g448^2*g450^2*g451*g455*g456*g467^2*g471*g472^2
    *g473*g474^2*g480^2*g482*g487*g488^2*g489*g492^2*g493*g494],
[21,19,g100^2*g159^2*g212^2*g263^2*g311^2*g350^2*g355^2
    *g397^2*g399*g403^2*g404*g425^2*g429^2*g433*g434^2*g435*g450^2
    *g451*g454^2*g455*g467*g469*g470*g471*g472^2*g474^2*g475^2
    *g480^2*g481*g483*g492*g493*g494^2],
[22,19,g110^2*g167^2*g220^2*g270^2*g303^2*g306^2*g309
    *g314*g315^2*g318^2*g358*g360^2*g365^2*g369*g390^2*g392*g394^2
    *g396*g397^2*g403^2*g404*g426*g427^2*g428*g429*g432*g448*g449
    *g450^2*g451^2*g452^2*g453*g454^2*g455*g473*g474^2*g481^2
    *g483^2*g487*g488*g489*g492^2*g493^2],
[23,19,g117^2*g150*g174^2*g227^2*g256*g262*g267*g268^2
    *g277^2*g310*g315*g316^2*g322^2*g325^2*g351*g358^2*g359^2
    *g364*g366^2*g389^2*g390^2*g391*g392^2*g393^2*g400^2*g423^2
    *g424^2*g425*g426*g428^2*g431^2*g432*g447*g449^2*g450^2*g451
    *g452*g453^2*g454*g467^2*g469*g470^2*g471^2*g473*g474^2*g480
    *g482^2*g483*g488^2*g489*g492*g493],
[24,19,g120^2*g290*g311^2*g314*g318*g326^2*g337^2*g360^2
    *g367^2*g369*g376^2*g392*g394^2*g397^2*g399*g401*g403*g404
    *g410^2*g417*g428*g429*g431^2*g433*g434*g436*g443*g447^2*g448^2
    *g449*g450^2*g451*g453*g454^2*g455^2*g456^2*g458*g459*g469^2
    *g472^2*g473^2*g475*g480*g481^2*g483*g488^2*g489*g492*g493
    *g494],
[25,19,g121],
[26,19,g122*g211^2*g309*g311^2*g315^2*g355^2*g358*g360
    *g365*g392^2*g399^2*g400^2*g403^2*g425^2*g428^2*g429*g431
    *g432^2*g433*g434*g447^2*g449*g451*g453*g454*g456^2*g468*g469
    *g471*g472^2*g473^2*g475*g480^2*g482^2*g483*g489],
[27,19,g123*g155*g263^2*g311^2*g317^2*g326^2*g355*g365^2
    *g369^2*g394*g397^2*g399*g401^2*g403^2*g429*g431^2*g433*g435
    *g448*g453*g455*g467*g468*g472^2*g473^2*g481^2*g483*g487^2
    *g488*g492*g494^2],
[28,19,g424*g468^2*g487*g492],
[30,19,g448^2*g468^2*g481*g494],
[31,19,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[32,19,g467*g480*g492^2],
[34,19,g425^2*g449*g450^2*g467^2*g469^2*g481*g482*g487
    *g488^2*g494^2],
[35,19,g357^2*g358*g392^2*g395^2*g423*g425^2*g447^2*g448^2
    *g449^2*g450*g469*g481*g482*g488*g492^2*g494^2],
[36,19,g391*g468*g481*g487^2],
[37,19,g392^2*g425*g428*g447^2*g449*g450*g467*g468*g480^2
    *g481^2*g482^2*g487*g492*g494],
[38,19,g313*g315^2*g357*g358*g361*g389^2*g392*g395*g424
    *g425^2*g428^2*g447^2*g448^2*g449^2*g467*g469^2*g487*g492
    ],
[39,19,g424*g481^2*g487*g492*g494],
[40,19,g467^2*g480^2*g492^2*g494^2],
[41,19,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[42,19,g449*g469*g480*g482^2*g487*g488*g494],
[43,19,g494^2],
[44,19,g424*g448^2*g481*g487^2*g492^2*g494],
[45,19,g391*g448*g468^2*g481^2*g494^2],
[46,19,g357*g358^2*g395*g423^2*g428^2*g447*g448*g449*g450
    *g467^2*g468^2*g469^2*g480^2*g481*g482*g488^2*g492^2],
[47,19,g425*g449*g450*g467^2*g480^2*g481*g482*g492*g494^2],
[49,19,g356^2*g391^2*g424^2*g448^2*g468*g481*g487^2*g492^2
    *g494^2],
[50,19,g313^2*g315*g357*g358^2*g361^2*g389*g392*g423^2
    *g424^2*g425^2*g428*g447^2*g450^2*g469^2*g481*g482^2*g494],
[51,19,g392^2*g425^2*g428^2*g447*g449*g467^2*g468^2*g480
    *g487*g488*g494],
[52,19,g265*g267^2*g319*g351^2*g357^2*g358*g361^2*g391
    *g424^2*g425*g447*g448*g449^2*g450*g468^2*g469^2*g480^2*g481^2
    *g492^2],
[53,19,g399^2*g429^2*g433*g449^2*g451*g456*g469^2*g472^2
    *g473^2*g474*g481^2*g482*g483*g492^2],
[55,19,g432*g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2
    ],
[56,19,g492*g494],
[59,19,g365*g397^2*g399^2*g403^2*g404*g425^2*g429^2*g433
    *g435*g450^2*g451^2*g467^2*g469*g471*g473^2*g474*g480^2*g489^2
    *g493^2*g494],
[63,19,g468*g492*g494^2],
[64,19,g214^2*g216*g267*g271^2*g304*g319*g351^2*g356^2
    *g389*g391*g392*g423*g424*g425^2*g447^2*g449^2*g467*g468^2
    *g469^2*g482^2*g487*g492*g494],
[65,19,g399^2*g429^2*g432^2*g433*g451^2*g454*g456*g473
    *g474^2*g481*g483^2*g487*g488*g492^2*g493^2*g494],
[66,19,g350*g397*g399^2*g403*g404^2*g425*g433*g435^2*g449^2
    *g450*g451^2*g455*g456^2*g467^2*g469*g470^2*g471^2*g472^2
    *g473^2*g474^2*g481*g488^2*g493*g494^2],
[67,19,g306^2*g309*g314^2*g315^2*g358*g363^2*g392^2*g396
    *g397^2*g399^2*g404*g425^2*g428^2*g429^2*g432^2*g433^2*g435
    *g447*g448*g449*g451^2*g454*g455*g469*g471*g472^2*g480*g482^2
    *g487*g488^2*g489^2*g492^2*g493*g494^2],
[68,19,g161^2*g163*g216*g221^2*g256*g265*g267^2*g271*g312^2
    *g313^2*g315*g319*g356*g357^2*g358^2*g361*g389^2*g391^2*g392
    *g395*g447^2*g448*g450^2*g467*g481^2*g482*g487*g488],
[69,19,g309*g315^2*g358*g365*g369*g392*g397*g399*g425^2
    *g428*g429*g432*g433^2*g447^2*g448^2*g450*g451^2*g454^2*g467^2
    *g469*g471^2*g473^2*g480^2*g481^2*g482*g483^2*g487*g492*g493
    ],
[70,19,g303*g306*g309^2*g314^2*g315*g350^2*g390*g392^2
    *g396^2*g397^2*g403*g425*g426^2*g428^2*g429^2*g432*g433*g448
    *g449*g450^2*g452*g453^2*g455^2*g468^2*g469^2*g474^2*g481
    *g482^2*g487*g488*g489^2*g493^2*g494^2],
[71,19,g148^2*g202^2*g255^2*g303^2*g306^2*g314*g315*g330^2
    *g350^2*g357^2*g358*g359^2*g364^2*g365^2*g389^2*g390*g392^2
    *g393^2*g395^2*g396*g397*g398*g399^2*g403^2*g423*g425^2*g428
    *g429^2*g430^2*g432*g433^2*g435^2*g449*g450*g451^2*g452^2
    *g453*g456^2*g468*g469*g470*g472*g480*g482*g483*g488^2*g489
    *g492^2*g494],
[72,19,g150^2*g262^2*g267^2*g268*g313*g314^2*g315^2*g316
    *g322*g330*g354^2*g357^2*g358*g359^2*g361*g363^2*g364^2*g390
    *g391^2*g392^2*g393^2*g395*g396*g397*g398^2*g399*g403^2*g404
    *g423*g428^2*g429*g432*g433*g447*g449*g452^2*g454^2*g455^2
    *g468^2*g469*g470^2*g471^2*g473^2*g474*g481^2*g483*g487*g492^2
    ],
[73,19,g311*g326*g367*g392^2*g399^2*g401^2*g403*g425^2
    *g427^2*g428^2*g431*g432^2*g433*g434*g447*g449^2*g453^2*g454^2
    *g455*g467^2*g468*g469*g472^2*g473*g474*g475*g480*g481*g482^2
    *g483*g488*g489*g493^2*g494],
[75,19,g154*g207*g353^2*g365*g369*g397*g399^2*g403^2*g429
    *g432*g433*g435^2*g448^2*g451^2*g455^2*g456^2*g467*g469*g471^2
    *g472*g473^2*g474*g480^2*g488*g489*g493^2*g494^2],
[76,19,g159^2*g212^2*g263^2*g311^2*g355^2*g429^2*g432
    *g433*g434^2*g449^2*g451*g454*g455*g456*g469^2*g472^2*g473
    *g474*g475^2*g480*g481*g482*g483^2*g489^2*g492],
[77,19,g167^2*g220^2*g270^2*g318^2*g350^2*g360^2*g365
    *g369^2*g394^2*g397*g399*g425*g427^2*g429^2*g435*g448*g449^2
    *g450*g454^2*g455^2*g456*g467*g468*g469*g470*g472^2*g473*g474
    *g483*g487^2*g488^2*g489^2*g492*g493*g494],
[78,19,g174^2*g227^2*g277^2*g310^2*g314*g315^2*g316*g325^2
    *g330^2*g351*g354*g357*g363*g364*g366^2*g369*g390^2*g395*g396^2
    *g397^2*g398*g399*g400^2*g403*g404*g423*g424^2*g428^2*g429^2
    *g430^2*g431^2*g432^2*g433^2*g447^2*g449^2*g450*g452^2*g453^2
    *g456*g467*g468*g472^2*g473*g480*g482*g483*g488^2*g489^2*g492
    *g493^2*g494^2],
[79,19,g417*g436*g443*g457*g458*g475],
[80,19,g177],
[81,19,g178*g355^2*g365*g369*g394*g397*g399^2*g403*g425
    *g429^2*g431*g432^2*g433^2*g434^2*g435^2*g448^2*g450*g453
    *g454*g456*g467^2*g469^2*g472*g473^2*g474^2*g475^2*g480^2
    *g481^2*g482*g483*g487*g488^2*g489^2],
[82,19,g179*g208*g260*g311^2*g355*g367^2*g399^2*g401^2
    *g403^2*g429^2*g432*g454*g455*g456*g468*g472*g473^2*g474*g480^2
    *g481^2*g483^2*g487^2*g492*g493*g494],
[85,19,g481*g487^2*g492^2*g494^2],
[94,19,g448^2*g468^2*g487^2*g492*g494],
[96,19,g448^2*g468^2*g481^2*g492*g494],
[97,19,g480*g494],
[99,19,g494^2],
[103,19,g468*g487^2*g492*g494],
[104,19,g449*g469*g480*g482^2*g487^2*g488^2*g494],
[105,19,g392*g428*g447^2*g449*g450^2*g468*g469^2*g480*g481^2
    *g487^2*g488*g492],
[106,19,g448^2*g481^2*g487],
[107,19,g424^2*g448^2*g468*g492^2*g494^2],
[108,19,g392^2*g425^2*g428^2*g447*g449*g467*g468^2*g480
    *g488*g492^2],
[109,19,g449^2*g469^2*g480*g482*g487^2*g492],
[111,19,g424^2*g448^2*g468^2*g481*g487*g494^2],
[112,19,g425*g449*g450^2*g467*g469*g480*g481^2*g482*g488^2
    ],
[113,19,g357^2*g358*g392*g395^2*g423*g425*g428*g447^2*g448^2
    *g449^2*g469*g480^2*g481^2*g482^2*g487],
[114,19,g391*g481*g487],
[115,19,g357*g358^2*g392*g395*g423^2*g425*g428^2*g448*g450
    *g468^2*g480^2*g481^2*g482*g487*g488^2*g494^2],
[116,19,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488*g494],
[117,19,g313^2*g315*g357^2*g358^2*g361^2*g389*g423^2*g424^2
    *g425^2*g428^2*g447^2*g450^2*g467*g468*g482*g487^2*g488*g492^2
    *g494^2],
[118,19,g432^2*g454*g455^2*g472^2*g473*g481*g483^2*g487
    *g492*g493^2],
[120,19,g454^2*g472^2*g483*g487*g492*g493*g494^2],
[122,19,g399^2*g429*g432*g433^2*g449*g455*g456^2*g469*g473
    *g474^2*g480*g482^2*g483*g487*g488*g489^2*g492^2],
[126,19,g481*g494],
[127,19,g265^2*g267*g315*g319^2*g351*g361*g389^2*g391^2
    *g423*g424*g425*g447*g448*g449^2*g467^2*g480*g481^2*g488*g492^2
    *g494^2],
[128,19,g432*g455*g481^2*g487^2*g492],
[129,19,g429*g432^2*g433^2*g449*g451*g454*g455*g456^2*g469
    *g473^2*g474*g480^2*g481^2*g482^2*g483^2*g488*g492^2*g493^2
    *g494^2],
[130,19,g365*g397^2*g403^2*g404*g425^2*g429*g433^2*g435
    *g449^2*g450^2*g451*g454^2*g456*g467^2*g471*g473*g474^2*g480
    *g482^2*g483^2*g489^2*g492*g493*g494],
[131,19,g214^2*g216*g267*g271^2*g304*g313*g315^2*g319*g356^2
    *g357^2*g358*g361*g391*g392^2*g395*g423^2*g424^2*g425*g428
    *g449*g467^2*g468*g492*g494^2],
[132,19,g365*g369*g397*g399^2*g403*g429^2*g433^2*g435^2
    *g448^2*g449*g451^2*g454^2*g455^2*g456^2*g467*g469*g471^2
    *g472*g481*g482^2*g483^2*g487*g488*g492^2*g494^2],
[133,19,g350*g365^2*g369*g397^2*g399*g403^2*g425^2*g435^2
    *g448^2*g450^2*g455*g456*g467^2*g468*g469*g470^2*g471*g472^2
    *g480^2*g481*g483^2*g489*g493*g494],
[134,19,g202^2*g255^2*g303^2*g350^2*g358*g359^2*g393^2
    *g398^2*g426^2*g430*g447*g448*g449^2*g450*g452^2*g467*g468
    *g469^2*g470^2*g480^2*g489^2*g492^2*g493^2],
[135,19,g310*g314^2*g315*g316^2*g330*g354*g358*g359^2*g363^2
    *g364^2*g393^2*g396*g397*g398*g399*g403^2*g404*g423^2*g424
    *g425^2*g426^2*g429*g432^2*g433*g447*g448*g450^2*g451*g454^2
    *g455^2*g467^2*g468^2*g469*g471^2*g472*g473*g480*g481*g487
    *g488^2*g493^2],
[136,19,g355*g367*g401*g425^2*g432^2*g434*g449^2*g450^2
    *g451*g453*g455*g467*g472^2*g473*g474^2*g475*g480^2*g482^2
    *g483*g492*g493],
[138,19,g207*g259*g399*g403*g429*g451^2*g455*g456^2*g468^2
    *g472^2*g474*g480*g481^2*g482*g483*g487^2*g489^2*g493^2*g494^2],
[139,19,g212^2*g263^2*g311^2*g355^2*g434^2*g451^2*g454
    *g455*g474*g475^2*g483^2*g489*g492^2],
[140,19,g220^2*g270^2*g318^2*g360^2*g394^2*g399*g403^2
    *g427^2*g429*g432^2*g449*g451*g456*g468*g469*g471*g474^2*g480
    *g481^2*g482^2*g488*g492*g493],
[141,19,g227^2*g277^2*g325^2*g354^2*g358^2*g359*g366^2
    *g390*g392*g398*g399*g400^2*g403*g404*g423*g428*g429*g430
    *g431^2*g432^2*g448*g449*g450^2*g452^2*g453^2*g454*g455^2
    *g456^2*g468^2*g469^2*g470^2*g471^2*g472^2*g480^2*g481^2*g483^2
    *g488*g489*g492^2*g494],
[142,19,g442*g457*g464*g475*g484^2*g493*g494],
[143,19,g230],
[144,19,g231*g399*g403*g427*g429*g432^2*g434^2*g449*g453
    *g455^2*g456^2*g468^2*g469*g471*g472^2*g473^2*g475^2*g480^2
    *g481^2*g482^2*g483*g487^2*g488*g493*g494],
[145,19,g232*g260*g308*g355^2*g399^2*g401^2*g403^2*g407
    *g429^2*g432*g434^2*g449^2*g455*g456*g468*g469^2*g473^2*g474
    *g475^2*g481^2*g482*g483^2*g487^2*g489^2*g494],
[148,19,g487^2],
[156,19,g468^2*g481^2*g492^2*g494],
[157,19,g468^2*g481^2*g487^2*g494],
[161,19,g481*g492^2*g494],
[162,19,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488*g492
    *g494^2],
[163,19,g468^2*g487^2*g492],
[164,19,g448^2*g468^2*g481*g494^2],
[165,19,g425^2*g449^2*g450^2*g467*g480*g481^2*g482^2*g492^2
    *g494^2],
[168,19,g448^2*g468^2*g481^2*g487*g492],
[169,19,g449*g469^2*g480*g487^2*g488^2*g492^2],
[170,19,g392^2*g425*g428^2*g447*g450*g467^2*g468^2*g469^2
    *g480*g482^2*g487*g488],
[171,19,g424*g487*g492],
[172,19,g392*g425*g428*g447^2*g449^2*g450^2*g468*g469^2
    *g480^2*g481^2*g482^2*g488^2*g492*g494^2],
[173,19,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[174,19,g357^2*g358*g392^2*g395^2*g423*g447^2*g448^2*g450^2
    *g467^2*g481*g482^2*g487*g494^2],
[175,19,g454^2*g472*g473^2*g487*g489*g492*g493*g494],
[178,19,g432*g451^2*g454^2*g455^2*g472*g473*g474*g481^2
    *g487*g492*g494],
[182,19,g487],
[183,19,g313^2*g315*g358*g361^2*g389*g395*g423^2*g424^2
    *g447*g448*g449*g467*g468*g480^2*g482*g487^2*g488*g492],
[184,19,g454*g473*g487^2*g492^2*g494],
[185,19,g451*g454^2*g455^2*g472^2*g474^2*g483^2*g487*g493^2
    *g494^2],
[186,19,g399*g429^2*g432^2*g433*g449^2*g451*g455^2*g456
    *g469^2*g473^2*g474*g480^2*g482*g487^2*g492*g493*g494^2],
[187,19,g265^2*g267*g315*g319^2*g351*g357*g358^2*g361*g391^2
    *g392^2*g395*g424*g425^2*g428*g447^2*g448^2*g450*g469^2*g481
    *g482^2*g487^2*g488*g492^2*g494^2],
[188,19,g399*g403*g429*g432^2*g454*g455^2*g456^2*g468^2
    *g473^2*g474*g480*g481^2*g483*g487^2*g493^2],
[189,19,g399^2*g403*g429^2*g432*g449^2*g451^2*g454*g456^2
    *g468^2*g469^2*g474^2*g480^2*g481^2*g482*g483*g487^2*g493^2
    *g494^2],
[190,19,g255^2*g303^2*g350^2*g393^2*g426^2*g430^2*g449^2
    *g452*g467*g468*g480^2*g481*g482^2*g487^2*g488^2*g489^2*g493^2
    *g494^2],
[191,19,g354*g358*g359^2*g390*g393^2*g398^2*g399^2*g403^2
    *g404^2*g426^2*g429^2*g430*g432*g433^2*g447^2*g448^2*g456
    *g467*g468*g470*g472^2*g473*g474*g480^2*g481*g483*g487^2*g492^2
    *g494],
[192,19,g401*g449^2*g454^2*g469^2*g471*g472*g480*g482*g487^2
    *g489*g492*g493],
[194,19,g259*g307*g454*g487*g488*g489*g492^2*g493^2*g494^2],
[195,19,g263^2*g311^2*g355^2*g434^2*g472*g473^2*g475^2
    *g487*g489*g492*g493*g494^2],
[196,19,g270^2*g318^2*g360^2*g394^2*g427^2*g432*g471*g474^2
    *g481^2*g483^2*g487*g489^2*g492*g493^2*g494],
[197,19,g277^2*g325^2*g366^2*g390^2*g393*g400^2*g425*g430
    *g431^2*g433*g449*g450*g452*g453^2*g467*g468*g470^2*g471^2
    *g480*g482*g487*g492^2*g494^2],
[198,19,g463*g477*g484^2*g493*g494],
[199,19,g416*g464],
[200,19,g280*g472^2],
[201,19,g281*g308*g399^2*g403^2*g407*g429^2*g432*g449^2
    *g455*g456*g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2
    *g487^2*g489^2*g492*g493*g494],
[202,19,g494],
[209,19,g481^2*g487^2*g494^2],
[210,19,g481^2*g487^2*g492^2],
[214,19,g487*g494^2],
[215,19,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[216,19,g481^2*g492^2*g494],
[217,19,g468^2*g481^2*g487],
[218,19,g449^2*g469^2*g480*g482*g487^2*g492],
[221,19,g468^2*g481^2*g487^2*g492*g494],
[222,19,g482*g488*g492],
[223,19,g425^2*g449*g450^2*g467*g469*g480^2*g481^2*g482^2
    *g488^2*g492],
[224,19,g448*g492*g494],
[225,19,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488*g492
    *g494^2],
[227,19,g392^2*g425^2*g428^2*g447*g449^2*g467^2*g468^2
    *g469*g482^2*g488^2*g494],
[228,19,g472^2*g489*g492*g493^2*g494],
[231,19,g454*g472*g493^2*g494],
[235,19,g492],
[236,19,g357^2*g358*g395^2*g423*g428*g447^2*g448^2*g449^2
    *g467*g468*g469^2*g480^2*g481*g487^2*g488^2*g492^2*g494^2],
[237,19,g472*g489^2*g492^2*g493^2*g494],
[238,19,g473*g487^2*g492*g494],
[239,19,g432^2*g451*g454^2*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492*g494],
[240,19,g313^2*g315*g358*g361^2*g389*g392*g395*g424^2*g425^2
    *g428*g448*g450*g467^2*g468^2*g469^2*g480^2*g487^2*g488^2
    *g494^2],
[241,19,g483*g492*g494^2],
[242,19,g432^2*g454^2*g472^2*g474*g481*g487*g492*g493*g494^2],
[243,19,g303^2*g350^2*g426^2*g452^2*g470^2*g480*g481*g482
    *g487*g489^2*g492^2*g493^2*g494^2],
[244,19,g390*g393^2*g426^2*g430^2*g433^2*g449^2*g452*g455^2
    *g467^2*g468^2*g469^2*g470*g473^2*g480^2*g482*g487*g489*g492
    *g494],
[245,19,g434^2*g475^2*g493^2*g494^2],
[247,19,g307*g353*g472*g492*g493*g494^2],
[248,19,g311^2*g355^2*g434^2*g472*g475^2*g489*g492*g493
    *g494^2],
[249,19,g318^2*g360^2*g394^2*g427^2*g454*g471*g483^2*g487^2
    *g489^2*g492*g493^2*g494],
[250,19,g325^2*g366^2*g400^2*g426*g431^2*g449*g452*g453^2
    *g455*g469*g470*g471^2*g481*g482^2*g488],
[251,19,g476*g486],
[252,19,g441*g477],
[253,19,g327*g493*g494],
[254,19,g328*g399^2*g403^2*g407*g429^2*g432*g449^2*g455
    *g456*g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2
    *g489^2*g492*g493*g494],
[261,19,g487^2*g492^2],
[262,19,g487^2*g492^2*g494^2],
[265,19,g492],
[267,19,g487^2*g494^2],
[268,19,g481^2*g487^2*g492],
[271,19,g481^2*g487^2*g492^2*g494],
[272,19,g488*g494],
[273,19,g449^2*g469^2*g480*g487^2*g492^2*g494],
[274,19,g468*g494],
[275,19,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[277,19,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492*g494],
[278,19,g493^2*g494^2],
[280,19,g472*g493^2*g494^2],
[283,19,g494],
[284,19,g392^2*g428^2*g447*g449^2*g450*g467^2*g468^2*g469^2
    *g480^2*g481*g482*g488^2*g492^2*g494],
[285,19,g493*g494],
[286,19,g489^2*g492^2*g493^2],
[287,19,g454^2*g493^2*g494],
[288,19,g357^2*g358*g395^2*g423*g425*g428*g448^2*g449*g450
    *g468*g481^2*g487^2*g488^2*g492^2*g494],
[289,19,g489*g494],
[290,19,g454^2*g472^2*g483*g487*g492*g493*g494^2],
[291,19,g350^2*g487*g488*g489^2*g493^2],
[292,19,g426^2*g452^2*g455^2*g470^2*g473^2*g480^2*g481^2
    *g489*g492^2],
[293,19,g493*g494],
[295,19,g353*g493^2],
[296,19,g355^2*g434^2*g472*g475^2*g493^2*g494],
[297,19,g360^2*g394^2*g427^2*g471*g472*g489^2*g492^2*g493^2
    *g494],
[298,19,g366^2*g400^2*g431^2*g453^2*g471^2*g473*g487*g492^2
    ],
[299,19,g485*g491],
[300,19,g462*g486],
[301,19,g441*g463],
[302,19,g368],
[309,19,g492^2*g494^2],
[310,19,g492^2*g494^2],
[313,19,g494],
[315,19,g492^2],
[316,19,g487^2*g492^2*g494],
[319,19,g487^2*g492^2*g494^2],
[321,19,g488^2*g494],
[322,19,g481],
[323,19,g488^2*g494^2],
[325,19,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[327,19,g493^2*g494^2],
[331,19,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492
    ],
[333,19,g493^2*g494^2],
[334,19,g472^2],
[335,19,g392^2*g428^2*g447*g450*g468^2*g480*g481*g487*g488^2
    *g492^2*g494],
[336,19,g493],
[337,19,g472^2*g489*g492*g493*g494^2],
[338,19,g489^2*g493^2*g494],
[339,19,g473^2*g487^2*g489],
[343,19,g434^2*g472*g475^2*g493],
[344,19,g394^2*g427^2*g471*g493*g494],
[345,19,g400^2*g431^2*g453^2*g471^2*g489^2*g492*g493^2
    *g494],
[346,19,g490],
[347,19,g485^2*g490^2*g491^2*g492^2*g493^2],
[348,19,g462*g476],
[349,19,g402],
[354,19,g494^2],
[358,19,g494^2],
[359,19,g492^2*g494^2],
[361,19,g492^2*g494^2],
[364,19,g487],
[370,19,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[373,19,g493*g494],
[374,19,g425^2*g450^2*g467*g469*g481^2*g487*g492*g494^2],
[376,19,g493^2*g494^2],
[377,19,g493^2],
[378,19,g489*g492^2*g494],
[383,19,g427^2*g471],
[384,19,g431^2*g453^2*g471^2*g493^2*g494],
[386,19,g490^2*g494^2],
[387,19,g491*g492^2*g493^2],
[388,19,g460*g476],
[393,19,g494^2],
[395,19,g494^2],
[398,19,g492],
[408,19,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[412,19,g493*g494^2],
[417,19,g471],
[418,19,g453^2*g471^2],
[421,19,g494^2],
[422,19,g485^2*g491^2*g492*g493*g494^2],
[430,19,g494],
[443,19,g471^2],
[446,19,g490^2*g494],
[21,20,g101^2*g399^2*g403^2*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494^2],
[24,20,g369*g425*g450*g467^2*g469*g480^2*g481*g487^2*g494],
[25,20,g122*g154*g207*g353^2*g365*g369*g397*g399^2*g400^2
    *g403^2*g429*g432^2*g433*g435^2*g448^2*g451*g454^2*g455*g456^2
    *g467*g469*g471^2*g474^2*g480^2*g481^2*g483^2*g488*g492^2
    *g493*g494],
[26,20,g124],
[27,20,g125],
[31,20,g492^2*g494^2],
[32,20,g492^2*g494^2],
[35,20,g487*g492],
[38,20,g265*g267^2*g313*g315^2*g319*g351^2*g357^2*g358
    *g391*g423*g425^2*g428^2*g447^2*g448^2*g449*g467*g480^2*g482
    *g488*g492*g494],
[39,20,g391*g424^2*g468*g481*g487*g492*g494],
[41,20,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g492*g494^2],
[45,20,g356^2*g424*g448*g481^2*g487*g492^2*g494^2],
[46,20,g481*g487*g492^2*g494^2],
[47,20,g392*g425*g428*g447^2*g467^2*g468*g469*g480^2*g488
    *g492*g494^2],
[50,20,g265^2*g267*g315*g319^2*g351*g361*g389*g391^2*g392
    *g423*g424*g425*g428*g447*g448*g450^2*g467^2*g468^2*g469^2
    *g480*g481^2*g482^2*g488^2*g492*g494^2],
[51,20,g389^2*g423^2*g447^2*g448^2*g467^2*g480^2*g481
    *g492^2],
[53,20,g481*g492^2*g494],
[54,20,g481^2*g487*g492^2],
[55,20,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g472^2*g474*g480*g481*g482^2*g487*g488*g489^2*g493*g494],
[58,20,g494],
[65,20,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g488^2*g492^2*g493*g494^2],
[66,20,g306*g309^2*g314*g315*g363*g365*g369*g392*g396^2
    *g397^2*g403*g404^2*g428*g433*g435*g447^2*g448*g449^2*g450^2
    *g454^2*g469^2*g471*g472*g473*g480*g481*g482*g483*g488*g489^2
    ],
[69,20,g487^2*g492^2],
[70,20,g205*g266^2*g306^2*g309^2*g314^2*g315*g317*g350^2
    *g352*g355*g357*g358^2*g362^2*g365*g369*g392*g394^2*g395*g396^2
    *g397*g403*g404^2*g423^2*g424^2*g425*g434^2*g435*g447*g449
    *g451*g454*g456^2*g469*g470*g471^2*g472^2*g474*g475^2*g481^2
    *g482^2*g483^2*g487*g488*g489*g492^2*g493*g494],
[71,20,g448*g468^2*g481*g492*g494^2],
[72,20,g151*g423^2*g447^2*g467^2*g480^2],
[73,20,g212^2*g263^2*g311^2*g355^2*g403^2*g429*g432*g433
    *g434^2*g449*g451*g455^2*g456^2*g468*g469*g471^2*g472^2*g473^2
    *g475^2*g480^2*g481*g482^2*g487^2*g489^2*g492*g494^2],
[74,20,g154^2*g207*g259^2*g307^2*g365^2*g369^2*g397^2
    *g429*g432^2*g433^2*g435*g448*g451*g454*g467^2*g468^2*g469^2
    *g471*g472*g481*g482^2*g483^2*g488*g489^2*g493^2*g494^2],
[76,20,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494^2],
[79,20,g403*g449*g469*g480^2*g482*g487*g488^2*g492^2*g494^2],
[80,20,g178*g207*g259*g399*g403*g429*g431^2*g451^2*g453
    *g455*g456^2*g468^2*g474*g480*g481^2*g482*g483*g487^2*g493
    ],
[81,20,g180],
[82,20,g181],
[87,20,g448*g468^2*g481*g487^2*g492^2*g494],
[96,20,g424^2*g468^2*g481*g487*g492*g494],
[98,20,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[105,20,g492^2*g494],
[107,20,g391*g424^2*g448*g468*g481^2*g492],
[108,20,g487^2*g492],
[109,20,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g494],
[113,20,g313^2*g315*g357*g361^2*g389*g395^2*g423^2*g424^2
    *g425^2*g428^2*g447*g448^2*g449^2*g469*g480^2*g481^2*g487
    *g488*g494],
[115,20,g313*g315^2*g357^2*g358*g361*g389^2*g392^2*g395
    *g423*g424*g425*g428^2*g447*g448*g449^2*g450*g467*g468*g469
    *g480^2*g487*g488*g492^2*g494^2],
[116,20,g423*g468*g481^2*g487*g492^2],
[118,20,g487^2*g492^2],
[119,20,g487*g492],
[120,20,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2*g494],
[128,20,g492*g494],
[129,20,g365^2*g397*g399*g403*g404^2*g425*g429^2*g432^2
    *g433^2*g435^2*g449*g450*g451^2*g455*g467*g471^2*g472^2*g474^2
    *g480^2*g481^2*g482*g483^2*g487^2*g489*g492^2*g493],
[132,20,g492^2*g494^2],
[133,20,g306^2*g309*g314^2*g315^2*g358*g363^2*g369^2*g392^2
    *g396*g399^2*g404^2*g428^2*g433*g447*g448^2*g450*g451^2*g454
    *g455*g456^2*g469*g473^2*g474*g480^2*g481^2*g482^2*g483^2
    *g487*g488^2],
[134,20,g468*g481^2*g487*g494],
[135,20,g205*g447^2*g467^2*g480^2],
[136,20,g263^2*g311^2*g355^2*g432^2*g434^2*g451*g454*g455
    *g472^2*g473*g474^2*g475^2*g481*g483*g489*g492^2*g494^2],
[137,20,g207^2*g259*g307^2*g353^2*g399^2*g403^2*g429^2
    *g451*g454^2*g455^2*g456*g468*g472*g473^2*g480^2*g481^2*g482^2
    *g483*g488^2*g489^2*g493],
[142,20,g432*g488^2],
[143,20,g231*g259*g307*g453^2*g454*g471*g487*g488*g489
    *g492^2*g494^2],
[144,20,g233],
[145,20,g234],
[150,20,g468^2*g487],
[157,20,g448^2*g481^2*g487*g492*g494],
[162,20,g494^2],
[164,20,g424*g448^2*g468*g481*g487^2*g494],
[165,20,g492^2*g494],
[166,20,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[170,20,g357^2*g358*g392*g395^2*g423*g428^2*g447^2*g448^2
    *g449^2*g450^2*g467*g468^2*g482^2*g487^2*g488*g492^2*g494],
[172,20,g357*g358^2*g392^2*g395*g423^2*g425^2*g428*g447
    *g448*g450^2*g467*g468*g480^2*g481*g487^2*g492^2*g494],
[173,20,g447*g481*g487^2*g492*g494^2],
[175,20,g492^2*g494^2],
[176,20,g492*g494],
[184,20,g494],
[185,20,g399^2*g429*g433^2*g449*g451*g455^2*g456^2*g469
    *g472*g474*g480*g481*g482^2*g488*g489^2*g492*g493*g494^2],
[188,20,g494^2],
[189,20,g365*g397^2*g403*g404*g425^2*g429^2*g432*g435*g450^2
    *g451*g467^2*g468*g469*g471*g472^2*g473^2*g474*g480*g492^2
    *g493*g494],
[190,20,g481*g487^2*g492],
[191,20,g306^2*g309*g315^2*g358*g363^2*g365*g369*g392*g396^2
    *g397^2*g399^2*g404*g428*g429*g432^2*g433^2*g447^2*g448*g449^2
    *g450^2*g451^2*g453*g455*g456*g468^2*g471*g472*g473^2*g474
    *g480*g482*g483^2*g488^2*g489^2*g492*g493^2*g494^2],
[192,20,g311^2*g355^2*g434^2*g454^2*g475^2*g489*g492*g493^2
    ],
[193,20,g259^2*g307*g353^2*g454^2*g472^2*g487^2*g488^2
    *g489^2*g493*g494],
[198,20,g454],
[199,20,g280*g307*g353*g471^2*g472*g492*g493*g494^2],
[201,20,g282],
[202,20,g487^2*g494],
[210,20,g468^2*g487^2*g492*g494],
[217,20,g448*g468^2*g481*g487*g492^2],
[218,20,g494^2],
[223,20,g392^2*g425*g428^2*g447*g449^2*g450^2*g467^2*g468^2
    *g469*g480^2*g481^2*g487^2*g488*g492*g494],
[225,20,g392*g425^2*g428*g447^2*g450*g467*g468*g481*g482^2
    *g487^2*g488^2*g494^2],
[226,20,g467*g487*g492^2*g494],
[228,20,g494^2],
[229,20,g494],
[238,20,g432*g451^2*g454*g455^2*g472^2*g473*g474*g481^2
    *g487*g492*g493*g494],
[242,20,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g472*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g493^2
    ],
[243,20,g487*g492^2*g494],
[244,20,g365*g369*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435*g448^2*g449*g450*g451*g454*g455*g456^2*g468^2*g471^2
    *g472*g473*g474*g487*g488^2*g489^2*g492^2*g494],
[245,20,g355^2*g434^2*g475^2*g493^2*g494],
[246,20,g307^2*g353*g472^2*g492^2*g494],
[251,20,g472],
[252,20,g327*g353*g493^2],
[254,20,g329],
[255,20,g492^2],
[262,20,g481^2*g492^2*g494],
[268,20,g468*g481^2*g487*g492*g494^2],
[273,20,g425^2*g449*g450^2*g467*g469^2*g480^2*g481^2*g482^2
    *g487^2*g488],
[275,20,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[276,20,g480*g492*g494^2],
[286,20,g454*g493],
[290,20,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[291,20,g492*g494^2],
[292,20,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[293,20,g434^2*g472*g475^2*g493^2*g494],
[294,20,g353^2*g493],
[299,20,g493^2*g494^2],
[300,20,g441*g463],
[303,20,g494^2],
[310,20,g487^2*g494^2],
[316,20,g481*g487^2*g492*g494],
[321,20,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[323,20,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[324,20,g494],
[333,20,g472],
[337,20,g454^2*g472^2*g493*g494],
[338,20,g494],
[339,20,g455^2*g473^2*g474^2*g483^2*g494],
[347,20,g462*g476],
[354,20,g492^2],
[359,20,g487*g492^2*g494],
[372,20,g493^2*g494^2],
[376,20,g472^2*g493*g494],
[378,20,g473^2*g483^2*g494],
[386,20,g491*g492^2*g493^2],
[390,20,g494^2],
[393,20,g492*g494^2],
[410,20,g493*g494],
[412,20,g494],
[420,20,g494^2],
[426,20,g494],
[22,21,g126^2*g182^2*g235^2*g283^2*g330^2*g369^2*g391^2
    *g403^2*g424*g432^2*g448*g454^2*g468*g472^2*g481*g487*g492^2
    *g493*g494^2],
[23,21,g127^2*g183^2*g213*g236^2*g284^2*g331^2*g370^2
    *g404^2*g433^2*g455^2*g473^2*g481^2*g487^2*g489*g492^2*g494],
[24,21,g128^2*g184^2*g237^2*g257*g285^2*g305*g332^2*g352^2
    *g371^2*g390*g405^2*g425*g426*g434^2*g447^2*g450*g452*g470^2
    *g481*g482*g484*g487^2*g492^2*g493*g494],
[25,21,g129^2*g158^2*g185^2*g211^2*g238^2*g286^2*g333^2
    *g372^2*g399^2*g406^2*g425^2*g427^2*g431^2*g432*g434*g449^2
    *g450^2*g451*g454^2*g467^2*g471*g472^2*g473*g474^2*g475*g482^2
    *g487*g488*g492^2*g493^2*g494],
[26,21,g130^2*g186^2*g239^2*g287^2*g334^2*g373^2*g407^2
    *g494^2],
[32,21,g467*g494^2],
[35,21,g356^2*g423^2*g424*g467^2*g468*g480^2*g481^2*g492^2
    *g494^2],
[38,21,g312*g356^2*g389*g391*g423^2*g448^2*g467^2*g468^2
    *g481*g487*g492*g494^2],
[40,21,g492],
[42,21,g481*g492*g494],
[46,21,g487*g492^2],
[47,21,g389^2*g423*g447*g480^2*g481*g487*g492^2*g494],
[50,21,g480^2*g492^2*g494^2],
[51,21,g389*g447^2*g448^2*g467^2*g481^2*g487^2*g492*g494],
[52,21,g313^2*g315*g357^2*g358^2*g361^2*g389*g392^2*g423^2
    *g424*g428*g448*g449*g450^2*g467^2*g468^2*g481*g488^2*g492^2
    *g494^2],
[53,21,g389*g447^2*g468*g480^2*g481^2*g492*g494^2],
[54,21,g357*g358^2*g392*g395*g423^2*g425^2*g447^2*g448
    *g469^2*g470*g482*g487],
[55,21,g358^2*g399*g425^2*g429*g432^2*g433^2*g450^2*g451
    *g455^2*g456^2*g467*g468*g473*g474^2*g480*g482*g483^2*g487^2
    *g488^2*g492^2*g493],
[58,21,g397*g399^2*g403*g404^2*g425*g433*g435^2*g450*g451^2
    *g455*g456^2*g467^2*g469^2*g471^2*g472^2*g473^2*g474^2*g480^2
    *g481*g482*g483*g487^2*g488*g492*g493*g494^2],
[59,21,g306*g309^2*g314*g315*g363*g365*g369*g392*g396^2
    *g397^2*g403*g404^2*g428*g433*g435*g447^2*g448*g450^2*g454^2
    *g471*g472*g473*g481*g483*g487*g488*g489^2*g492*g494^2],
[60,21,g365^2*g397*g399*g403*g404^2*g425*g429^2*g433^2
    *g435^2*g449*g450*g451*g454*g467*g471^2*g473*g480^2*g481*g482
    *g483*g489^2*g492^2*g493^2*g494],
[63,21,g391^2*g448^2*g481^2],
[64,21,g356^2*g424^2*g481*g487*g492^2*g494^2],
[65,21,g358^2*g423^2*g425^2*g447^2*g449*g450^2*g467^2
    *g469^2*g481*g482^2*g487*g488^2*g494],
[66,21,g392^2*g425*g428^2*g447*g449^2*g450^2*g468^2*g469
    *g481^2*g487*g488*g492^2*g494],
[67,21,g488^2*g492^2*g494],
[68,21,g264^2*g312*g356*g424^2*g487*g492^2*g494^2],
[69,21,g214*g216^2*g267^2*g271*g304^2*g313^2*g315^2*g319
    *g351^2*g356*g361^2*g391*g395*g424*g428*g450*g467^2*g468^2
    *g480^2*g482^2*g487^2*g488^2*g492^2*g494^2],
[70,21,g216*g267*g313*g315^2*g357*g358*g361*g389^2*g392^2
    *g395*g424*g425*g428^2*g447*g448*g449*g450*g467*g481^2*g482
    *g488*g492^2],
[71,21,g161^2*g163*g214^2*g221^2*g256*g267^2*g271*g304
    *g312^2*g313^2*g315^2*g319*g351^2*g356*g358^2*g361^2*g389^2
    *g392^2*g395*g423^2*g424*g428^2*g448^2*g449^2*g450*g467^2
    *g468^2*g480^2*g482^2*g487*g488^2*g492*g494^2],
[72,21,g157*g163^2*g210*g216*g217^2*g262^2*g267^2*g268
    *g274^2*g310*g313^2*g315*g316^2*g351*g354^2*g357*g358*g359
    *g361^2*g389^2*g390^2*g395^2*g423^2*g424^2*g425^2*g426^2*g430
    *g447*g450^2*g469^2*g470*g480*g481*g488^2*g494^2],
[73,21,g205*g206^2*g211^2*g261^2*g266^2*g267*g306*g309^2
    *g311^2*g314^2*g315*g317^2*g320*g350^2*g355^2*g357^2*g358^2
    *g360*g362^2*g365*g390*g391*g392*g395^2*g396*g403*g404^2*g423^2
    *g424*g426*g427^2*g428^2*g432^2*g434^2*g435^2*g450^2*g452
    *g453^2*g454*g455^2*g456*g467^2*g471^2*g472*g473*g475^2*g488^2
    *g489^2*g492*g493^2*g494],
[74,21,g159^2*g212^2*g263^2*g311^2*g355^2*g429*g432^2
    *g433^2*g434^2*g449*g454^2*g455^2*g456^2*g469*g472*g473*g474^2
    *g475^2*g480^2*g481^2*g482^2*g483^2*g487^2*g488*g489^2*g492
    *g493*g494],
[75,21,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494^2],
[77,21,g182^2*g235^2*g283^2*g330^2*g369^2*g403^2*g424^2
    *g432^2*g454^2*g472^2*g481*g487^2*g492*g493],
[78,21,g183^2*g236^2*g264*g284^2*g312*g331^2*g370^2*g404^2
    *g433^2*g455^2*g468*g473^2*g481^2*g489*g494^2],
[79,21,g184^2*g237^2*g285^2*g305*g332^2*g352^2*g371^2
    *g405^2*g434^2*g449*g467^2*g469*g480^2*g484*g487*g488^2*g492^2
    *g493],
[80,21,g185^2*g211^2*g238^2*g286^2*g333^2*g372^2*g399
    *g406^2*g427*g431*g432*g434^2*g449*g451*g453*g454^2*g467^2
    *g469*g471*g474^2*g475^2*g480*g482^2*g487^2*g489*g494^2],
[81,21,g186^2*g239^2*g287^2*g334^2*g373^2*g407^2],
[85,21,g494^2],
[87,21,g468*g481^2*g487*g492*g494],
[88,21,g424^2*g487^2*g492*g494^2],
[89,21,g494],
[90,21,g468*g481^2*g487*g492^2*g494],
[97,21,g494^2],
[99,21,g487^2*g492^2*g494],
[105,21,g391*g424^2*g447*g448*g467^2*g468^2*g481*g492^2
    ],
[108,21,g492^2],
[109,21,g423*g447*g467*g480^2*g487^2*g492],
[113,21,g356^2*g423^2*g424*g448^2*g467^2*g487*g492*g494],
[115,21,g494],
[116,21,g423^2*g447^2*g468*g481^2*g494],
[117,21,g357*g358^2*g395*g423^2*g428^2*g448^2*g449^2*g450
    *g467^2*g468*g482*g487*g488*g492*g494^2],
[118,21,g423^2*g447^2*g480^2*g481^2*g492^2*g494],
[119,21,g392^2*g425*g428^2*g447*g449^2*g450^2*g468^2*g469
    *g481^2*g487*g488*g492*g494^2],
[120,21,g432*g455*g482*g488^2*g492^2],
[121,21,g429^2*g432*g433*g449^2*g451*g454*g455*g456*g469^2
    *g472*g473*g474*g480*g481*g482*g483^2*g489^2*g492*g493^2],
[122,21,g365*g397^2*g399*g403^2*g404*g425^2*g432*g435*g449
    *g450^2*g451*g454*g455*g456^2*g467^2*g469^2*g471*g472*g473^2
    *g474^2*g482^2*g483^2*g487*g488*g489^2*g492^2*g493^2],
[123,21,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g473^2*g480^2*g481*g482*g483^2*g489^2*g492*g493*g494^2],
[126,21,g424^2*g468^2*g487^2],
[127,21,g391^2*g448^2*g487*g492*g494^2],
[128,21,g447^2*g467^2*g480*g487^2*g492],
[129,21,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g492^2],
[130,21,g494^2],
[131,21,g312^2*g356*g391*g448^2*g492*g494^2],
[132,21,g265*g267^2*g315^2*g319*g351^2*g357^2*g358^2*g361
    *g389^2*g391*g395^2*g424*g428*g448*g450*g469*g480^2*g481^2
    *g488^2*g492^2*g494^2],
[133,21,g267*g315*g357*g358^2*g392*g395*g423^2*g425^2*g428
    *g448*g450^2*g467*g468*g480^2*g487*g494],
[134,21,g214^2*g216*g265^2*g271^2*g304*g315^2*g319*g351
    *g356^2*g357^2*g358^2*g361*g389^2*g391*g395^2*g423^2*g425^2
    *g428*g447^2*g448*g449*g450^2*g468^2*g469^2*g480*g481^2*g487
    *g488^2*g492*g494],
[135,21,g210*g216^2*g262*g267*g268^2*g310^2*g315^2*g316
    *g322^2*g354*g357^2*g358*g359^2*g389*g390^2*g392*g393*g395^2
    *g423^2*g428^2*g447^2*g448^2*g449*g452*g467*g469*g470*g480
    *g488^2*g492*g494],
[136,21,g258^2*g306^2*g314^2*g355^2*g362*g363^2*g365*g394
    *g396*g397^2*g399^2*g404*g424*g425*g427*g429*g431^2*g432^2
    *g434*g435*g447*g448*g450*g456*g469^2*g473^2*g474^2*g475*g480^2
    *g481^2*g482*g483^2*g492^2*g493^2],
[137,21,g212^2*g263^2*g311^2*g355^2*g434^2*g451*g454^2
    *g455^2*g473*g474^2*g475^2*g483^2*g489*g493^2*g494^2],
[140,21,g235^2*g283^2*g330^2*g369^2*g403^2*g432^2*g448^2
    *g454^2*g472^2*g481^2*g487^2*g492*g493],
[141,21,g236^2*g284^2*g312*g331^2*g356*g370^2*g391*g404^2
    *g433^2*g455^2*g473^2*g481*g489],
[142,21,g237^2*g285^2*g332^2*g352*g371^2*g405^2*g434^2
    *g480^2*g484*g488*g493*g494],
[143,21,g238^2*g286^2*g333^2*g372^2*g399^2*g406^2*g427^2
    *g431^2*g432^2*g434*g449*g451^2*g453^2*g454^2*g467*g469*g471
    *g472*g473^2*g474*g475*g480*g482^2*g483*g487*g488^2*g489^2
    *g492*g493^2*g494^2],
[144,21,g239^2*g287^2*g334^2*g373^2*g407^2],
[150,21,g481^2*g492*g494],
[151,21,g448*g468^2*g481^2*g487^2*g494],
[153,21,g481^2*g492],
[162,21,g424*g448^2*g467*g468*g480^2*g481^2*g487*g494^2],
[165,21,g494^2],
[166,21,g447*g467*g480*g492^2*g494],
[170,21,g391^2*g447^2*g448*g468^2*g480^2*g492*g494],
[173,21,g447^2*g467^2*g481*g487^2],
[174,21,g392*g428*g447^2*g449*g450^2*g468^2*g469^2*g480
    *g481*g487*g488*g492*g494],
[175,21,g447^2*g467^2*g487^2*g494^2],
[176,21,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g492^2*g494^2],
[177,21,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[178,21,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g489^2*g492
    *g493^2*g494^2],
[179,21,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g493*g494^2],
[182,21,g448^2*g481^2*g492^2],
[183,21,g424^2*g468^2*g492*g494],
[184,21,g467^2*g480^2*g492^2*g494],
[185,21,g449^2*g469^2*g480*g482*g487^2*g492],
[187,21,g356^2*g391*g424*g468^2*g494],
[188,21,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423^2
    *g424*g428^2*g448*g449*g450*g468*g469^2*g480^2*g488^2*g494],
[189,21,g315*g358*g392*g425*g428*g447^2*g450*g468*g481
    *g482^2*g487*g488^2*g492^2*g494^2],
[190,21,g265^2*g267*g313^2*g319^2*g351*g358^2*g361*g389
    *g391^2*g392^2*g395*g423^2*g424*g428^2*g447^2*g450*g467^2
    *g468*g480^2*g481^2*g488*g492^2*g494],
[191,21,g262*g267^2*g310*g315*g316^2*g354^2*g358^2*g359
    *g364^2*g390*g392^2*g393^2*g423*g425*g426*g428^2*g447^2*g449^2
    *g450^2*g467^2*g468^2*g469^2*g470*g480^2*g482*g487^2*g488
    *g494^2],
[192,21,g306^2*g369^2*g396*g397*g403*g404*g425*g427*g432^2
    *g434^2*g435^2*g448^2*g449^2*g450*g451*g453^2*g454*g455*g456
    *g468*g469*g471*g472*g473*g475^2*g480*g481*g483*g487*g488^2
    *g489*g492^2*g493*g494],
[193,21,g263^2*g311^2*g355^2*g434^2*g472*g473*g475^2*g487^2
    *g489^2*g493^2*g494],
[196,21,g283^2*g330^2*g369^2*g403^2*g432^2*g454^2*g468^2
    *g472^2*g487^2*g492*g493*g494],
[197,21,g284^2*g331^2*g356*g370^2*g391*g404^2*g424*g433^2
    *g448*g455^2*g473^2*g487*g489*g494^2],
[198,21,g285^2*g332^2*g371^2*g405^2*g434^2*g484*g493*g494],
[199,21,g286^2*g333^2*g372^2*g406^2*g432*g451*g453^2*g473
    *g474^2*g480*g481^2*g487^2*g492^2*g494],
[200,21,g287^2*g334^2*g373^2*g407^2],
[202,21,g487^2*g492*g494],
[205,21,g468*g481^2*g487^2*g492^2],
[215,21,g448*g468^2*g480*g481*g487^2*g492],
[219,21,g467*g480*g494^2],
[223,21,g424^2*g467^2*g468*g481^2*g494],
[226,21,g467^2*g480^2*g487*g492^2],
[227,21,g425*g450*g467^2*g469^2*g481^2*g482*g487*g488*g494^2],
[228,21,g467^2*g480^2*g492^2],
[229,21,g449^2*g469^2*g480*g482*g487^2*g492],
[230,21,g473^2*g487*g489*g492*g494^2],
[231,21,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g493^2],
[232,21,g454^2*g472^2*g493*g494^2],
[235,21,g468^2*g487^2*g494^2],
[236,21,g448^2*g481^2*g494],
[237,21,g480^2*g494^2],
[240,21,g391^2*g424*g448*g481^2],
[241,21,g357*g358^2*g395*g423^2*g425^2*g428*g447^2*g448
    *g449*g450^2*g468*g469^2*g480^2*g481*g487*g492*g494^2],
[242,21,g358*g425*g450*g467^2*g480*g481*g482*g492^2],
[243,21,g313^2*g315*g357^2*g361^2*g389*g395*g423*g424^2
    *g425^2*g428*g447^2*g448*g449*g450^2*g467^2*g469^2*g480*g481
    *g482^2*g488*g494],
[244,21,g310*g315^2*g354*g358*g359^2*g390^2*g393*g398^2
    *g425^2*g426^2*g447*g449^2*g450^2*g467^2*g470^2*g480*g481^2
    *g487*g488^2*g492^2],
[245,21,g397*g403^2*g404^2*g425*g429*g433*g435^2*g450*g451^2
    *g455*g456*g467^2*g468^2*g469^2*g472^2*g473^2*g480*g481*g482
    *g483*g487*g488*g492*g493^2*g494],
[246,21,g311^2*g355^2*g434^2*g472*g475^2*g489^2*g492^2
    *g493^2*g494^2],
[249,21,g330^2*g369^2*g403^2*g432^2*g454^2*g472^2*g481^2
    *g492^2*g493*g494^2],
[250,21,g331^2*g370^2*g391*g404^2*g424*g433^2*g448*g455^2
    *g468*g473^2*g481*g489*g492*g494],
[251,21,g332^2*g371^2*g405^2*g434^2*g484*g493*g494],
[252,21,g333^2*g372^2*g406^2*g454*g471^2*g472*g473^2*g487
    *g489*g493^2*g494],
[253,21,g334^2*g373^2*g407^2],
[255,21,g492^2*g494],
[266,21,g468*g481^2*g487*g492^2*g494],
[269,21,g480],
[273,21,g448^2*g480^2*g481*g487^2],
[276,21,g480^2*g492*g494^2],
[277,21,g449*g469*g480^2*g482^2*g487^2*g488*g492],
[278,21,g480^2*g494^2],
[280,21,g454^2*g472^2*g494],
[281,21,g472^2*g493*g494],
[283,21,g481^2*g492^2],
[284,21,g468^2*g487^2],
[288,21,g424^2*g448*g468*g487^2],
[289,21,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492*g494],
[290,21,g482*g488^2*g492],
[291,21,g357^2*g358*g392^2*g395^2*g423*g428*g447*g448^2
    *g449^2*g450*g467^2*g468*g469^2*g480^2*g482*g487*g492^2],
[292,21,g354*g358^2*g390*g393^2*g426*g430^2*g449*g467*g469
    *g470*g482^2*g487*g488^2*g494^2],
[293,21,g429*g432^2*g433^2*g449*g451*g455*g456^2*g469*g472^2
    *g473^2*g474*g480^2*g481^2*g482^2*g483^2*g487^2*g488*g492^2
    *g493^2],
[294,21,g355^2*g434^2*g472*g475^2*g494^2],
[297,21,g369^2*g403^2*g432^2*g454^2*g472^2*g487^2*g493
    ],
[298,21,g370^2*g404^2*g424*g433^2*g448*g455^2*g468*g473^2
    *g481*g487*g489*g492*g494^2],
[299,21,g371^2*g405^2*g434^2*g484*g493*g494],
[300,21,g372^2*g406^2*g472*g489*g492*g493^2],
[301,21,g373^2*g407^2],
[303,21,g494^2],
[314,21,g481*g487^2*g492*g494^2],
[321,21,g468^2*g487*g492^2],
[324,21,g494],
[325,21,g492*g494^2],
[327,21,g472^2*g493*g494],
[328,21,g493*g494],
[330,21,g487^2*g494^2],
[331,21,g481^2*g492^2],
[335,21,g448^2*g468*g481*g492^2],
[336,21,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[337,21,g488*g494],
[338,21,g392^2*g425^2*g428^2*g447*g449^2*g450*g467*g468^2
    *g481*g482^2*g487^2*g494],
[339,21,g390*g426^2*g449*g452^2*g469*g470^2*g482^2*g487
    *g488*g492^2*g494^2],
[340,21,g451*g454^2*g455^2*g472*g474^2*g483^2*g487*g492^2
    ],
[341,21,g434^2*g472*g475^2*g493],
[344,21,g403^2*g432^2*g454^2*g472^2*g492^2*g493*g494],
[345,21,g404^2*g433^2*g448*g455^2*g468*g473^2*g481*g487
    *g489*g492*g494^2],
[346,21,g405^2*g434^2*g484*g493*g494],
[347,21,g406^2],
[348,21,g407^2],
[363,21,g481^2*g492*g494^2],
[366,21,g494],
[369,21,g492^2],
[370,21,g487^2*g494^2],
[374,21,g468^2*g481*g487*g494^2],
[375,21,g449*g469*g480^2*g482*g487*g492*g494^2],
[377,21,g425^2*g449^2*g450^2*g467*g469*g480*g481^2*g482
    *g487*g494^2],
[379,21,g473*g487^2*g492*g493*g494],
[383,21,g432^2*g454^2*g472^2*g493],
[384,21,g433^2*g455^2*g468*g473^2*g481*g487*g489*g492*g494^2],
[385,21,g434^2*g484*g493*g494],
[397,21,g487^2*g494],
[403,21,g494^2],
[404,21,g492^2],
[408,21,g481^2*g487*g492],
[409,21,g488^2*g494^2],
[411,21,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492^2
    *g494],
[413,21,g489^2*g492^2*g493^2],
[417,21,g454^2*g472^2*g493*g494],
[418,21,g455^2*g473^2*g481*g487*g489*g492*g494^2],
[419,21,g484*g493*g494],
[429,21,g492^2],
[433,21,g494^2],
[435,21,g487^2*g492*g494],
[437,21,g488*g494],
[439,21,g493^2*g494^2],
[442,21,g472^2*g493*g494],
[443,21,g473^2*g487*g489*g492*g494^2],
[451,21,g494^2],
[456,21,g492^2*g494],
[463,21,g493*g494],
[464,21,g489*g492*g494^2],
[474,21,g494^2],
[477,21,g493*g494],
[23,22,g131^2*g160^2*g187^2*g213^2*g240^2*g264*g288^2
    *g335^2*g356^2*g374^2*g391^2*g408^2*g435^2*g448*g456^2*g468
    *g474^2*g483^2*g487*g489^2*g492^2*g493^2*g494],
[24,22,g132^2*g188^2*g241^2*g257^2*g267*g289^2*g303^2
    *g305*g313*g336^2*g350^2*g352*g354^2*g357*g358^2*g361*g362
    *g375^2*g389^2*g390*g392^2*g393^2*g395*g396*g399^2*g403^2
    *g409^2*g424*g428*g429^2*g430^2*g432*g436^2*g447*g450^2*g455
    *g456*g457^2*g467^2*g468^2*g469*g472*g473^2*g474^2*g481*g482^2
    *g483^2*g484^2*g488^2*g489*g492*g493^2*g494^2],
[25,22,g133^2*g166^2*g189^2*g216*g219^2*g242^2*g269^2
    *g290^2*g315*g317^2*g337^2*g376^2*g390^2*g410^2*g423*g426^2
    *g427^2*g434*g449^2*g452^2*g453*g459*g467^2*g469^2*g470^2
    *g471*g472*g475*g482*g487^2*g492^2*g493*g494^2],
[32,22,g356*g423*g448^2*g467*g468^2*g487*g494],
[33,22,g424^2*g448*g468*g481*g487^2*g492^2],
[35,22,g356^2*g389^2*g423^2*g447^2*g467^2*g468*g480^2
    *g487*g492*g494^2],
[38,22,g264^2*g312*g351*g356*g391*g447*g448*g467^2*g480
    *g487^2*g492^2],
[40,22,g391*g448^2*g481*g487*g492*g494],
[41,22,g389*g424^2*g448*g467^2*g468*g480^2*g481^2*g487^2
    *g492*g494],
[46,22,g356*g424*g448^2*g480^2*g481*g487*g494^2],
[47,22,g351^2*g389^2*g423*g447*g467^2*g480*g481],
[50,22,g312^2*g356*g391^2*g447*g467*g480*g481*g487^2*g492^2
    ],
[51,22,g304^2*g351^2*g389^2*g424*g447*g448^2*g467*g468^2
    *g492*g494^2],
[52,22,g203*g256*g351*g389*g391^2*g424^2*g447*g448*g467
    *g480^2*g492^2],
[53,22,g214^2*g216*g257^2*g265*g267^2*g271^2*g304*g305
    *g319^2*g354*g356^2*g357^2*g361^2*g389^2*g390^2*g391^2*g393
    *g423^2*g425*g426^2*g428^2*g430*g447^2*g448*g449^2*g450^2
    *g467*g468^2*g469*g470*g480^2*g481*g482*g487*g488*g492*g494],
[54,22,g310^2*g313*g354*g358^2*g359^2*g361*g389^2*g390^2
    *g392^2*g393*g395^2*g398^2*g424*g447^2*g448^2*g449*g467^2
    *g468^2*g469*g470^2*g480*g481*g482*g492],
[55,22,g315^2*g358^2*g392*g399^2*g403^2*g425^2*g428*g429^2
    *g432*g435^2*g447^2*g448^2*g449^2*g450*g455*g468^2*g469^2
    *g473*g474*g480^2*g483*g487*g489*g492^2*g494^2],
[58,22,g306*g309^2*g310*g314^2*g354^2*g358*g359*g390*g393^2
    *g396^2*g397^2*g398*g399^2*g429*g433*g447*g448*g449^2*g451
    *g453^2*g454*g456*g467^2*g468*g469*g470^2*g472*g474*g480*g481
    *g482^2*g483^2*g487^2*g489],
[59,22,g205*g266^2*g306^2*g309^2*g314^2*g315*g317*g350^2
    *g352*g355*g357*g358^2*g362^2*g365*g369*g392*g394^2*g395*g396^2
    *g397*g403*g404^2*g423^2*g424^2*g434^2*g435*g449^2*g450^2
    *g451*g454*g456^2*g469^2*g470*g471^2*g472^2*g474*g475^2*g480
    *g481*g482^2*g483^2*g488*g489*g492*g493*g494^2],
[60,22,g146*g449^2*g469^2*g480*g482*g487*g492*g494^2],
[63,22,g391*g448^2*g468^2*g481^2*g487*g492^2*g494],
[64,22,g264*g312^2*g356^2*g391^2*g448*g468^2*g481^2*g487
    *g494^2],
[65,22,g214^2*g216*g267^2*g271^2*g304*g313*g319^2*g351^2
    *g356^2*g361*g389*g391^2*g395^2*g423^2*g424^2*g425^2*g448^2
    *g450^2*g467^2*g480*g481^2*g487^2*g488^2*g492^2*g494^2],
[66,22,g216^2*g267^2*g313*g315^2*g357*g361*g389^2*g392
    *g395*g424*g428*g447^2*g449*g450^2*g467^2*g469*g481*g482*g487
    *g494^2],
[67,22,g261*g267^2*g315*g357^2*g358*g365^2*g369^2*g395^2
    *g397^2*g399*g403^2*g423*g425*g428*g429*g432^2*g433*g435*g447
    *g449^2*g451*g454*g455^2*g467*g469*g471*g472*g473*g474^2*g480^2
    *g481*g482*g483*g492*g493^2*g494],
[68,22,g213^2*g356^2*g391*g424*g468^2*g481^2*g487*g494^2],
[69,22,g216*g265*g267^2*g313^2*g315^2*g319*g351^2*g361^2
    *g389^2*g391*g395*g423^2*g424*g425^2*g428*g447^2*g448^2*g450
    *g468*g469*g481^2*g487^2*g494],
[70,22,g163],
[71,22,g161^2*g163*g214*g216^2*g221*g256*g265^2*g267^2
    *g271*g304*g312*g351^2*g356*g357*g358*g361*g392*g395*g424
    *g425*g428^2*g447*g448^2*g450^2*g468*g469^2*g481*g482^2*g487
    *g494],
[72,22,g163*g224^2*g265*g274*g304*g313^2*g315*g319*g322^2
    *g357^2*g358^2*g361*g364*g389*g391*g392^2*g395^2*g398*g423^2
    *g430^2*g452*g468^2*g469^2*g470*g480^2*g482*g488^2*g492],
[73,22,g162^2*g165*g215^2*g266^2*g313^2*g314^2*g315*g352^2
    *g358*g361^2*g369^2*g389*g392*g395*g397*g399^2*g404^2*g424
    *g425^2*g428*g429*g432^2*g448*g450*g451^2*g456*g467^2*g468
    *g469^2*g472*g480^2*g483*g487^2*g488^2*g489*g492^2*g494],
[74,22,g167^2*g220^2*g270^2*g318^2*g350^2*g354^2*g358
    *g360^2*g365^2*g369*g393^2*g394^2*g397^2*g399^2*g403*g425
    *g427^2*g429*g430^2*g435^2*g448^2*g449^2*g450*g451*g452^2
    *g454*g455*g456^2*g467*g468^2*g469*g470*g471^2*g472^2*g474^2
    *g480^2*g483*g487*g489*g492^2*g493^2],
[76,22,g182*g424*g481^2*g492],
[78,22,g187^2*g213^2*g240^2*g264*g288^2*g312*g335^2*g356^2
    *g374^2*g408^2*g424*g435^2*g448*g456^2*g468^2*g474^2*g481
    *g483^2*g489^2*g493^2],
[79,22,g188^2*g241^2*g289^2*g305^2*g315*g336^2*g350^2
    *g357*g358*g375^2*g390^2*g392^2*g395*g396*g409^2*g423^2*g425^2
    *g426^2*g428^2*g436^2*g447^2*g448*g449^2*g450*g452^2*g457^2
    *g467^2*g468*g480*g482*g483*g484^2*g487*g488^2*g489^2*g492^2
    *g493*g494],
[80,22,g189^2*g219^2*g242^2*g267*g269*g290^2*g315*g317^2
    *g337^2*g376^2*g410^2*g427^2*g434*g447*g449^2*g453*g459*g467^2
    *g469^2*g471*g472*g475*g480*g482*g487^2*g493],
[85,22,g487],
[87,22,g424^2*g492^2*g494],
[89,22,g356*g424^2*g448*g468*g487*g492],
[90,22,g449^2*g469*g480^2*g488^2*g492^2],
[91,22,g392^2*g425^2*g428^2*g447*g449^2*g467^2*g468^2
    *g469*g482^2*g487^2*g488^2*g494],
[92,22,g494^2],
[95,22,g448*g468*g481*g487],
[97,22,g424^2*g448^2*g481^2*g487*g492*g494],
[98,22,g423^2*g447^2*g448*g467^2*g468*g481*g494],
[105,22,g391*g423*g424^2*g448^2*g468^2*g481*g487^2*g492
    *g494],
[108,22,g391^2*g424^2*g448*g481^2*g487*g492*g494^2],
[109,22,g389*g447*g467*g487^2*g492^2*g494^2],
[113,22,g312*g356*g389^2*g391*g423^2*g424*g447^2*g448^2
    *g467*g468*g481^2*g487^2],
[115,22,g356*g391*g448^2*g467^2*g468^2*g480*g481^2*g487
    ],
[116,22,g351*g447^2*g448^2*g467*g480*g487^2*g492^2*g494],
[117,22,g256^2*g304*g351^2*g389*g423*g424*g447^2*g467*g468
    *g480*g481^2*g487^2*g492^2],
[118,22,g265*g267^2*g305*g313*g319*g351^2*g352*g357^2*g358^2
    *g389^2*g390^2*g391*g425^2*g426^2*g428^2*g448^2*g449^2*g452^2
    *g468*g469*g470^2*g487^2*g488*g494],
[119,22,g354*g357^2*g390*g392^2*g393*g395^2*g423*g426*g430
    *g447^2*g448^2*g449*g450^2*g452^2*g469*g480*g482*g488*g492^2
    *g494],
[120,22,g358*g425^2*g450^2*g456*g467*g468*g469*g480^2*g481
    *g482*g487*g488*g492^2],
[121,22,g354^2*g358*g365*g369^2*g393^2*g397*g399*g429^2
    *g430^2*g435*g448*g449^2*g452^2*g454^2*g455^2*g456*g468*g469^2
    *g471^2*g472^2*g473*g474*g481*g482*g488*g493^2],
[122,22,g306*g309^2*g314*g315*g363*g365^2*g369^2*g392*g396^2
    *g399*g403^2*g404^2*g425*g428*g429*g433^2*g447^2*g451^2*g454
    *g455*g456*g467*g468^2*g472^2*g473*g474*g480^2*g482^2*g483
    *g487^2*g488^2*g493^2],
[123,22,g205*g266^2*g306*g309*g314*g315^2*g317*g350^2*g352
    *g355*g357*g362^2*g363^2*g365*g369*g392^2*g394^2*g395*g397^2
    *g399^2*g403*g423^2*g424^2*g425^2*g428*g429*g432*g433*g434^2
    *g435^2*g447^2*g448*g451^2*g454*g455*g467^2*g470*g472*g475^2
    *g480^2*g481*g482*g483^2*g487^2*g494],
[126,22,g424*g468^2*g481^2*g487^2*g492*g494^2],
[127,22,g312*g356^2*g391^2*g424^2*g468*g481^2*g487^2*g492
    ],
[128,22,g265^2*g267*g315^2*g319^2*g351*g357*g361^2*g389^2
    *g391^2*g395*g423*g424^2*g428^2*g447^2*g448^2*g449^2*g468^2
    *g469^2*g480^2*g487^2*g492^2*g494^2],
[129,22,g267^2*g315^2*g357*g358^2*g392*g395*g423^2*g425
    *g428*g448*g450*g467^2*g469^2*g480^2*g487*g488^2*g494],
[130,22,g309*g315^2*g358*g392^2*g399^2*g403^2*g428^2*g429^2
    *g432*g447*g450*g455*g456*g467*g469^2*g472*g473^2*g474*g480^2
    *g481*g482^2*g483^2*g487^2*g489^2*g493*g494],
[131,22,g264^2*g391^2*g424*g448*g481^2*g487^2*g492],
[132,22,g267*g313*g315^2*g357^2*g358^2*g361*g389^2*g395^2
    *g423^2*g424*g428*g447^2*g448*g449^2*g450*g467^2*g468^2*g469
    *g481*g482*g487^2*g492^2],
[133,22,g216],
[134,22,g214^2*g216*g265*g267^2*g271*g304*g313^2*g315^2
    *g319*g351*g356*g389^2*g391*g392*g395*g425*g428*g448*g450^2
    *g467*g468^2*g469*g480*g481*g488*g492^2*g494],
[135,22,g216*g274^2*g313*g322*g351*g357^2*g358*g361*g364^2
    *g392^2*g395*g398*g423*g424*g425^2*g428^2*g430*g447^2*g449
    *g452^2*g469*g470*g480^2*g481^2*g482*g487*g492^2*g494^2],
[136,22,g215^2*g218*g266^2*g314^2*g369^2*g392^2*g397*g399^2
    *g404^2*g428^2*g429*g432^2*g450*g451^2*g456*g467*g468^2*g472
    *g480*g481*g483*g487*g488^2*g489*g492*g494],
[137,22,g220^2*g270^2*g318^2*g360^2*g390^2*g394^2*g399^2
    *g403*g426^2*g427^2*g429^2*g451^2*g452^2*g454^2*g456^2*g468^2
    *g470^2*g471*g480^2*g483*g487^2*g492*g493^2*g494^2],
[139,22,g235*g448*g481^2*g492^2*g494^2],
[141,22,g240^2*g264^2*g288^2*g312*g335^2*g374^2*g391^2
    *g408^2*g424^2*g435^2*g448^2*g456^2*g468^2*g474^2*g481^2*g483^2
    *g487^2*g489^2*g493^2],
[142,22,g241^2*g289^2*g336^2*g352^2*g358*g375^2*g392*g409^2
    *g425^2*g428*g436^2*g447^2*g449^2*g450^2*g457^2*g467^2*g468
    *g469*g480^2*g481*g482^2*g484^2*g488^2*g492*g493^2*g494],
[143,22,g242^2*g269^2*g290^2*g315*g317*g337^2*g358*g376^2
    *g410^2*g427*g434^2*g449^2*g453^2*g459*g467*g469^2*g471*g472^2
    *g475^2*g480^2*g482*g487^2*g492^2*g493^2*g494],
[148,22,g492^2*g494^2],
[150,22,g448*g468^2*g481^2*g487^2*g492^2],
[152,22,g391^2*g424^2*g468*g481*g487^2*g492*g494],
[153,22,g482*g488*g492^2*g494^2],
[154,22,g492],
[158,22,g447^2*g467^2*g468*g480^2*g481*g487],
[162,22,g424*g447*g448^2*g468^2*g481^2*g487*g492^2*g494],
[165,22,g424^2*g448^2*g468*g487^2*g492*g494],
[166,22,g423*g467*g480*g492^2*g494^2],
[170,22,g356*g391*g423^2*g424*g447^2*g448*g467^2*g468^2
    *g480*g481*g487^2*g492^2],
[172,22,g391*g424*g468^2*g480^2*g481^2*g487^2*g492],
[173,22,g389*g467^2*g468^2*g480*g492^2*g494^2],
[174,22,g304^2*g351*g389^2*g423*g447*g448*g467^2*g480*g481
    *g487^2*g492^2*g494^2],
[175,22,g313*g315^2*g352*g357*g361*g389^2*g392^2*g423^2
    *g424*g450^2*g468^2*g469*g480^2*g481*g487*g488*g492*g494],
[176,22,g390*g392^2*g425^2*g426*g428^2*g447*g452*g467^2
    *g468^2*g469^2*g470*g488^2*g492^2*g494^2],
[177,22,g390^2*g399*g403^2*g426^2*g429*g432^2*g449^2*g451
    *g452^2*g456*g468*g469^2*g470^2*g474^2*g480*g481^2*g482*g492
    *g493*g494^2],
[178,22,g365^2*g397*g399^2*g403^2*g404^2*g425*g432^2*g433^2
    *g435^2*g449^2*g450*g451^2*g454*g455^2*g456^2*g467*g468^2
    *g469*g471^2*g472*g481*g483^2*g488^2*g489],
[179,22,g306^2*g309*g314^2*g315^2*g358*g363^2*g365^2*g392^2
    *g396*g399^2*g403*g428^2*g432*g433*g447*g448*g449^2*g450*g451^2
    *g455^2*g467*g468*g473^2*g481^2*g482*g483^2*g489^2*g492^2
    *g493*g494^2],
[182,22,g448*g481^2*g487^2*g492^2*g494],
[183,22,g356*g391^2*g424^2*g448^2*g481*g487^2*g492^2*g494],
[184,22,g313^2*g315*g358^2*g361^2*g389*g392*g395^2*g423^2
    *g424^2*g428*g447*g448^2*g450^2*g467^2*g468^2*g481^2*g488^2
    *g494],
[185,22,g315^2*g358^2*g392*g425*g428*g447^2*g449^2*g450
    *g468*g469^2*g480*g482*g487*g488^2*g494^2],
[186,22,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g488^2*g489*g493^2],
[187,22,g312^2*g424^2*g448*g468*g487^2*g492^2*g494],
[188,22,g315*g357*g358^2*g392^2*g395*g423^2*g428^2*g447^2
    *g448*g449*g450*g467^2*g468*g469^2*g480*g481^2*g482*g487^2
    *g488*g492^2*g494^2],
[189,22,g267],
[190,22,g265^2*g267*g313*g315^2*g319*g351*g357^2*g358^2
    *g361*g389*g391*g423^2*g424*g425*g428*g449*g450*g468*g469^2
    *g480*g481^2*g482*g487*g494^2],
[191,22,g267*g322^2*g357*g364*g389*g392^2*g395*g398^2*g425^2
    *g428*g430*g447*g448*g449*g450^2*g452*g467^2*g469^2*g470^2
    *g480*g487*g492*g494],
[192,22,g266^2*g306^2*g309^2*g315*g363*g392*g396^2*g397
    *g399*g403*g404^2*g425^2*g428*g429*g432*g435^2*g448*g449^2
    *g450*g455*g456*g468^2*g469*g471^2*g473*g481*g482^2*g488^2
    *g492*g494^2],
[193,22,g270^2*g318^2*g360^2*g394^2*g427^2*g432^2*g454
    *g471*g472*g474*g481*g483*g487^2*g489*g492*g493^2*g494^2],
[195,22,g283*g468*g487^2*g492^2],
[197,22,g288^2*g312^2*g335^2*g356*g374^2*g408^2*g424*g435^2
    *g448^2*g456^2*g468*g474^2*g481*g483^2*g487*g489^2*g493^2
    *g494^2],
[198,22,g289^2*g336^2*g375^2*g409^2*g425*g436^2*g449*g450
    *g457^2*g467^2*g469*g481*g484^2*g488^2*g492^2*g493^2*g494^2],
[199,22,g290^2*g317^2*g337^2*g358*g376^2*g410^2*g427*g434^2
    *g449^2*g453^2*g459*g469^2*g472^2*g475^2*g480*g482*g487^2
    *g492^2*g494],
[202,22,g481^2*g494],
[206,22,g424^2*g448^2*g481*g487*g492^2*g494],
[207,22,g494],
[211,22,g467^2*g480^2*g481*g487*g492],
[215,22,g448*g467*g468^2*g481^2*g487^2*g492*g494^2],
[218,22,g448^2*g468^2*g481*g492^2*g494],
[219,22,g447*g480*g494^2],
[223,22,g391*g424*g447^2*g448*g467^2*g468*g480^2*g481^2
    *g487*g492^2*g494^2],
[225,22,g424*g448*g481^2*g487^2*g492^2*g494],
[226,22,g423*g480^2*g481^2*g494^2],
[227,22,g351^2*g389*g423^2*g447*g467*g468*g480^2*g487*g492^2
    *g494^2],
[228,22,g357*g358^2*g392*g395*g423^2*g425^2*g447^2*g448
    *g469^2*g481^2*g482*g487*g492*g494],
[229,22,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g494^2],
[230,22,g432*g474^2*g481^2*g483^2*g487*g489^2*g493^2*g494^2],
[231,22,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g472^2*g474*g480*g481*g482^2*g487*g488*g489^2*g492*g493
    *g494],
[232,22,g365*g397^2*g399^2*g403^2*g404*g425^2*g429^2*g432
    *g433*g435*g450^2*g451*g454*g455^2*g467^2*g469*g471*g472*g473^2
    *g474^2*g480^2*g481*g483*g489^2*g492^2*g493^2*g494],
[235,22,g468*g487^2*g492^2*g494^2],
[236,22,g391*g424^2*g448^2*g468^2*g487*g492^2*g494^2],
[237,22,g357^2*g358*g395^2*g423*g425*g428^2*g447^2*g448^2
    *g449*g450*g467*g468^2*g480*g481^2*g488^2*g494^2],
[238,22,g358^2*g425*g449^2*g450*g467^2*g469^2*g480^2*g481
    *g482^2*g487*g488*g492],
[239,22,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g493],
[240,22,g356^2*g448^2*g468*g481*g492^2*g494^2],
[241,22,g358*g392*g425^2*g428*g447^2*g449*g450^2*g467^2
    *g468*g469^2*g480*g481*g488*g492*g494^2],
[242,22,g315],
[243,22,g313^2*g315*g357*g358^2*g361*g389*g392^2*g395*g423
    *g424*g447^2*g448*g449^2*g450*g469^2*g480^2*g481*g488],
[244,22,g315*g364^2*g392*g398*g423*g425^2*g428*g430^2*g449^2
    *g450*g452*g467*g468*g469^2*g470*g480^2*g482*g488*g494^2],
[245,22,g314^2*g365^2*g369^2*g397*g399^2*g404^2*g429*g432
    *g448*g449^2*g451*g456*g468*g469^2*g472*g473^2*g474*g481^2
    *g482*g487*g492*g493],
[246,22,g318^2*g360^2*g394^2*g427^2*g454^2*g471*g472*g483
    *g487*g489*g492^2],
[248,22,g330*g481*g492^2*g494^2],
[250,22,g335^2*g356^2*g374^2*g391*g408^2*g435^2*g448*g456^2
    *g468*g474^2*g481*g483^2*g489^2*g493^2*g494^2],
[251,22,g336^2*g375^2*g409^2*g436^2*g449*g457^2*g469*g480^2
    *g484^2*g487*g488*g492^2*g493^2*g494],
[252,22,g337^2*g376^2*g410^2*g427^2*g434*g449^2*g453*g459
    *g469^2*g472*g475*g480^2*g482*g487^2*g493^2*g494],
[255,22,g487^2],
[258,22,g448^2*g468^2*g487*g492*g494^2],
[266,22,g468*g480*g481^2*g487^2*g492^2*g494],
[269,22,g467],
[273,22,g424*g448*g467^2*g468*g480^2*g481*g487^2*g492*g494^2],
[275,22,g448*g468*g487^2*g492^2*g494^2],
[276,22,g447*g487^2],
[277,22,g389^2*g423*g447^2*g467*g480*g481*g492*g494^2],
[278,22,g392*g425*g428*g447^2*g467^2*g468*g469*g480^2*g488
    *g494],
[279,22,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[280,22,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[281,22,g399*g429^2*g433*g449^2*g455*g456*g469^2*g472^2
    *g474^2*g480^2*g481^2*g482*g483*g489^2*g493],
[283,22,g481*g492^2*g494^2],
[284,22,g424*g448^2*g468^2*g481^2*g492*g494^2],
[285,22,g392^2*g428^2*g447*g450^2*g467^2*g468^2*g480^2
    *g481^2*g487*g488^2*g494^2],
[286,22,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492*g494],
[288,22,g391^2*g468^2*g481*g487*g494^2],
[289,22,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[290,22,g358],
[291,22,g357^2*g358*g392*g395*g423*g425^2*g428*g447*g448
    *g449*g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[292,22,g358*g398^2*g425*g430*g447*g449^2*g450*g452^2*g469
    *g470*g480*g481*g492*g494],
[293,22,g369^2*g397*g399*g404^2*g429*g432*g448*g449^2*g451
    *g456*g468*g469^2*g472*g473^2*g474*g480^2*g481*g482*g487^2
    *g492^2*g493*g494],
[294,22,g360^2*g394^2*g427^2*g471*g472^2*g489*g492*g494],
[296,22,g369*g487*g494^2],
[298,22,g374^2*g391^2*g408^2*g424*g435^2*g456^2*g468*g474^2
    *g481*g483^2*g489^2*g493^2*g494^2],
[299,22,g375^2*g409^2*g436^2*g457^2*g484^2*g488*g493^2
    *g494^2],
[300,22,g376^2*g410^2*g459*g471^2*g493],
[303,22,g492^2],
[306,22,g468^2*g481^2*g492*g494],
[314,22,g481*g487^2*g492^2*g494^2],
[317,22,g480],
[321,22,g448*g468*g480^2*g481*g487*g492^2*g494],
[323,22,g468*g481*g492^2*g494^2],
[324,22,g467*g492^2],
[325,22,g423^2*g447*g467^2*g480*g487*g494],
[326,22,g425*g449*g450*g467^2*g480^2*g481*g482],
[327,22,g454],
[328,22,g432^2*g451*g455*g472*g473^2*g474^2*g481*g483*g487^2
    *g492^2*g493^2*g494],
[330,22,g487*g494^2],
[331,22,g448*g468^2*g481^2*g487^2*g494],
[332,22,g425^2*g450^2*g467*g469^2*g480^2*g481^2*g487^2
    *g492],
[333,22,g488],
[335,22,g424^2*g481^2*g487*g492],
[336,22,g449*g469*g480^2*g487*g492^2],
[337,22,g449^2*g469^2*g480*g482*g487^2*g492],
[338,22,g392^2*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g487^2*g488*g492*g494^2],
[339,22,g430^2*g452*g467*g470^2*g480*g492^2],
[340,22,g403^2*g429*g432^2*g433^2*g454*g468*g472^2*g474^2
    *g481^2*g483*g492^2*g493^2*g494],
[341,22,g394^2*g427^2*g471*g493^2*g494^2],
[343,22,g403*g492],
[345,22,g408^2*g424^2*g435^2*g448*g456^2*g474^2*g481*g483^2
    *g487*g489^2*g493^2*g494^2],
[346,22,g409^2*g436^2*g457^2*g484^2*g493^2*g494^2],
[347,22,g410^2*g459],
[350,22,g494^2],
[363,22,g468*g481*g487*g492*g494^2],
[365,22,g481*g487*g494^2],
[366,22,g447^2*g467*g480^2*g492],
[367,22,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[368,22,g454^2*g472*g493*g494],
[369,22,g492],
[370,22,g468*g481^2*g487^2*g492^2],
[371,22,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494],
[374,22,g448^2*g487^2*g492*g494],
[375,22,g488],
[377,22,g425^2*g449*g450*g467*g469*g480*g481*g482*g487
    *g488^2*g492*g494^2],
[378,22,g452^2*g470*g480*g494^2],
[379,22,g432^2*g451*g454^2*g455^2*g472*g481*g483^2*g487^2
    *g489*g493],
[380,22,g427^2*g471],
[382,22,g432*g494],
[384,22,g435^2*g448^2*g456^2*g468*g474^2*g483^2*g487*g489^2
    *g492*g493^2],
[385,22,g436^2*g457^2*g484^2*g493^2*g494^2],
[386,22,g459],
[397,22,g481*g487*g492*g494],
[399,22,g487*g492],
[400,22,g467^2*g480*g494],
[402,22,g472^2*g493^2*g494^2],
[403,22,g494],
[404,22,g481*g487^2*g492^2*g494^2],
[405,22,g488*g494],
[408,22,g468^2*g492^2*g494],
[411,22,g449^2*g469*g480*g487*g488^2*g494^2],
[412,22,g470^2],
[413,22,g454^2*g473*g483*g489^2*g493],
[414,22,g471],
[416,22,g454],
[418,22,g456^2*g468^2*g474^2*g481*g483^2*g489^2*g492*g493^2
    *g494],
[419,22,g457^2*g484^2*g493^2*g494^2],
[429,22,g487*g492*g494],
[431,22,g480^2],
[433,22,g487*g492^2*g494^2],
[435,22,g481^2*g494^2],
[437,22,g482^2*g488*g492^2*g494],
[439,22,g472^2*g493^2*g494^2],
[441,22,g472],
[443,22,g474^2*g481^2*g483^2*g487*g489^2*g493^2*g494],
[444,22,g484^2*g493^2*g494^2],
[451,22,g492*g494],
[455,22,g492*g494^2],
[456,22,g487^2],
[458,22,g488^2*g494^2],
[460,22,g493*g494],
[462,22,g493^2*g494^2],
[464,22,g483^2*g487^2*g489^2*g492*g493^2],
[473,22,g494],
[474,22,g492^2],
[477,22,g489^2*g492^2*g493^2*g494],
[483,22,g494^2],
[486,22,g493^2*g494^2],
[24,23,g134^2*g169^2*g190^2*g221*g222^2*g243^2*g272^2
    *g291^2*g319*g320^2*g338^2*g362^2*g377^2*g395*g396^2*g411^2
    *g437^2*g450*g458^2*g475^2*g482*g484^2],
[25,23,g135^2*g173^2*g191^2*g224*g226^2*g244^2*g276^2
    *g292^2*g322*g324^2*g339^2*g351^2*g354*g358^2*g378^2*g389
    *g390*g393*g398*g412^2*g425^2*g426*g427*g430*g431*g434^2*g438^2
    *g448*g450^2*g453^2*g459^2*g469*g470^2*g471^2*g472^2*g473^2
    *g475^2*g480*g481*g483*g487^2*g488*g489*g492^2*g493^2*g494^2],
[32,23,g312^2*g356^2*g389*g391*g423*g447^2*g448^2*g468^2
    *g481^2*g487^2*g492],
[33,23,g391^2*g448^2*g481*g487*g494],
[35,23,g264*g351*g356*g389*g391*g423*g424^2*g447*g467^2
    *g468^2*g480^2*g481*g492^2*g494],
[38,23,g213*g304^2*g351*g356^2*g389*g391^2*g447*g448^2
    *g467^2*g481*g487*g494],
[40,23,g391*g424^2*g481^2*g487*g494],
[41,23,g351^2*g389*g423*g448*g468^2*g480^2*g492^2*g494],
[42,23,g304*g351^2*g447*g448^2*g467^2*g468*g481*g492*g494],
[43,23,g214^2*g216*g267*g271^2*g304*g313^2*g315*g319*g351^2
    *g356^2*g357^2*g358^2*g361^2*g389^2*g391*g424^2*g428*g449
    *g450^2*g467*g469^2*g480*g482*g487*g492^2*g494],
[46,23,g447*g480*g492^2*g494],
[47,23,g304^2*g351*g423^2*g424*g447*g448^2*g467*g468^2
    *g480^2*g481^2*g487^2],
[48,23,g161^2*g163*g203*g216*g221^2*g256^2*g265*g267^2
    *g271*g312^2*g313^2*g315*g319*g351*g356*g357^2*g358^2*g361
    *g391*g392*g395*g423*g448^2*g450^2*g468^2*g481^2*g482*g487
    *g488*g492^2*g494],
[50,23,g423*g467^2*g468*g481*g487^2],
[51,23,g256*g304*g351*g391^2*g424^2*g447^2*g448*g467^2
    *g468^2*g480*g481^2*g487*g492^2*g494^2],
[52,23,g147^2*g203^2*g256^2*g304^2*g351^2*g389^2*g423^2
    *g447^2*g467^2*g480^2],
[53,23,g161*g163^2*g204^2*g216^2*g221*g256^2*g257^2*g267^2
    *g271^2*g304^2*g305*g310*g312*g313^2*g315*g319*g352*g356^2
    *g357^2*g358^2*g359*g389*g390^2*g391^2*g392*g398*g423*g424
    *g426*g428*g430*g447^2*g449^2*g452*g467^2*g468^2*g469*g481
    *g482*g492^2*g494],
[54,23,g262*g265*g267*g310^2*g313^2*g315^2*g316*g319*g351^2
    *g354^2*g357*g358*g359^2*g361*g364*g389^2*g391*g393*g395*g423
    *g424*g425*g428*g430^2*g448*g449*g467*g469*g480^2*g487^2*g494],
[55,23,g306*g314^2*g316^2*g330*g357*g358^2*g359^2*g365
    *g369*g389*g390^2*g392*g393^2*g395*g396^2*g397*g399^2*g403
    *g404*g424^2*g425^2*g426*g433*g435*g447*g449*g451*g452^2*g453^2
    *g454^2*g467*g468^2*g471*g472*g473*g474^2*g480*g481^2*g482
    *g483*g487*g488*g489^2*g493*g494],
[58,23,g150^2*g262*g267*g268^2*g310^2*g313*g314^2*g315
    *g316*g322^2*g330*g354*g357^2*g358^2*g359^2*g361*g363^2*g389
    *g390^2*g391*g393^2*g395*g396*g397*g398^2*g399*g403^2*g404
    *g423^2*g424*g425*g426*g429*g433*g447^2*g448^2*g451^2*g452
    *g454*g455^2*g467^2*g468*g469^2*g470*g471^2*g472^2*g473^2
    *g474^2*g480*g481*g483*g487^2*g488^2*g489*g494^2],
[59,23,g151*g423^2*g447^2*g467^2*g468^2*g480^2*g481*g487^2
    *g494^2],
[60,23,g152*g313^2*g315*g357*g361^2*g389*g392*g395^2*g424^2
    *g425^2*g447*g448^2*g449*g468^2*g469^2*g480^2*g481*g482^2
    *g487*g488*g492*g494^2],
[63,23,g264^2*g356*g391^2*g424*g468^2*g481^2*g492*g494^2],
[64,23,g213^2*g264^2*g312^2*g356^2*g391*g448*g468*g481^2
    *g487^2*g492^2],
[65,23,g161*g163^2*g214*g216^2*g221*g256^2*g271^2*g312
    *g351*g356^2*g358^2*g361^2*g391*g423^2*g424^2*g425*g428^2
    *g447^2*g450^2*g467*g468^2*g469*g480^2*g481^2*g482*g487^2
    ],
[66,23,g157],
[67,23,g156],
[68,23,g160],
[69,23,g163*g214^2*g216^2*g221*g256*g265^2*g267^2*g271
    *g304*g312*g351^2*g356*g357*g358*g361*g392*g395*g424*g425
    *g428^2*g447*g448^2*g450^2*g468*g469^2*g481*g482^2*g487*g494],
[70,23,g164],
[71,23,g168],
[72,23,g171],
[73,23,g170^2*g172*g216^2*g223^2*g257*g273^2*g305*g312^2
    *g315*g321^2*g352^2*g354^2*g356^2*g357^2*g363^2*g389^2*g391
    *g392^2*g393^2*g395^2*g397^2*g423^2*g429^2*g430^2*g449*g450^2
    *g451^2*g452^2*g467*g468^2*g469^2*g472^2*g473*g480^2*g481
    *g482*g483^2*g487^2*g488*g489^2*g493*g494^2],
[74,23,g174^2*g227^2*g256*g277^2*g310^2*g314^2*g315^2
    *g316*g325^2*g330*g351*g354*g357^2*g358^2*g363^2*g364*g366^2
    *g390^2*g392^2*g395^2*g396*g397*g398*g399^2*g400^2*g404^2
    *g424^2*g429^2*g430^2*g431^2*g432^2*g433*g447*g448^2*g449
    *g450^2*g451*g452^2*g453^2*g454^2*g455*g456^2*g467*g468^2
    *g469*g471*g473*g480^2*g482*g483^2*g487^2*g489^2*g492],
[76,23,g183*g264^2*g312^2*g356^2*g391^2*g424*g448*g481^2
    *g487*g492^2*g494],
[77,23,g187*g213*g356*g391^2*g424^2*g468*g481*g487^2],
[79,23,g190^2*g222^2*g243^2*g271*g272*g291^2*g319*g320^2
    *g338^2*g362^2*g377^2*g395*g396^2*g411^2*g437^2*g450*g458^2
    *g475^2*g482*g484^2],
[80,23,g191^2*g226^2*g244^2*g274*g276*g292^2*g322*g324^2
    *g339^2*g378^2*g389^2*g390*g398*g412^2*g423^2*g426*g427*g431
    *g434^2*g438^2*g447^2*g449^2*g452^2*g453^2*g459^2*g467*g468
    *g469^2*g470*g471^2*g472^2*g473^2*g475^2*g481^2*g482*g483
    *g487*g488^2*g489*g492^2*g493^2*g494^2],
[83,23,g356*g424*g448^2*g468^2*g492*g494^2],
[85,23,g481*g487^2*g492*g494^2],
[87,23,g391*g481*g487],
[89,23,g312^2*g424^2*g448^2*g468*g481*g487],
[90,23,g424^2*g448^2*g449^2*g450^2*g468*g469*g481^2*g482
    *g487*g492^2*g494^2],
[91,23,g492^2],
[92,23,g481^2*g494^2],
[95,23,g424*g448^2*g481^2*g487*g492*g494^2],
[97,23,g424^2*g468^2*g481^2*g492*g494^2],
[98,23,g389*g423*g447*g467^2*g468^2*g480^2*g487^2*g492^2
    ],
[99,23,g351^2*g423^2*g447^2*g467*g468*g481*g487*g492^2
    *g494],
[100,23,g265*g267^2*g313^2*g315*g319*g351^2*g358*g361*g391
    *g424*g425^2*g428^2*g447^2*g449^2*g450*g467^2*g468^2*g480
    *g481^2*g482^2*g487^2*g488^2*g494^2],
[105,23,g312^2*g356^2*g389^2*g391*g423*g424*g447*g467*g468^2
    *g487*g492^2],
[108,23,g467^2*g480^2*g494],
[109,23,g351*g389*g423^2*g448^2*g467*g480*g494^2],
[110,23,g214*g216^2*g256^2*g265^2*g267*g271*g313*g319*g351^2
    *g356*g358*g361*g389*g391*g395*g423^2*g424*g425*g428*g447
    *g448^2*g449^2*g450^2*g467^2*g480^2*g488*g492^2*g494^2],
[113,23,g264^2*g312^2*g351*g356^2*g389*g423*g447^2*g448^2
    *g467*g481^2*g487*g492*g494^2],
[115,23,g447^2*g467^2*g481^2*g487*g494^2],
[116,23,g304^2*g351*g389*g423^2*g424*g447^2*g468*g492],
[117,23,g203],
[118,23,g214^2*g216*g257*g265^2*g271^2*g304*g313^2*g352
    *g354^2*g356^2*g358*g361*g389^2*g390^2*g393^2*g395^2*g423
    *g425*g426^2*g428^2*g430^2*g447*g448*g449^2*g450*g452*g468^2
    *g469^2*g482*g487*g488^2*g492^2*g494],
[119,23,g310^2*g313^2*g315^2*g359^2*g361^2*g389*g392*g395
    *g398^2*g424^2*g425^2*g426*g428*g430^2*g447*g448*g450*g467^2
    *g468*g469*g480^2*g481^2*g482*g488^2*g492*g494],
[120,23,g359*g392^2*g423^2*g425^2*g428^2*g435^2*g447^2
    *g448*g456^2*g468^2*g474^2*g480*g481*g482*g483^2*g488^2*g489^2
    *g492^2*g493^2*g494^2],
[121,23,g314*g330^2*g363*g369*g396^2*g397^2*g399*g403*g404
    *g429^2*g432^2*g433^2*g449*g454*g456*g467^2*g469*g471*g472
    *g481^2*g482^2*g483*g488*g493^2*g494],
[122,23,g205^2*g306*g309^2*g315*g363*g365*g369*g392^2*g396
    *g399^2*g403^2*g404*g425*g428^2*g429*g433*g447^2*g449*g450^2
    *g453^2*g455*g456*g467*g468^2*g471*g472^2*g480^2*g482*g483
    *g487^2*g488^2*g489*g492^2*g493*g494^2],
[123,23,g206^2*g258^2*g306^2*g357*g358^2*g391*g392*g395
    *g397*g404^2*g423^2*g424^2*g425^2*g429*g432^2*g433^2*g435^2
    *g447^2*g448*g449*g454^2*g456*g471^2*g472^2*g473^2*g480^2
    *g481*g482*g483*g488^2*g489^2],
[126,23,g312^2*g391*g424^2*g448*g481^2*g487^2*g494],
[127,23,g264^2*g312^2*g356^2*g391^2*g424*g468*g481*g487^2
    *g492^2*g494^2],
[128,23,g214*g216^2*g265*g267^2*g271*g304^2*g319^2*g356
    *g389*g391^2*g395^2*g424*g447^2*g448^2*g449^2*g450^2*g467^2
    *g481^2*g482*g492^2*g494^2],
[129,23,g210],
[130,23,g209],
[131,23,g213],
[132,23,g216*g265^2*g267^2*g271*g304*g313^2*g315^2*g319
    *g351*g356*g389^2*g391*g392*g395*g425*g428*g448*g450^2*g467
    *g468^2*g469*g480*g481*g488*g492^2*g494],
[133,23,g217],
[134,23,g221],
[135,23,g224],
[136,23,g223^2*g225*g267^2*g273^2*g305*g313^2*g315*g321^2
    *g352^2*g356^2*g357^2*g358*g361^2*g363^2*g389*g390^2*g391
    *g392*g397^2*g423^2*g424*g426^2*g429^2*g447^2*g449*g451^2
    *g452^2*g467^2*g468^2*g469^2*g470^2*g472^2*g473*g480^2*g481
    *g482^2*g483^2*g487^2*g489^2*g492^2*g493*g494^2],
[137,23,g227^2*g277^2*g304*g325^2*g351*g354^2*g358^2*g359
    *g366^2*g390*g392^2*g398*g399^2*g400^2*g403^2*g404^2*g423
    *g425*g428^2*g429^2*g430*g431^2*g432*g433*g447^2*g450^2*g452^2
    *g453^2*g455*g456*g467^2*g468^2*g469^2*g470^2*g471^2*g473
    *g474*g482*g483*g487*g489*g492^2*g493*g494],
[139,23,g236*g312^2*g356^2*g391^2*g424^2*g448*g481^2*g494^2],
[140,23,g240*g264*g424*g448^2*g468^2*g487*g492*g494^2],
[142,23,g243^2*g272^2*g291^2*g319*g320*g338^2*g361*g362
    *g377^2*g395*g396^2*g411^2*g437^2*g450*g458^2*g475^2*g482
    *g484^2],
[143,23,g244^2*g276^2*g292^2*g322*g324*g339^2*g364*g378^2
    *g398*g412^2*g423^2*g427^2*g431^2*g434*g438^2*g449*g452*g453
    *g459^2*g467*g469*g471^2*g472*g473*g475*g480*g481*g482^2*g483^2
    *g488^2*g489*g492^2*g493^2*g494],
[146,23,g391^2*g424^2*g448*g487^2*g492^2*g494],
[148,23,g487^2*g494],
[150,23,g424^2*g448^2*g468^2*g481^2*g487*g492*g494^2],
[152,23,g356*g391^2*g424^2*g481*g487*g492*g494^2],
[153,23,g448*g469*g481*g494^2],
[154,23,g487*g492^2*g494^2],
[158,23,g423*g447*g467*g480^2*g481^2*g492^2*g494^2],
[159,23,g313*g315^2*g357^2*g358*g361*g389^2*g395*g424*g448
    *g449*g450^2*g467^2*g481^2*g482^2*g487*g488*g492],
[162,23,g356^2*g391^2*g423^2*g424*g447*g448*g467*g480*g481^2
    *g492*g494^2],
[165,23,g480^2],
[166,23,g389*g423*g447^2*g468^2*g480],
[167,23,g265*g267^2*g304^2*g313^2*g315*g319*g357*g361*g389^2
    *g391*g395*g423*g424*g428*g447^2*g448*g450*g467*g468^2*g469
    *g482^2*g487^2*g488^2*g492*g494],
[170,23,g312^2*g356^2*g389*g391^2*g423*g447*g467^2*g468^2
    *g480*g487^2*g492*g494],
[172,23,g467^2*g480^2*g487^2*g492],
[173,23,g351^2*g389*g423*g447^2*g448*g467^2*g481*g494],
[174,23,g256],
[175,23,g265^2*g267*g305*g313^2*g319^2*g351*g357^2*g390^2
    *g391^2*g395*g423^2*g426^2*g428^2*g447*g450^2*g452^2*g467
    *g468*g470^2*g480*g481^2*g482*g487^2*g488*g492^2*g494],
[176,23,g354^2*g357^2*g358^2*g393^2*g395^2*g423*g425*g428
    *g430^2*g448^2*g449^2*g450*g452^2*g467*g468*g469*g470^2*g480^2
    *g481*g482*g487^2*g488],
[177,23,g399*g403*g404*g429*g432^2*g448^2*g449*g454*g455^2
    *g456^2*g468*g469*g481^2*g482^2*g483^2*g487^2*g488*g489^2
    *g493*g494],
[178,23,g306*g309^2*g315*g363*g365*g369*g392^2*g396*g399^2
    *g403^2*g404*g425*g428^2*g429*g433*g447*g449*g450^2*g453^2
    *g455*g456*g467^2*g468^2*g471*g472^2*g480^2*g482*g483*g488^2
    *g489*g492^2*g493*g494],
[179,23,g258^2*g306^2*g392*g397*g404^2*g424*g425^2*g428
    *g429*g432^2*g433^2*g435^2*g447^2*g449^2*g450*g454^2*g456
    *g467*g469^2*g471^2*g472^2*g473^2*g480*g481^2*g483*g487*g489^2
    *g494^2],
[182,23,g356^2*g424*g448^2*g468*g487^2*g492^2],
[183,23,g312^2*g356^2*g391^2*g424^2*g448*g481*g487*g492^2
    *g494^2],
[184,23,g265*g267^2*g313*g315^2*g319*g351^2*g361^2*g391
    *g423*g424^2*g428^2*g448*g467^2*g468^2*g469^2*g480^2*g482
    *g487^2*g488^2*g492],
[185,23,g262],
[186,23,g261],
[187,23,g264],
[188,23,g267*g313^2*g315^2*g319*g351*g357^2*g358^2*g361
    *g389*g391*g423^2*g424*g425*g428*g449*g450*g468*g469^2*g480
    *g481^2*g482*g487*g494^2],
[189,23,g268],
[190,23,g271],
[191,23,g274],
[192,23,g273^2*g275*g315^2*g321^2*g352*g357^2*g358*g363^2
    *g391^2*g392*g395^2*g397^2*g423*g424*g425*g428^2*g429^2*g449
    *g451^2*g469^2*g472^2*g473*g480^2*g481^2*g482*g483^2*g487^2
    *g488^2*g489^2*g493],
[193,23,g277^2*g325^2*g351*g366^2*g389*g390^2*g393*g400^2
    *g423*g425^2*g430*g431^2*g433^2*g449^2*g450^2*g452*g453^2
    *g455*g470^2*g471^2*g473*g480*g481*g482^2*g487*g492^2*g494^2],
[195,23,g284*g356^2*g391^2*g424^2*g448^2*g468*g487*g492^2
    *g494],
[196,23,g288*g312*g468*g481^2*g487^2*g494],
[198,23,g291^2*g320^2*g338^2*g361*g362*g377^2*g395*g396
    *g411^2*g428*g437^2*g450*g458^2*g475^2*g482*g484^2],
[199,23,g292^2*g324^2*g339^2*g364*g378^2*g398*g412^2*g427^2
    *g430*g431^2*g434*g438^2*g449*g452*g453^2*g459^2*g467*g469
    *g471*g472*g473*g475*g480^2*g482^2*g483^2*g487^2*g488^2*g492^2
    *g493*g494^2],
[202,23,g468*g492^2],
[206,23,g391*g424^2*g448^2*g487*g492*g494],
[207,23,g492*g494^2],
[211,23,g447*g467*g480*g487^2*g494^2],
[212,23,g357*g358^2*g392^2*g395*g423^2*g428*g448*g449^2
    *g468*g469*g482*g487*g492^2*g494^2],
[215,23,g391^2*g424^2*g447^2*g448*g467*g468*g480*g487^2
    *g494],
[219,23,g423*g447*g467^2*g481^2],
[220,23,g313*g315^2*g351^2*g357^2*g358*g361*g392*g395*g423^2
    *g424*g428*g447*g448*g450*g467^2*g468*g469*g480*g481^2*g482
    *g488^2*g492^2*g494],
[223,23,g356^2*g391^2*g423*g424^2*g447*g467*g480^2*g481^2
    *g492^2*g494],
[225,23,g480^2*g492^2*g494],
[226,23,g389^2*g423*g447*g467^2*g468*g480^2*g487],
[227,23,g304],
[228,23,g313^2*g315*g352*g357^2*g361^2*g389*g392^2*g424^2
    *g428*g447^2*g450^2*g467*g469^2*g480*g481*g487^2*g488*g492^2
    *g494^2],
[229,23,g390^2*g392^2*g426^2*g428^2*g447*g449^2*g450*g452^2
    *g468^2*g469^2*g470^2*g481*g482*g487^2*g488*g492^2],
[230,23,g433*g468^2*g481^2*g487^2*g492^2*g494],
[231,23,g365^2*g369^2*g397^2*g403*g404*g425^2*g429*g432^2
    *g433^2*g435^2*g448*g449*g450^2*g451^2*g455*g469^2*g471*g472^2
    *g473*g481*g483^2*g487^2*g489^2*g492^2*g494^2],
[232,23,g306^2*g397*g404^2*g425^2*g429*g432^2*g433^2*g435^2
    *g448*g449*g450^2*g454^2*g456*g467*g469^2*g471^2*g472^2*g473^2
    *g481*g482^2*g483*g488*g489^2*g492^2],
[235,23,g391^2*g448*g468^2*g481*g492^2*g494^2],
[236,23,g356^2*g391^2*g424^2*g448^2*g468*g487*g492*g494^2],
[237,23,g313*g315^2*g357*g358^2*g361*g389^2*g395^2*g424
    *g447*g448^2*g450^2*g468*g480^2*g481^2*g482^2*g488*g492^2
    *g494],
[238,23,g310],
[239,23,g309],
[240,23,g312],
[241,23,g315*g357^2*g358^2*g361*g389*g392^2*g395*g423*g424
    *g447^2*g448*g449^2*g450*g469^2*g480^2*g481*g488],
[242,23,g316],
[243,23,g319],
[244,23,g322],
[245,23,g321^2*g323*g358^2*g363^2*g392^2*g397^2*g424^2
    *g425*g428^2*g429^2*g447*g448*g449^2*g450^2*g451^2*g469*g472^2
    *g473*g480^2*g481^2*g483^2*g487*g488*g489^2*g492*g493*g494],
[246,23,g325^2*g366^2*g389*g400^2*g423*g426*g431^2*g447
    *g449^2*g452*g453^2*g455^2*g467*g469^2*g470*g471^2*g473*g480^2
    *g482*g487*g489^2*g492^2*g493*g494],
[248,23,g331*g391^2*g424^2*g448^2*g468^2*g481*g492*g494],
[249,23,g335*g356*g487*g492^2*g494^2],
[251,23,g338^2*g362^2*g377^2*g395*g396*g411^2*g428*g437^2
    *g450*g458^2*g469*g475^2*g482*g484^2],
[252,23,g339^2*g378^2*g398*g412^2*g427*g430*g431*g434^2
    *g438^2*g447^2*g449^2*g452*g459^2*g469^2*g470*g471^2*g472^2
    *g473^2*g475^2*g480^2*g482*g483*g487^2*g488^2*g492*g493],
[255,23,g481*g494^2],
[258,23,g424*g448^2*g468^2*g492*g494],
[259,23,g494],
[263,23,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g492*g494^2],
[266,23,g424^2*g448^2*g467^2*g468*g480*g481*g492^2],
[269,23,g447*g467*g480^2*g487^2],
[270,23,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g468*g481*g487*g488^2*g492^2*g494^2],
[273,23,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494^2],
[275,23,g494^2],
[276,23,g423^2*g447*g467*g480^2*g481*g492],
[277,23,g351],
[278,23,g357^2*g358*g392^2*g395^2*g423*g425^2*g448^2*g450
    *g467^2*g469^2*g480*g482^2*g487*g492^2*g494^2],
[279,23,g425^2*g450^2*g467*g469*g481^2*g487*g494],
[280,23,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493],
[281,23,g397*g404^2*g425*g429*g432^2*g433^2*g435^2*g449
    *g450*g454^2*g456*g467^2*g468*g471^2*g472^2*g473^2*g480^2
    *g482*g483*g487*g489^2*g492],
[283,23,g424^2*g468*g481^2*g487*g494^2],
[284,23,g391^2*g424^2*g448^2*g468^2*g481*g492*g494],
[285,23,g357*g358^2*g392*g395*g423^2*g428^2*g448*g449*g467
    *g468^2*g480^2*g481*g488*g494],
[286,23,g354],
[287,23,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[288,23,g356],
[289,23,g358*g392^2*g395*g423*g425^2*g428*g447*g448*g449
    *g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[290,23,g359],
[291,23,g361],
[292,23,g364],
[293,23,g363^2*g365*g397^2*g425^2*g429^2*g448^2*g449^2
    *g450^2*g451^2*g467*g468*g472^2*g473*g480^2*g482^2*g483^2
    *g487*g489^2*g492^2*g493*g494^2],
[294,23,g366^2*g400^2*g423*g431^2*g447*g453^2*g467*g471^2
    *g473^2*g480*g489^2*g492^2*g493*g494^2],
[296,23,g370*g424^2*g448^2*g468^2*g481^2*g487*g494],
[297,23,g374*g391*g494],
[299,23,g377^2*g396^2*g411^2*g428*g437^2*g450*g458^2*g469
    *g475^2*g482*g484^2*g488],
[300,23,g378^2*g412^2*g430*g438^2*g452*g453*g459^2*g467^2
    *g470*g471^2*g489^2*g493],
[303,23,g487],
[306,23,g448*g468^2*g481^2*g494],
[311,23,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494^2],
[314,23,g448^2*g468^2*g480^2*g481*g487*g494^2],
[317,23,g467*g480*g492^2],
[318,23,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g481*g487^2*g492*g494^2],
[321,23,g424^2*g448^2*g467*g468^2*g480*g492^2],
[324,23,g447^2*g467*g480*g487*g494],
[325,23,g389],
[326,23,g392^2*g425^2*g428^2*g447*g449*g468^2*g487^2*g488
    *g492],
[327,23,g455*g474],
[328,23,g429*g433^2*g449*g451*g454^2*g455^2*g456^2*g469
    *g472^2*g474*g480^2*g481*g482^2*g488*g489^2*g493^2*g494],
[330,23,g448^2*g481*g487^2*g492],
[331,23,g424^2*g448^2*g468^2*g481^2*g487*g494],
[332,23,g392*g425*g428*g447^2*g449*g450^2*g468*g469*g481^2
    *g482*g487^2*g488^2*g492*g494^2],
[333,23,g390],
[334,23,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[335,23,g391],
[336,23,g425^2*g428*g447*g449*g450*g467*g468*g469^2*g481
    *g482*g487^2*g488*g492*g494^2],
[337,23,g393],
[338,23,g395],
[339,23,g398],
[340,23,g397^2*g399*g429^2*g449^2*g451^2*g468^2*g469^2
    *g472^2*g473*g480*g481*g482*g483^2*g487*g489^2*g493*g494],
[341,23,g400^2*g431^2*g447*g453^2*g467*g471^2*g480*g489
    *g493],
[343,23,g404*g448^2*g468^2*g481^2*g487^2*g492],
[344,23,g408*g424],
[346,23,g411^2*g437^2*g450*g458^2*g469*g475^2*g482*g484^2
    *g488],
[347,23,g412^2*g438^2*g452*g459^2*g470*g471*g480^2*g493^2
    ],
[350,23,g492],
[355,23,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[360,23,g425*g447^2*g449^2*g450*g469*g480^2*g481*g487*g488^2
    ],
[363,23,g448^2*g468^2*g480*g481^2*g494^2],
[366,23,g423],
[367,23,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492*g494^2],
[368,23,g451*g455^2*g473*g474^2*g483^2*g493*g494^2],
[369,23,g468^2*g487*g492^2*g494],
[370,23,g448^2*g468^2*g481^2*g487^2*g492],
[371,23,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488^2
    *g492*g494^2],
[374,23,g424],
[375,23,g449^2*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492*g494^2],
[376,23,g426],
[377,23,g428],
[378,23,g430],
[379,23,g429^2*g432^2*g451*g473^2*g474*g483*g489*g492^2
    *g493^2],
[380,23,g431^2*g453^2*g467*g471^2*g480*g493],
[382,23,g433*g468^2*g481^2*g487^2*g492^2*g494],
[383,23,g435*g448],
[385,23,g437^2*g458^2*g469*g475^2*g482*g484^2*g488],
[386,23,g438^2*g459^2*g470],
[394,23,g449*g467^2*g469*g482^2*g487*g488*g492^2*g494],
[397,23,g468^2*g481^2*g487^2],
[400,23,g447],
[401,23,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[402,23,g472*g473*g487^2*g489^2*g493^2],
[403,23,g481^2*g492*g494^2],
[404,23,g468^2*g481^2*g487^2*g492^2*g494],
[405,23,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[408,23,g448],
[409,23,g469*g480*g482^2*g487*g488^2*g492^2*g494^2],
[410,23,g470^2],
[411,23,g450],
[412,23,g452],
[413,23,g451^2*g454^2*g472*g473^2*g483^2*g487^2*g494^2],
[414,23,g453^2*g471^2*g480],
[416,23,g455*g481^2*g487^2*g492^2*g494^2],
[417,23,g456*g468],
[419,23,g458^2*g475^2*g482*g484^2*g488],
[420,23,g459^2],
[427,23,g480^2],
[429,23,g481^2*g487^2*g492^2],
[431,23,g467],
[432,23,g487^2*g494],
[433,23,g481^2*g487^2*g492^2*g494^2],
[434,23,g488^2*g494^2],
[435,23,g468],
[436,23,g482*g488^2*g492*g494^2],
[437,23,g469],
[438,23,g470],
[439,23,g472*g473*g483^2*g487*g489*g493^2],
[440,23,g471^2],
[441,23,g473*g487^2*g492^2*g494^2],
[442,23,g474*g481],
[444,23,g475^2*g484^2*g488],
[451,23,g487^2*g492^2*g494^2],
[453,23,g480],
[454,23,g492^2],
[455,23,g487^2*g492^2*g494^2],
[456,23,g481],
[457,23,g488*g494],
[458,23,g482],
[460,23,g489*g492*g494],
[462,23,g489^2*g492^2*g493^2*g494],
[463,23,g483*g487],
[465,23,g484^2],
[472,23,g494^2],
[473,23,g492^2*g494^2],
[474,23,g487],
[475,23,g488],
[476,23,g489*g492],
[483,23,g492],
[485,23,g493*g494],
[489,23,g494],
[25,24,g136^2*g176^2*g192^2*g228*g229^2*g245^2*g279^2
    *g293^2*g326*g340^2*g355^2*g379^2*g401^2*g413^2*g432*g434
    *g439^2*g449^2*g451^2*g455^2*g460^2*g469^2*g471^2*g473*g474
    *g475*g480*g482*g485^2*g487*g490^2*g491*g492*g493^2],
[26,24,g195^2*g237^2*g239^2*g248^2*g285^2*g287^2*g296^2
    *g305*g332^2*g334^2*g343^2*g352*g371^2*g373^2*g382^2*g399
    *g405^2*g407^2*g416^2*g429*g433^2*g434^2*g441^2*g449^2*g451
    *g454*g455^2*g456^2*g462^2*g468^2*g469^2*g473^2*g474*g481
    *g482^2*g484*g485*g488^2*g491^2*g492^2*g494],
[27,24,g297^2*g336^2*g344^2*g375^2*g383^2*g409^2*g417^2
    *g436^2*g442^2*g449^2*g457^2*g463^2*g469^2*g476^2*g480*g482
    *g484^2*g485^2*g487^2*g490^2*g493^2*g494^2],
[28,24,g424^2*g448^2*g468^2*g481^2*g487*g492^2*g494^2],
[32,24,g389*g423*g447*g467^2*g468*g487^2*g494],
[33,24,g447^2*g480^2*g487^2*g492^2*g494],
[35,24,g214^2*g216*g257^2*g271^2*g304*g313*g315^2*g319
    *g351*g354*g356^2*g361*g389^2*g390*g391*g392*g393*g395^2*g423^2
    *g424^2*g425^2*g426*g428*g430*g447*g449*g450*g452^2*g467^2
    *g470*g481^2*g487^2*g492*g494^2],
[38,24,g161*g163^2*g204*g214^2*g216*g221*g256^2*g257^2
    *g265*g267*g271*g305^2*g310^2*g312*g313^2*g315^2*g319*g352^2
    *g354*g356*g358*g359^2*g389^2*g390^2*g391^2*g392^2*g393*g398^2
    *g423^2*g424*g425^2*g428*g447^2*g452^2*g467^2*g470*g481*g482
    *g487*g494^2],
[40,24,g423*g447*g481*g492*g494^2],
[41,24,g447^2*g470^2*g492^2*g494^2],
[42,24,g392*g425*g428*g447^2*g449^2*g450^2*g467*g468*g469^2
    *g480^2*g482^2*g487^2*g488^2*g492*g494^2],
[43,24,g481*g488^2*g492],
[46,24,g315^2*g358^2*g389*g392^2*g423*g428^2*g447*g449
    *g450*g467*g468^2*g469*g480^2*g482^2*g488^2*g492^2],
[47,24,g310*g315^2*g354^2*g359*g390^2*g392*g393^2*g398
    *g425^2*g426*g428*g447^2*g450*g452^2*g467^2*g468*g470^2*g480^2
    *g481*g482],
[48,24,g309*g315^2*g358*g365*g369*g397*g403^2*g425^2*g432
    *g433^2*g435^2*g448*g450^2*g451^2*g455*g467*g468^2*g469*g471^2
    *g472^2*g473*g474^2*g480^2*g483^2*g487^2*g488*g489^2*g492^2
    *g493^2],
[50,24,g267*g315^2*g351^2*g357*g358^2*g392*g395*g425^2
    *g447^2*g448*g449*g467*g469^2*g480^2*g481*g482^2*g488^2],
[51,24,g149^2*g204^2*g257^2*g305^2*g352^2],
[52,24,g148^2*g202^2*g255^2*g303^2*g315*g350^2*g359^2
    *g364^2*g389^2*g392^2*g393^2*g398*g425^2*g426^2*g428^2*g430^2
    *g435*g449^2*g452*g467^2*g468^2*g469*g470^2*g480*g482*g488^2
    *g489^2*g492*g493^2*g494],
[53,24,g354^2*g358*g390*g393^2*g426*g430^2*g449*g467^2
    *g469*g470^2*g482^2*g487*g488^2*g492^2*g494],
[54,24,g303^2*g350*g390^2*g399^2*g403^2*g426*g429^2*g451
    *g452^2*g454^2*g455^2*g456*g468*g470^2*g472^2*g473*g474*g480^2
    *g481^2*g483^2*g487*g492^2*g494^2],
[55,24,g153^2*g314^2*g365^2*g399^2*g425^2*g432*g436*g449^2
    *g450^2*g451*g458*g467*g473*g474^2*g480*g482^2*g487^2*g493^2
    ],
[56,24,g488^2],
[57,24,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g492^2*g493
    *g494^2],
[58,24,g311*g326*g367*g392^2*g399^2*g401^2*g403*g425^2
    *g427^2*g428^2*g431*g432*g433*g447*g453^2*g454^2*g467^2*g468
    *g469^2*g473*g474*g481^2*g487*g488*g493*g494^2],
[59,24,g212^2*g263^2*g311^2*g355^2*g403^2*g429*g432*g433
    *g434^2*g449*g451*g455^2*g456^2*g468*g469*g471^2*g472^2*g473^2
    *g475^2*g480^2*g481*g482^2*g489^2],
[60,24,g318^2*g360^2*g394^2*g403^2*g427^2*g429*g433*g434^2
    *g449^2*g454^2*g455^2*g456^2*g468*g469^2*g473*g474*g475^2
    *g480^2*g481^2*g482*g494],
[61,24,g494^2],
[63,24,g214*g216^2*g267^2*g271*g304^2*g313^2*g319*g351^2
    *g356*g357^2*g358^2*g361^2*g391*g392^2*g423^2*g424*g425*g428^2
    *g448^2*g449*g468*g469*g480*g481*g487*g488*g492^2*g494],
[64,24,g161^2*g163*g214*g216^2*g221^2*g256*g265^2*g267
    *g304^2*g312^2*g319^2*g351*g357^2*g358^2*g361^2*g391*g395
    *g423^2*g424*g428^2*g447*g448*g449^2*g467^2*g468^2*g469^2
    *g480*g481*g482^2*g487^2*g488*g492^2*g494],
[65,24,g257^2*g305*g390^2*g425^2*g426^2*g449^2*g450^2
    *g452^2*g467^2*g469^2*g470*g481^2*g482^2*g487^2*g488*g492^2
    ],
[66,24,g205^2*g258*g266*g305^2*g309^2*g314*g315*g317^2
    *g320^2*g350*g352^2*g355^2*g357^2*g358*g362^2*g363^2*g390
    *g394*g395^2*g399*g403*g404^2*g423*g425*g426*g427*g428*g429^2
    *g433^2*g434*g435^2*g451*g452*g454*g455*g467*g468^2*g469^2
    *g470^2*g471*g473^2*g474*g475*g480*g489^2*g492*g494],
[67,24,g309^2*g314*g315*g363*g365^2*g392*g396^2*g399^2
    *g403^2*g424*g425*g428*g433^2*g447^2*g448^2*g449*g451^2*g454
    *g455*g467^2*g468*g469*g472*g474^2*g481*g487^2*g488^2*g489^2
    *g492^2*g493*g494^2],
[68,24,g161],
[69,24,g257*g303*g305*g315^2*g352*g354*g357*g358*g362^2
    *g390*g392^2*g393*g395*g396*g399*g403*g423^2*g425*g426^2*g428
    *g429*g430*g432^2*g448*g449*g450*g452^2*g454*g455^2*g456^2
    *g468*g473^2*g474^2*g480*g482^2*g488^2*g492^2*g493^2*g494],
[70,24,g165*g358*g423^2*g425*g447*g449^2*g450*g467*g469
    *g480*g481*g487^2*g488^2*g492*g494^2],
[71,24,g169],
[72,24,g172*g315^2*g389*g392^2*g423^2*g425*g428^2*g447^2
    *g450^2*g468^2*g469^2*g480*g481^2*g482^2*g487*g488*g492*g494],
[73,24,g175*g390*g426*g449*g452*g469*g470*g482^2*g487
    *g488*g492^2*g494],
[74,24,g355^2*g367^2*g401*g417*g425*g432*g434^2*g436*g443
    *g450*g451^2*g453^2*g455^2*g458*g467^2*g469^2*g471^2*g472^2
    *g474*g475^2*g482*g488*g489*g494],
[75,24,g403*g449*g469*g480^2*g482*g487*g492^2],
[76,24,g184*g305^2*g352*g449^2*g469^2*g487^2*g488*g494^2],
[77,24,g188*g305*g350*g352*g358*g390*g396^2*g426*g449^2
    *g450^2*g452*g467*g480^2*g481*g483^2*g487^2*g488^2*g489^2
    *g493^2*g494^2],
[78,24,g190*g222*g319^2*g361^2*g395^2*g428^2*g450^2*g469^2
    *g482^2*g488^2],
[80,24,g192^2*g229^2*g245^2*g278*g279*g293^2*g326*g340^2
    *g355^2*g379^2*g401^2*g413^2*g434*g439^2*g449^2*g454*g460^2
    *g469^2*g471^2*g475*g480*g482*g485^2*g490^2*g491*g493^2],
[81,24,g248^2*g285^2*g287^2*g296^2*g332^2*g334*g343^2
    *g352*g371^2*g373^2*g382^2*g405^2*g407^2*g416^2*g432^2*g434^2
    *g441^2*g454^2*g455^2*g462^2*g473*g483^2*g484*g485*g487*g488
    *g489^2*g491^2*g492^2],
[82,24,g344^2*g375^2*g383^2*g409^2*g417^2*g436^2*g442^2
    *g457^2*g463^2*g476^2*g484^2*g485^2*g490^2*g493^2*g494],
[83,24,g492^2*g494^2],
[85,24,g481*g487^2*g492],
[87,24,g357*g358^2*g392*g395*g423^2*g425*g428^2*g448*g450
    *g468^2*g480^2*g481^2*g482*g488^2*g492^2*g494^2],
[88,24,g313^2*g315*g358*g361^2*g389*g395*g423*g424^2*g425
    *g447*g448*g449*g450*g467*g468*g469^2*g480^2*g481^2*g482^2
    *g487^2*g488^2*g494],
[89,24,g389*g423*g467*g468^2*g480*g481*g494],
[90,24,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480*g481*g487*g492^2*g494],
[91,24,g492^2],
[92,24,g492],
[93,24,g399^2*g429*g433^2*g449*g451*g455^2*g456^2*g469
    *g472*g474*g480*g481*g482^2*g487*g488*g489^2*g492^2*g493*g494^2],
[94,24,g448*g492],
[95,24,g467*g480^2*g492],
[97,24,g447^2*g467*g480^2*g487^2*g492^2*g494],
[98,24,g467*g480^2*g494],
[99,24,g425^2*g449*g450^2*g467*g480*g481^2*g487^2*g488
    *g494^2],
[100,24,g487^2*g492^2*g494],
[101,24,g494],
[105,24,g265*g267^2*g305*g313^2*g315^2*g319*g351^2*g352^2
    *g357*g361*g389*g390^2*g391*g392^2*g395*g424*g425*g426^2*g449
    *g450*g452^2*g467*g468^2*g469^2*g470^2*g480^2*g481^2*g487
    *g492*g494],
[108,24,g358*g423^2*g425*g447*g449^2*g450*g467*g469*g480
    *g481*g487^2*g488^2*g492*g494^2],
[109,24,g354^2*g358*g393^2*g425^2*g430^2*g449*g450^2*g452^2
    *g467*g469^2*g470^2*g480^2*g481^2*g482^2*g487^2*g488^2*g492^2
    ],
[110,24,g365^2*g369^2*g397^2*g403*g425*g433*g435*g448*g449^2
    *g450*g451*g456*g467*g469*g471*g472^2*g473^2*g474*g480*g482
    *g488*g489*g492*g493],
[113,24,g214^2*g216*g257^2*g267*g271^2*g304*g313*g315*g319
    *g351^2*g354*g356^2*g361*g389^2*g390*g391*g392^2*g393*g395^2
    *g426*g428^2*g430*g448*g449^2*g450*g452^2*g468^2*g469*g470
    *g480*g481^2*g482^2*g488*g492*g494^2],
[115,24,g315^2*g389*g392^2*g423^2*g425*g428^2*g447^2*g450^2
    *g468^2*g469^2*g480*g481^2*g482^2*g487*g488*g492*g494],
[116,24,g204],
[117,24,g202*g358^2*g359*g392^2*g398*g425*g428^2*g430*g435^2
    *g448*g449*g450^2*g456^2*g467*g468^2*g470*g474^2*g480*g481^2
    *g483^2*g489^2*g492*g493^2*g494],
[118,24,g390*g426*g449*g452*g469*g470*g482^2*g487*g488
    *g492^2*g494],
[119,24,g350*g454*g470^2*g483^2*g487*g489^2*g492^2*g494^2],
[120,24,g399^2*g425*g436^2*g449*g450*g454^2*g457^2*g458^2
    *g467^2*g472*g473*g475^2*g480^2*g481*g482*g484*g487*g493^2
    ],
[121,24,g355^2*g367^2*g401*g425*g432*g434^2*g450*g451^2
    *g453^2*g455^2*g467^2*g469^2*g471^2*g472^2*g474*g475^2*g482
    *g488*g489*g494],
[122,24,g263*g432*g451^2*g454*g455^2*g473^2*g474*g481^2
    *g489^2*g493^2],
[123,24,g360*g432*g451^2*g454^2*g455^2*g472^2*g473*g474
    *g481^2*g487*g489*g493^2*g494],
[126,24,g265*g267^2*g315^2*g319*g351^2*g357^2*g361*g389^2
    *g391*g392^2*g395^2*g424*g425^2*g447^2*g448*g449^2*g450^2
    *g468^2*g469*g480^2*g481*g482^2*g487^2*g488^2*g492^2*g494],
[127,24,g214^2*g216*g265*g267^2*g271^2*g304*g313^2*g315
    *g351^2*g356^2*g361^2*g389*g392^2*g395^2*g424*g428*g447^2
    *g448*g449*g450^2*g467*g468*g469*g480*g481^2*g482^2*g487^2
    *g488^2*g492^2*g494^2],
[128,24,g305^2*g352*g449^2*g469^2*g480^2*g487^2*g488*g494],
[129,24,g306^2*g309^2*g314*g315*g352^2*g362^2*g363*g365
    *g369^2*g392*g397*g399^2*g404*g425*g428*g429*g432*g433*g435^2
    *g447^2*g448^2*g449*g451*g467^2*g469*g471^2*g472^2*g474*g480^2
    *g482^2*g483*g487^2*g488^2*g492^2*g493],
[130,24,g365^2*g397^2*g399^2*g404*g425^2*g429*g435*g448
    *g449^2*g450^2*g454^2*g456*g468*g471*g472^2*g473*g474*g480^2
    *g481^2*g482^2*g487*g488^2*g489^2*g492^2*g493*g494],
[131,24,g214],
[132,24,g305*g350*g352*g358^2*g390*g392*g396^2*g425^2*g426
    *g428*g447^2*g450*g452*g468*g480*g481^2*g483^2*g487^2*g488
    *g489^2*g493^2*g494^2],
[133,24,g218*g447^2*g467*g480^2*g492*g494],
[134,24,g222],
[135,24,g225*g358^2*g423*g425^2*g447^2*g449*g450^2*g467^2
    *g469^2*g481^2*g482^2*g487^2*g488^2*g492*g494],
[136,24,g228],
[137,24,g401^2*g434^2*g442*g449*g454*g457*g464*g469*g471^2
    *g472*g480^2*g482^2*g484*g487*g488*g489*g492],
[138,24,g432*g488^2],
[139,24,g237*g352^2*g488^2*g494^2],
[140,24,g241*g352*g425*g449^2*g450*g467^2*g469*g481*g482^2
    *g487^2*g488*g494^2],
[141,24,g243*g272*g395^2*g428^2*g450^2*g469^2*g482^2*g488^2
    ],
[143,24,g245^2*g279^2*g293^2*g326*g340^2*g355*g367*g379^2
    *g413^2*g439^2*g449*g460^2*g469*g471*g472^2*g480^2*g482^2
    *g485^2*g487*g488*g490^2*g491*g493^2],
[144,24,g296^2*g332^2*g334^2*g343^2*g371^2*g373*g382^2
    *g405^2*g407*g416^2*g434^2*g441^2*g454^2*g462^2*g472^2*g473^2
    *g484*g485*g489*g491^2*g492^2*g494],
[145,24,g383^2*g409^2*g417^2*g436^2*g442^2*g457^2*g463^2
    *g476^2*g484^2*g485^2*g490^2*g493^2*g494^2],
[146,24,g494],
[148,24,g487^2*g494],
[150,24,g392^2*g425*g428^2*g447*g467^2*g468^2*g482*g487^2
    *g488^2*g494],
[151,24,g357*g358^2*g392^2*g395*g423^2*g425^2*g428*g447
    *g448*g450^2*g467*g468*g480^2*g481*g487^2*g492^2*g494],
[152,24,g423^2*g447*g467^2*g480*g481*g487*g492^2*g494^2],
[153,24,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[154,24,g494^2],
[155,24,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492^2*g493^2*g494],
[156,24,g468*g494],
[158,24,g480],
[159,24,g492^2*g494^2],
[162,24,g313*g315^2*g352*g357^2*g358^2*g361*g389^2*g392
    *g395*g423*g424*g425^2*g428*g448*g449*g469*g480*g481^2*g482
    *g487^2*g488*g494^2],
[165,24,g447^2*g467*g480^2*g492*g494],
[166,24,g390^2*g426^2*g449*g452^2*g469*g470^2*g480^2*g482^2
    *g487*g488*g492^2*g494],
[167,24,g399^2*g403^2*g429^2*g432*g449*g455*g456*g468*g469
    *g472*g473^2*g474*g480*g482^2*g483^2*g487^2*g488^2*g489^2
    *g492],
[170,24,g265^2*g267*g305^2*g315*g319^2*g351*g357*g358*g361
    *g389^2*g390*g391^2*g395*g423^2*g424*g425^2*g426*g428^2*g450^2
    *g452*g468*g469*g470*g481^2*g482^2*g487^2*g492*g494^2],
[172,24,g358^2*g423*g425^2*g447^2*g449*g450^2*g467^2*g469^2
    *g481^2*g482^2*g487^2*g488^2*g492*g494],
[173,24,g257],
[174,24,g255*g393*g425^2*g430*g449^2*g450^2*g452*g456^2
    *g468*g474^2*g481^2*g482^2*g483^2*g487^2*g488^2*g489^2*g492
    *g493^2],
[176,24,g472*g492^2*g494^2],
[177,24,g401^2*g434*g449*g454*g469*g471^2*g472*g475*g480^2
    *g482^2*g487*g488*g489*g492],
[178,24,g311*g454*g489^2*g492^2*g493*g494^2],
[179,24,g394*g454*g472*g493^2*g494^2],
[182,24,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423^2
    *g424*g425^2*g428^2*g448*g449^2*g467^2*g468*g469^2*g481^2
    *g482^2*g487*g494],
[183,24,g265^2*g267*g313*g315^2*g319^2*g351*g357^2*g358
    *g389^2*g391^2*g395^2*g423*g425^2*g428^2*g448*g450*g467^2
    *g468*g469^2*g480*g481*g487^2*g492],
[184,24,g352^2*g488^2*g494^2],
[185,24,g365^2*g396^2*g399*g403^2*g433^2*g449^2*g451*g467^2
    *g468*g469^2*g472*g473^2*g474*g481*g482*g483^2*g487*g488*g489^2
    *g494],
[186,24,g399^2*g429^2*g432*g433*g449^2*g451^2*g454*g456
    *g468*g469^2*g482*g483^2*g487*g489*g492*g493^2*g494^2],
[187,24,g265],
[188,24,g352*g425*g450*g467^2*g469^2*g480^2*g481*g482*g488^2
    *g492^2],
[189,24,g306^2*g309^2*g314*g315*g363*g392*g396^2*g397*g399
    *g403*g404^2*g425^2*g428*g429*g432*g435^2*g448*g450*g455*g456
    *g469^2*g471^2*g473*g480*g487^2*g488^2],
[190,24,g272],
[191,24,g275*g447*g467^2*g480*g494^2],
[192,24,g278],
[193,24,g434*g463*g475*g477*g484^2],
[194,24,g454],
[195,24,g285],
[196,24,g289*g449*g469*g480^2*g482^2*g487*g488*g494^2],
[197,24,g291*g320*g450^2*g469^2*g482^2*g488^2],
[199,24,g293^2*g340^2*g355^2*g367*g379^2*g401^2*g413^2
    *g434*g439^2*g449^2*g460^2*g469^2*g471^2*g472*g475*g480*g482
    *g485^2*g487^2*g490^2*g491*g492^2*g493^2*g494],
[200,24,g343^2*g371^2*g373^2*g382^2*g405^2*g407*g416^2
    *g434^2*g441^2*g462^2*g472^2*g484*g485*g489*g491^2*g492],
[201,24,g417^2*g436^2*g442^2*g457^2*g463^2*g476^2*g484^2
    *g485^2*g490^2*g493^2*g494^2],
[202,24,g482^2*g492*g494],
[205,24,g392*g425^2*g428*g447^2*g450*g467*g468*g481*g482^2
    *g487^2*g488^2*g494^2],
[206,24,g447^2*g467*g480^2*g487*g492*g494^2],
[208,24,g454^2*g472^2],
[209,24,g481],
[212,24,g494^2],
[215,24,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447*g448
    *g450*g468*g469*g480^2*g482*g488*g494],
[218,24,g467^2*g480*g494],
[220,24,g487*g494^2],
[223,24,g313^2*g315*g352^2*g358*g361^2*g389*g392*g395*g423^2
    *g424^2*g428*g447^2*g448*g449*g450^2*g469*g480*g481*g482^2
    *g487],
[225,24,g447*g467^2*g480*g494^2],
[226,24,g305],
[227,24,g303*g426*g449^2*g452*g469^2*g470*g474^2*g481*g482
    *g483^2*g487^2*g489^2*g493^2*g494^2],
[229,24,g493^2*g494],
[230,24,g434*g475],
[231,24,g355*g472*g493^2*g494^2],
[232,24,g427*g472*g493^2*g494^2],
[235,24,g357*g358^2*g395*g423^2*g425^2*g428*g447^2*g448
    *g450^2*g468*g469*g480*g481*g482*g492*g494],
[236,24,g313^2*g315*g357*g358^2*g361^2*g389*g392^2*g423^2
    *g424^2*g428^2*g447*g449*g450^2*g468*g481*g488^2],
[238,24,g399^2*g432*g451^2*g454*g455^2*g472*g473*g474*g480^2
    *g481^2*g487*g489^2*g493^2*g494],
[239,24,g432*g454^2*g455*g472^2*g483*g487^2*g492^2*g493^2
    *g494^2],
[240,24,g313],
[241,24,g449*g469*g480^2*g482^2*g487*g488*g494^2],
[242,24,g365^2*g432^2*g451^2*g454^2*g472*g474*g480*g483
    *g487^2*g492*g493^2*g494^2],
[243,24,g320],
[244,24,g323*g467*g480^2],
[245,24,g326],
[246,24,g476*g486*g493^2*g494^2],
[247,24,g472],
[248,24,g332],
[249,24,g336*g494],
[250,24,g338*g362*g482^2*g488^2],
[252,24,g340^2*g379^2*g401*g413^2*g439^2*g460^2*g485^2
    *g490^2*g491*g492^2*g493*g494^2],
[253,24,g382^2*g405^2*g407^2*g416^2*g434^2*g441^2*g462^2
    *g484*g485*g491^2*g492*g493*g494],
[254,24,g442^2*g457^2*g463^2*g476^2*g484^2*g485^2*g490^2
    *g493^2*g494^2],
[255,24,g488^2*g494],
[258,24,g467^2*g480*g492*g494],
[260,24,g472^2*g493*g494],
[261,24,g487],
[266,24,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480^2*g481*g487*g492^2*g494],
[270,24,g492],
[273,24,g357^2*g358*g395^2*g423*g425*g428*g447^2*g448^2
    *g449^2*g450*g467^2*g468*g469*g480*g482^2*g492^2*g494],
[275,24,g467*g480^2],
[276,24,g352],
[277,24,g350*g483^2*g487*g489^2*g493^2*g494^2],
[280,24,g434*g472^2*g475*g494],
[281,24,g471^2*g493^2*g494^2],
[283,24,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492],
[284,24,g357^2*g358*g392*g395^2*g423*g425^2*g447^2*g448^2
    *g449*g450^2*g467*g480^2*g481*g482^2*g487^2*g488^2*g492*g494^2],
[286,24,g432*g451*g454^2*g472*g474^2*g481^2*g487*g489^2
    *g492*g493*g494^2],
[287,24,g454*g472^2*g473*g489*g492^2*g493],
[288,24,g357],
[289,24,g494],
[290,24,g399^2*g454^2*g472*g473*g487],
[291,24,g362],
[292,24,g365*g480],
[293,24,g367],
[294,24,g485*g491],
[295,24,g493^2*g494^2],
[296,24,g371],
[297,24,g375],
[298,24,g377*g396],
[300,24,g379^2*g413^2*g434^2*g439^2*g460^2*g472*g475^2
    *g485^2*g490^2*g491*g492^2*g493^2*g494],
[301,24,g416^2*g434^2*g441^2*g462^2*g484*g485*g491^2*g492
    *g493^2],
[302,24,g463^2*g476^2*g484^2*g485^2*g490^2*g493^2*g494^2],
[306,24,g480^2*g494],
[308,24,g493*g494],
[309,24,g492],
[314,24,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[318,24,g494],
[321,24,g392^2*g428^2*g447*g450*g467^2*g468^2*g481*g487^2
    *g488^2*g492*g494],
[323,24,g480],
[325,24,g492^2],
[330,24,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[331,24,g392^2*g425*g428^2*g447*g449*g467^2*g468^2*g469
    *g480^2*g488*g492^2],
[333,24,g454*g473^2*g487*g489^2*g492^2*g493^2*g494],
[334,24,g472*g489^2*g493*g494^2],
[335,24,g392],
[337,24,g432*g451*g454*g474^2*g481^2*g487*g489*g492^2*g493
    *g494^2],
[338,24,g396],
[339,24,g399],
[340,24,g401],
[341,24,g490],
[343,24,g405],
[344,24,g409],
[345,24,g411],
[347,24,g413^2*g439^2*g460^2*g485^2*g490^2*g491*g492^2
    *g493^2],
[348,24,g441^2*g462^2*g484*g485*g491^2*g492*g493^2],
[349,24,g476^2*g485^2*g490^2],
[363,24,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492^2
    *g494],
[366,24,g494^2],
[369,24,g449*g469*g480^2*g482*g487*g492*g494^2],
[370,24,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    *g494^2],
[372,24,g472*g489*g492*g493],
[373,24,g493*g494^2],
[374,24,g425],
[376,24,g454*g472^2*g473^2*g487*g489^2*g492^2*g494],
[378,24,g432^2*g451^2*g473^2*g474*g481*g483*g487*g489*g493^2
    *g494],
[379,24,g434^2*g472*g475^2*g494],
[382,24,g434],
[383,24,g436],
[384,24,g437],
[386,24,g439^2*g460^2*g485^2*g490^2*g491*g492^2*g493^2
    ],
[387,24,g462^2*g485*g491^2*g492*g493*g494^2],
[388,24,g485^2*g490^2],
[397,24,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[403,24,g488^2*g494^2],
[404,24,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[408,24,g449],
[410,24,g472*g489*g492*g493^2*g494],
[412,24,g454^2*g472^2*g473*g487^2*g489*g492^2*g493^2*g494],
[416,24,g484^2*g493^2*g494^2],
[417,24,g457],
[418,24,g458],
[420,24,g460^2*g485^2*g490^2*g491*g492^2*g493^2],
[421,24,g485*g491^2*g492*g493*g494^2],
[422,24,g490^2],
[433,24,g488*g494],
[435,24,g482^2*g492^2],
[438,24,g472^2*g489^2*g492^2*g493*g494^2],
[442,24,g484*g493*g494],
[443,24,g475],
[445,24,g485^2*g490^2*g491*g492^2*g493^2],
[456,24,g488^2*g494^2],
[464,24,g484],
[466,24,g490^2*g494^2],
[26,25,g384^2*g412^2*g418^2*g438^2*g443^2*g453*g459^2
    *g464^2*g467^2*g471*g477^2*g480^2*g486^2*g489^2*g491^2*g493^2
    *g494^2],
[27,25,g137^2*g155^2*g179^2*g193^2*g208^2*g230*g232^2
    *g246^2*g260^2*g281^2*g294^2*g308^2*g328^2*g341^2*g355*g368^2
    *g380^2*g399*g401*g402^2*g403*g407^2*g414^2*g429*g432^2*g434
    *g440^2*g441*g449*g454*g455^2*g456^2*g460^2*g461^2*g468^2
    *g469*g472*g473^2*g475*g476^2*g477*g481^2*g482^2*g483*g487^2
    *g488*g490^2*g492^2*g493^2*g494^2],
[28,25,g351^2*g389*g423^2*g424^2*g447^2*g467^2*g468^2
    *g480^2*g487^2*g492^2*g494],
[30,25,g312^2*g356^2*g389*g391*g423*g447^2*g448^2*g468^2
    *g480^2*g481^2*g487^2],
[31,25,g423^2*g467^2*g481^2*g487*g492*g494^2],
[32,25,g357*g358^2*g392^2*g395*g423^2*g428*g447*g448*g468
    *g469^2*g470*g480*g482^2*g487^2*g488^2*g492^2*g494],
[33,25,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487
    ],
[34,25,g352*g358^2*g390^2*g392*g423*g425^2*g426^2*g428
    *g447^2*g449^2*g450*g452^2*g467^2*g468*g469^2*g481^2*g487
    *g488*g492],
[35,25,g310^2*g313^2*g315^2*g357^2*g358*g359^2*g361^2
    *g389*g392*g398^2*g423^2*g424^2*g425^2*g426*g430^2*g447*g449^2
    *g450^2*g452*g467*g468*g469*g480*g482^2*g494^2],
[36,25,g213*g304^2*g351*g356^2*g389*g391^2*g423*g447*g448^2
    *g467*g468*g480*g481^2*g492*g494],
[37,25,g204*g214^2*g257*g267^2*g271^2*g304*g305*g310^2
    *g313*g315*g319*g351^2*g352*g356^2*g359^2*g361*g389*g390*g391
    *g392^2*g395^2*g398^2*g424^2*g426^2*g428^2*g430^2*g447^2*g449
    *g452^2*g467*g468^2*g469*g480*g482*g487*g488^2*g494^2],
[38,25,g149^2*g163^2*g204^2*g216^2*g257^2*g262^2*g265
    *g267*g305^2*g313*g316^2*g319*g351^2*g352^2*g364^2*g390^2
    *g391*g393*g395*g398^2*g425*g426^2*g447^2*g448*g449*g452^2
    *g468^2*g480^2*g487^2*g488*g494],
[39,25,g351^2*g389*g423*g448*g468^2*g480*g481*g487^2*g492
    *g494^2],
[40,25,g357*g358^2*g395*g423^2*g428^2*g447*g448*g449^2
    *g450*g467^2*g468^2*g470^2*g481*g482*g487*g488*g492],
[42,25,g426*g449*g452*g469*g470*g480*g482^2*g487*g488
    *g492^2*g494^2],
[43,25,g350*g449^2*g469^2*g470^2*g480*g482*g483^2*g487
    *g489^2*g492*g493^2*g494^2],
[44,25,g351^2*g389^2*g423*g447*g467^2*g480*g481],
[45,25,g304^2*g351*g423^2*g424*g448^2*g468^2*g481*g487^2
    *g492^2],
[46,25,g310*g315^2*g354^2*g359*g390^2*g392*g393^2*g398
    *g425*g426*g428*g452^2*g468*g469*g470^2*g480*g482^2*g488*g492^2
    *g494^2],
[47,25,g390^2*g426^2*g452^2*g470^2*g494^2],
[48,25,g303*g310^2*g315*g350^2*g358^2*g359^2*g390^2*g392^2
    *g398^2*g399*g403*g425*g426*g428^2*g429*g430^2*g432^2*g447^2
    *g449^2*g450^2*g454*g455^2*g456^2*g468*g469*g470*g473^2*g474^2
    *g480*g481^2*g482*g483*g487*g489^2*g492^2*g493],
[49,25,g256*g304*g351*g391^2*g424^2*g447^2*g448*g467^2
    *g468^2*g480*g481^2*g487*g492^2*g494^2],
[50,25,g149^2*g163*g204^2*g216*g257^2*g265*g267*g305^2
    *g315*g319*g351^2*g352^2*g357*g358^2*g361^2*g391*g395^2*g423^2
    *g424^2*g425*g447*g448^2*g468^2*g469*g481*g482^2*g488*g492^2
    *g494^2],
[51,25,g354*g358^2*g390*g393*g425^2*g426*g430*g449*g450^2
    *g452^2*g469^2*g470*g480*g481^2*g482^2*g487^2*g494],
[52,25,g262*g267*g268^2*g310*g315*g316^2*g322^2*g358^2
    *g359^2*g364*g389^2*g390^2*g391*g392^2*g393^2*g423*g424^2
    *g426*g428^2*g432*g447*g449^2*g450*g451*g452*g454*g467^2*g469^2
    *g470^2*g473*g474^2*g481^2*g483*g488*g489*g493*g494^2],
[53,25,g303^2*g350*g390^2*g399^2*g403^2*g426*g429^2*g451
    *g452^2*g454^2*g455^2*g456*g468*g470^2*g472^2*g473*g474*g480^2
    *g481^2*g483^2*g487*g492^2*g494^2],
[54,25,g432*g451^2*g455^2*g472*g473*g474*g487^2*g492^2
    *g493^2*g494],
[55,25,g317^2*g427^2*g434^2*g453*g471*g472*g475^2*g480
    *g489*g493^2*g494],
[56,25,g358^2*g399*g403*g425^2*g429*g432^2*g449^2*g450^2
    *g454*g455^2*g456^2*g467*g468^2*g473^2*g481*g482^2*g483*g487^2
    *g488^2*g493],
[58,25,g401^2*g425^2*g434*g449*g450^2*g467*g469^2*g471
    *g475*g481^2*g482^2*g487^2*g488*g489*g492^2*g493^2],
[59,25,g211^2*g309^2*g311^2*g315*g355^2*g360*g365^2*g369
    *g392*g397*g399*g400*g403*g425^2*g428*g429^2*g431*g433^2*g434
    *g435^2*g448^2*g450*g453*g454*g455*g456*g467*g468^2*g469^2
    *g473^2*g474^2*g475*g482^2*g488^2*g489^2*g492],
[60,25,g263^2*g311^2*g317^2*g326^2*g355*g365^2*g369^2
    *g394*g397^2*g399*g401^2*g403^2*g429*g431^2*g433*g435*g448
    *g453*g455*g467*g468*g472^2*g473^2*g481^2*g483*g487^2*g488
    *g492*g494^2],
[61,25,g309*g315^2*g358*g365*g369*g392^2*g397*g403^2*g425^2
    *g428^2*g432*g433^2*g435^2*g447*g448^2*g449*g451^2*g455*g468
    *g469*g471^2*g472*g473^2*g474^2*g480^2*g481*g482*g483^2*g487
    *g488*g489^2*g493^2*g494^2],
[62,25,g154*g207*g259^2*g307^2*g365^2*g369^2*g397^2*g429
    *g432*g433^2*g435*g448*g451*g454^2*g455^2*g467^2*g468^2*g469^2
    *g471*g472^2*g473*g481^2*g482^2*g483*g487^2*g488*g489*g494^2],
[63,25,g216*g267*g358^2*g392^2*g423*g425*g428^2*g447^2
    *g467^2*g468^2*g469^2*g481^2*g482^2*g487*g492],
[64,25,g163*g210^2*g216*g217*g268*g274*g310*g313*g315
    *g322^2*g351^2*g357*g358*g359*g361*g364^2*g389*g392^2*g393^2
    *g398^2*g423^2*g424*g428^2*g430*g447^2*g448^2*g452^2*g469
    *g470^2*g482*g487^2*g488^2],
[65,25,g205*g206*g211*g261*g266^2*g267^2*g305^2*g306^2
    *g309^2*g311*g314*g315^2*g320*g350^2*g352^2*g355^2*g360^2
    *g363^2*g365*g369*g391^2*g396^2*g397*g404*g423^2*g424*g427
    *g431^2*g432*g434^2*g447*g448^2*g449*g450^2*g451^2*g453*g454^2
    *g456^2*g467*g468*g469*g470^2*g471^2*g472^2*g473*g474*g475^2
    *g481^2*g483*g488*g489^2*g492*g493^2*g494],
[66,25,g158],
[67,25,g212^2*g263*g270*g309*g315^2*g318*g358*g360*g365^2
    *g369^2*g392^2*g397*g399*g403^2*g404*g423*g425*g428^2*g429
    *g432*g434^2*g435^2*g448*g450^2*g454*g455^2*g472^2*g475^2
    *g480*g481^2*g482*g483*g487*g489^2*g493^2*g494^2],
[68,25,g163^2*g164*g216^2*g224*g265^2*g267^2*g274*g304^2
    *g315*g319^2*g351^2*g361*g364*g389^2*g391^2*g398*g423^2*g424^2
    *g425^2*g428^2*g448^2*g450^2*g452*g467^2*g469*g470*g481^2
    *g487*g488^2*g492^2*g494],
[69,25,g162*g354*g357*g358*g390^2*g393*g395*g423^2*g425
    *g426^2*g428^2*g430*g447^2*g448^2*g449^2*g450^2*g469^2*g480^2
    *g481*g482^2*g488*g494],
[70,25,g166*g423^2*g447^2*g467*g480*g492],
[71,25,g170*g204*g216*g310*g312*g313^2*g315*g354^2*g357
    *g358^2*g359*g361^2*g390^2*g392^2*g393^2*g395^2*g398*g424
    *g425^2*g426*g428*g447*g448^2*g449^2*g450^2*g452^2*g468^2
    *g481*g482*g487^2*g492*g494^2],
[72,25,g173*g351*g389*g390^2*g423*g426^2*g448^2*g452^2
    *g468^2*g470^2*g481*g487^2*g492^2],
[73,25,g176*g454^2*g472^2*g487^2*g493^2*g494^2],
[74,25,g177*g434^2*g449*g469*g472*g475^2*g480^2*g482^2
    *g487*g488*g492^2],
[75,25,g178*g207*g259*g365^2*g369^2*g397^2*g403*g425^2
    *g427*g431^2*g432*g433*g434^2*g435*g448*g450^2*g453*g455^2
    *g456*g468^2*g469*g471^2*g472^2*g473*g474^2*g475^2*g480^2
    *g482*g483*g487*g488*g493^2],
[76,25,g185*g211],
[77,25,g189*g219*g315^2*g358^2*g449*g467^2*g469*g480*g482^2
    *g487*g488*g492^2*g494],
[78,25,g191*g226*g322^2*g364^2*g390^2*g398^2*g423*g426^2
    *g430^2*g447*g452*g467*g470^2*g480*g481^2*g487^2*g492*g494],
[79,25,g192*g229*g326^2*g367^2*g401^2*g434*g454^2*g472^2
    *g475*g487^2*g492^2*g494],
[81,25,g418^2*g438^2*g443^2*g459^2*g464^2*g471*g477^2
    *g480^2*g486^2*g491^2*g493^2],
[82,25,g193^2*g208^2*g232^2*g246^2*g260^2*g281*g294^2
    *g308^2*g328^2*g341^2*g368^2*g380^2*g399^2*g402^2*g403^2*g407
    *g414^2*g416*g429^2*g432*g440^2*g441*g449^2*g455*g456*g460^2
    *g461^2*g464*g468*g469^2*g472*g473^2*g474*g476^2*g477*g481^2
    *g482*g483^2*g487^2*g489^2*g490^2*g492^2*g493^2*g494^2],
[83,25,g392*g428*g447^2*g449^2*g450^2*g468*g481^2*g487
    *g492],
[85,25,g447^2*g467^2*g480^2*g492^2],
[86,25,g389*g423*g480*g481^2*g494],
[87,25,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488*g492
    *g494],
[88,25,g468^2*g481*g487^2*g492*g494],
[89,25,g357^2*g358*g395^2*g423*g428*g447*g448^2*g449^2
    *g467*g468*g469^2*g481*g488^2*g492^2],
[90,25,g432*g449*g454*g455*g469*g473*g480^2*g481^2*g482^2
    *g483*g487^2*g488*g493^2],
[92,25,g399*g429^2*g432*g433*g449^2*g451^2*g456*g469^2
    *g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g492^2*g493^2
    *g494^2],
[94,25,g389*g423*g448*g468^2*g487^2],
[95,25,g449*g469*g480^2*g482^2*g487*g488*g494],
[96,25,g389*g423*g447*g467^2*g468^2*g480^2*g487*g494],
[97,25,g392^2*g425^2*g428^2*g447*g449*g467*g468^2*g480
    *g488*g492^2],
[103,25,g312*g356^2*g391*g423^2*g447*g467^2*g480*g481*g492^2
    *g494^2],
[104,25,g425^2*g447^2*g449^2*g450^2*g480*g481^2*g482^2
    *g487^2*g492^2*g494^2],
[105,25,g354*g357*g358*g390^2*g393*g395*g423^2*g425*g426^2
    *g428^2*g430*g448*g449^2*g450^2*g467*g468^2*g469^2*g480^2
    *g481*g482^2*g487*g488*g492*g494],
[106,25,g389*g447*g467*g487^2*g492^2*g494^2],
[107,25,g351*g389*g423^2*g448^2*g467^2*g480^2*g487],
[108,25,g354^2*g358*g393^2*g425^2*g430^2*g449^2*g450^2
    *g452^2*g470^2*g480^2*g481^2*g482^2*g488*g494^2],
[110,25,g350^2*g354*g358^2*g390^2*g393*g425*g426^2*g430
    *g449*g450*g467*g470*g480^2*g481*g482*g483*g488^2*g489^2*g493^2
    *g494^2],
[111,25,g264^2*g312^2*g351*g356^2*g389*g423*g447*g448^2
    *g467*g480*g481*g492^2*g494],
[112,25,g257^2*g265*g305*g313^2*g315*g319*g351^2*g352*g354
    *g357*g358*g361*g390^2*g391*g392^2*g393*g395*g423*g424*g426^2
    *g430*g447^2*g468^2*g482^2*g488^2*g492^2],
[113,25,g204*g216*g310*g313^2*g315*g354^2*g357*g358^2*g359
    *g361^2*g389*g390^2*g392^2*g393^2*g395^2*g398*g423^2*g424^2
    *g425^2*g426*g428*g447^2*g448^2*g449^2*g450^2*g452^2*g468
    *g480*g482*g492^2*g494^2],
[114,25,g304^2*g351*g389*g423^2*g424*g447^2*g468*g492],
[115,25,g204*g216^2*g267*g313^2*g315*g357^2*g358*g361^2
    *g389*g392*g423^2*g424^2*g425^2*g449*g450^2*g467*g469^2*g480^2
    *g482^2*g487*g488^2],
[116,25,g390^2*g426^2*g452^2*g470^2*g480*g494^2],
[117,25,g310^2*g315^2*g316*g354*g358*g364*g390^2*g398*g423
    *g424^2*g425*g430^2*g447*g449^2*g450*g452^2*g454^2*g467*g468^2
    *g469*g473*g481^2*g487*g489^2*g492*g494],
[118,25,g350*g454*g470^2*g483^2*g487*g489^2*g492^2*g494^2],
[119,25,g454^2*g487^2*g492^2*g493],
[120,25,g427*g434^2*g453^2*g454^2*g471^2*g473^2*g475^2
    *g480^2*g487*g489*g492^2*g493*g494],
[121,25,g434^2*g449*g469*g472*g475^2*g480^2*g482^2*g487
    *g488*g492^2],
[122,25,g355*g365*g369*g394^2*g397*g399^2*g403*g425*g429^2
    *g433^2*g434^2*g435^2*g448^2*g449^2*g450*g451^2*g454^2*g455^2
    *g456*g467*g469*g471^2*g472*g475^2*g480*g481*g483^2*g487^2
    *g488^2*g489*g492^2*g493^2*g494^2],
[123,25,g311*g367*g399*g401^2*g403*g429*g432^2*g455^2*g456^2
    *g468^2*g472*g473^2*g480*g481^2*g483*g487^2*g489^2*g492*g493
    *g494],
[124,25,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g456*g468^2*g469^2*g471*g472^2*g473^2*g474
    *g480^2*g482^2*g487^2*g488^2*g489^2*g492^2*g494],
[125,25,g207^2*g259*g399*g403*g429*g451^2*g454*g455*g456^2
    *g468^2*g472^2*g473*g474*g480*g481^2*g482*g483*g487*g492^2
    *g493^2*g494^2],
[126,25,g267*g315*g425^2*g447*g449^2*g450^2*g467^2*g469
    *g480*g481^2*g482*g488*g492],
[127,25,g216*g262^2*g267*g268*g316*g322*g354*g357*g358
    *g364^2*g389^2*g392*g393*g395*g398^2*g423*g425^2*g426^2*g430^2
    *g447^2*g448*g449^2*g450^2*g452*g467^2*g468^2*g469^2*g470^2
    *g480*g482^2*g487^2*g488*g494],
[128,25,g258*g306^2*g309^2*g314^2*g315*g352^2*g355*g362
    *g363^2*g369*g392*g394^2*g396^2*g399^2*g403*g404*g424^2*g425^2
    *g427*g428*g429^2*g431*g433*g434*g447*g448*g450*g453^2*g455
    *g456^2*g467^2*g468*g469^2*g471*g472^2*g473^2*g474^2*g475
    *g480*g482*g483*g487*g489*g492^2*g493],
[129,25,g211],
[130,25,g263^2*g311*g318*g360*g365*g369*g394*g397*g403^2
    *g425*g429^2*g432*g435^2*g447*g448^2*g450*g451*g455*g456*g467^2
    *g468^2*g469^2*g471^2*g473^2*g474^2*g481*g482*g483^2*g487
    *g488*g489*g492*g493*g494],
[131,25,g216^2*g217*g267^2*g274*g313^2*g315^2*g322*g351^2
    *g358*g361^2*g389^2*g395*g398*g423^2*g424^2*g430*g447^2*g448^2
    *g449^2*g450^2*g468^2*g469^2*g470*g480^2*g482*g487^2*g492
    *g494^2],
[132,25,g215*g390*g392*g426*g428*g447^2*g450^2*g452*g468
    *g469*g470*g480*g482*g487^2*g488^2*g492^2*g494^2],
[133,25,g219*g467^2*g480^2],
[134,25,g223*g257*g267*g354*g357^2*g358*g390^2*g391*g392
    *g393*g395^2*g423*g425^2*g426^2*g428^2*g430*g448^2*g450*g467
    *g468*g470*g480^2*g481*g487*g488^2*g492^2*g494],
[135,25,g226*g423*g447*g467*g481^2*g487^2*g492*g494^2],
[136,25,g229*g472^2*g492^2*g494^2],
[137,25,g230],
[138,25,g231*g259*g307*g399^2*g403^2*g429^2*g432*g449^2
    *g453^2*g454*g455*g456*g468*g469^2*g473^2*g474*g481^2*g482
    *g483^2*g488*g492*g493],
[139,25,g238*g399*g427*g431*g434^2*g449^2*g453^2*g467^2
    *g469^2*g471^2*g472^2*g473*g475^2*g480^2*g481*g482*g487*g488^2
    *g489^2*g493^2],
[140,25,g242*g269*g449*g469*g480^2*g482^2*g487*g488*g492^2
    *g494],
[141,25,g244*g276*g398^2*g430^2*g452^2*g467*g470^2*g480
    *g492^2*g494^2],
[142,25,g245*g279*g401^2*g434*g472*g475*g492^2*g493*g494^2],
[144,25,g443^2*g459^2*g464^2*g477^2*g486^2*g491^2],
[145,25,g246^2*g260^2*g281^2*g294^2*g308^2*g328*g341^2
    *g368*g380^2*g399*g402^2*g403*g407^2*g414^2*g429*g432^2*g440^2
    *g441*g449*g454*g455^2*g456^2*g460^2*g461^2*g462*g468^2*g469
    *g473^2*g476^2*g477*g481^2*g482^2*g483*g486*g487^2*g488*g490^2
    *g492*g493^2*g494^2],
[146,25,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492*g494^2],
[148,25,g467*g494],
[149,25,g423^2*g447*g467^2*g480^2*g487*g492^2*g494^2],
[150,25,g449^2*g469^2*g480*g482*g487^2*g492],
[151,25,g481*g487*g494],
[152,25,g392*g425^2*g428*g447^2*g450*g467*g468*g481*g482^2
    *g487^2*g488^2*g494],
[153,25,g454^2*g472*g473^2*g487*g489*g492*g493*g494],
[154,25,g432*g451^2*g454*g455^2*g472*g473*g474*g481^2*g487
    *g492^2*g493*g494^2],
[156,25,g423*g447*g468*g481^2*g492^2],
[157,25,g423*g447*g467*g480^2*g481^2*g492],
[161,25,g356*g391^2*g424*g447^2*g467*g480^2*g487*g494^2],
[162,25,g390*g392*g426*g428*g447^2*g450^2*g452*g468*g469
    *g470*g480^2*g481^2*g482*g488^2*g494],
[163,25,g423*g467*g480*g492^2*g494^2],
[164,25,g389*g423*g447^2*g468^2*g480^2*g492],
[165,25,g390^2*g426^2*g449*g452^2*g469*g470^2*g480*g482^2
    *g487*g488*g492^2*g494^2],
[167,25,g390*g426*g449^2*g452*g469^2*g470*g482*g487^2],
[168,25,g312^2*g356^2*g389*g391^2*g423*g447*g467*g468^2
    *g480*g487*g494^2],
[169,25,g305^2*g313*g352*g357^2*g358*g361*g389^2*g390*g392
    *g395*g424*g425^2*g426*g428*g447*g448*g449^2*g452*g467^2*g469^2
    *g470*g480*g481^2*g482*g487^2*g488^2*g492*g494^2],
[170,25,g257*g267*g354*g357^2*g358*g390^2*g392*g393*g395^2
    *g423*g425^2*g426^2*g428^2*g430*g447^2*g448^2*g450*g467^2
    *g468^2*g470*g480^2*g481*g487*g488^2*g492^2*g494^2],
[171,25,g351^2*g389*g423*g447^2*g448*g467^2*g481*g494],
[172,25,g257*g267^2*g315*g357^2*g358*g392^2*g395^2*g423
    *g425*g447^2*g448^2*g449*g469*g480^2*g482^2*g487^2*g488*g494^2],
[174,25,g354^2*g358^2*g359*g390*g398*g430*g447*g448^2*g452^2
    *g467*g470^2*g472^2*g480^2*g481^2*g487*g489^2*g493],
[175,25,g472*g492^2*g494^2],
[176,25,g472^2*g492^2*g494^2],
[178,25,g399*g403*g427^2*g429*g432^2*g434*g449*g454*g455^2
    *g456^2*g468^2*g469*g472^2*g473^2*g475*g480*g481^2*g482^2
    *g483*g487^2*g488*g493^2*g494^2],
[179,25,g355*g401*g434*g472*g475*g492],
[180,25,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[181,25,g259^2*g307*g454*g472*g487*g488*g492],
[182,25,g315*g358*g449^2*g467*g469^2*g480^2*g482^2*g487^2
    *g488^2*g492*g494^2],
[183,25,g267*g310^2*g315*g316*g359*g364*g390*g392*g398^2
    *g423^2*g425*g426*g428*g430^2*g447*g449*g452^2*g467^2*g468
    *g469*g470^2*g481^2*g482*g487^2*g488^2],
[184,25,g306*g365^2*g369*g396*g399*g404*g427^2*g429*g433
    *g434*g448*g449*g453*g454*g467*g468^2*g469*g471*g472^2*g474
    *g475*g480*g481^2*g482^2*g483^2*g488^2*g489^2*g492^2*g494^2],
[185,25,g399*g427*g431*g434^2*g449^2*g453^2*g467^2*g469^2
    *g471^2*g472^2*g473*g475^2*g480^2*g481*g482*g487*g488^2*g489^2
    *g493^2],
[186,25,g311^2*g355*g360*g394*g399*g403*g427*g429*g432^2
    *g449*g451^2*g454*g456^2*g467*g468^2*g469*g472*g474*g480^2
    *g481^2*g482^2*g488*g489*g492^2],
[187,25,g267^2*g268*g315^2*g322*g357^2*g358^2*g364*g389^2
    *g395^2*g423^2*g428*g430*g447^2*g448^2*g449^2*g452*g467^2
    *g468^2*g469*g480*g481^2*g482^2*g487^2*g492],
[188,25,g266*g425*g450*g467^2*g469^2*g481*g482*g487^2*g488
    *g492*g494],
[189,25,g269],
[190,25,g273*g305*g315*g390*g392^2*g425*g426*g428^2*g447
    *g448*g449*g450^2*g452*g467*g468^2*g470*g480^2*g481^2*g482
    *g487^2*g488*g494^2],
[191,25,g276*g467*g480*g492^2*g494^2],
[192,25,g279*g493],
[193,25,g416*g464],
[194,25,g280*g307*g353*g471^2*g472*g492*g493^2],
[195,25,g286*g432^2*g451^2*g453*g471*g473^2*g474*g480^2
    *g481*g483*g487^2*g492^2],
[196,25,g290*g317],
[197,25,g292*g324*g452^2*g470^2],
[198,25,g293*g355*g401^2*g434^2*g449*g469*g471*g472^2*g475^2
    *g480^2*g482^2*g487*g488*g493^2*g494],
[200,25,g464^2*g477^2*g486^2*g491^2],
[201,25,g294^2*g308^2*g328^2*g341^2*g368*g380^2*g399*g402
    *g403*g407^2*g414^2*g429*g432^2*g440^2*g449*g454*g455^2*g456^2
    *g460*g461^2*g462*g468^2*g469*g473^2*g476*g481^2*g482^2*g483
    *g486*g487^2*g488*g490*g492*g493^2*g494],
[204,25,g447^2*g467*g480^2*g492*g494^2],
[205,25,g487*g492],
[206,25,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[207,25,g454*g493^2*g494^2],
[209,25,g447*g467*g481*g487^2*g494^2],
[210,25,g447*g467*g480*g487^2*g494],
[214,25,g391*g424^2*g448*g467^2*g480*g492],
[215,25,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488],
[216,25,g447*g480*g494^2],
[217,25,g423*g447*g467^2*g481^2*g494],
[220,25,g494^2],
[221,25,g356^2*g391^2*g423*g424^2*g447*g467*g480*g481^2
    *g492],
[222,25,g352^2*g357*g392^2*g395*g423^2*g425*g428*g448*g449
    *g450*g467*g468*g469^2*g487*g488*g492*g494],
[223,25,g305*g315*g390*g392^2*g425*g426*g428^2*g447*g449
    *g450^2*g452*g467^2*g468^2*g470*g481^2*g482*g488*g492^2],
[224,25,g389^2*g423*g447*g467^2*g468*g480^2*g487],
[225,25,g305*g315^2*g358*g392^2*g425^2*g428^2*g447*g467^2
    *g468^2*g469^2*g480*g487^2*g488*g492*g494^2],
[227,25,g390^2*g393*g430*g449*g452*g467*g468^2*g469*g470^2
    *g482^2*g488*g492],
[228,25,g493^2*g494],
[229,25,g493],
[231,25,g471],
[234,25,g307^2*g353*g472*g492*g493^2],
[235,25,g358*g449^2*g469^2*g480^2*g482*g487^2*g488*g492
    ],
[236,25,g315*g354^2*g358*g359*g393*g398*g425*g430^2*g447^2
    *g449*g450*g452^2*g467*g470*g480^2*g481*g487^2*g488^2*g492
    *g494],
[237,25,g397^2*g399^2*g403*g404*g425^2*g429*g433*g435*g449^2
    *g450^2*g451^2*g454*g456*g467*g468*g472*g482^2*g483*g487*g489
    *g492^2*g493^2*g494],
[238,25,g432^2*g451^2*g453*g471*g473^2*g474*g480^2*g481
    *g483*g487^2*g492^2],
[239,25,g355^2*g394*g427*g434*g471^2*g472*g473^2*g475*g480
    *g487*g489*g492^2*g493^2*g494],
[240,25,g315^2*g316*g358^2*g364*g392^2*g398*g423^2*g428^2
    *g447^2*g449*g450*g452*g467^2*g468^2*g469*g470*g480*g481^2
    *g482*g488^2*g494^2],
[241,25,g314*g449*g469*g480^2*g482^2*g487*g488*g492^2],
[242,25,g317],
[243,25,g321*g352*g358*g425^2*g449*g450^2*g467*g469^2*g480
    *g482^2*g488*g494],
[244,25,g324],
[245,25,g355*g401^2*g434^2*g449*g469*g471*g472^2*g475^2
    *g480^2*g482^2*g487*g488*g493*g494],
[246,25,g441*g477],
[247,25,g327*g353*g493^2],
[248,25,g333*g454^2*g471*g472^2*g473*g487^2*g489*g493*g494],
[249,25,g337*g427*g434^2*g453^2*g471^2*g472^2*g475^2*g480^2
    *g492*g493*g494],
[250,25,g339*g427^2*g431^2*g434*g447*g449*g469*g471*g472
    *g473*g475*g480^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2
    ],
[251,25,g340*g434^2*g472*g475^2*g493*g494^2],
[253,25,g477^2*g486^2*g491^2],
[254,25,g341^2*g368^2*g380^2*g399*g402*g403*g407^2*g414^2
    *g429*g432^2*g440^2*g449*g454*g455^2*g456^2*g460*g461^2*g468^2
    *g469*g473^2*g476*g481^2*g482^2*g483*g485*g487^2*g488*g490
    *g491*g493*g494],
[257,25,g467^2*g480*g494],
[258,25,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[259,25,g472],
[261,25,g467*g480*g487*g492^2],
[262,25,g467*g480*g492^2],
[265,25,g424*g448^2*g468*g480^2*g494],
[266,25,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[267,25,g467],
[268,25,g447*g467*g480^2*g487^2],
[271,25,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494],
[272,25,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480
    *g481*g482*g488*g494^2],
[273,25,g352*g358*g425^2*g449*g450^2*g467*g469^2*g480^2
    *g481^2*g482^2*g487^2*g488*g492^2*g494^2],
[274,25,g423^2*g447*g467*g480^2*g481*g492],
[275,25,g352*g358^2*g425^2*g449*g450^2*g467*g469^2*g481^2
    *g482^2*g487^2*g488*g492^2*g494^2],
[277,25,g426*g452*g470*g480*g481^2*g492^2*g494],
[282,25,g353^2*g493^2],
[283,25,g449^2*g469^2*g480*g482*g487^2*g492],
[284,25,g358*g390^2*g393*g426*g430*g452^2*g467^2*g470^2
    *g480^2*g488^2*g492^2],
[285,25,g429^2*g432^2*g433*g449^2*g451^2*g454*g455*g456
    *g469^2*g472*g473*g480*g482*g489^2*g492^2*g493*g494],
[286,25,g454^2*g471*g472^2*g473*g487^2*g489*g493*g494],
[287,25,g427*g434^2*g471^2*g472*g475^2*g489*g492*g493^2
    *g494],
[288,25,g358^2*g359*g398*g425^2*g430*g447^2*g449*g450^2
    *g467^2*g469^2*g470*g480*g481^2*g482^2*g492^2*g494^2],
[289,25,g369*g397^2*g399*g403^2*g404*g429*g432*g433^2*g448^2
    *g449*g451*g454*g455^2*g456^2*g468*g469*g472^2*g473^2*g474
    *g480*g481*g482^2*g483*g487*g488*g492^2*g493],
[290,25,g427*g434^2*g453^2*g471^2*g472^2*g475^2*g480^2
    *g492*g493*g494],
[291,25,g363*g449*g469*g480^2*g482^2*g487*g488*g494^2],
[292,25,g427^2*g431^2*g434*g447*g449*g469*g471*g472*g473
    *g475*g480^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2],
[293,25,g434^2*g472*g475^2*g493*g494^2],
[294,25,g462*g486],
[295,25,g441*g463],
[296,25,g372*g472^2*g489^2*g492^2*g493],
[297,25,g376*g471*g493^2],
[298,25,g378*g453^2*g467*g471*g489*g494],
[299,25,g379],
[301,25,g486^2*g491^2],
[302,25,g380^2*g402^2*g414^2*g440^2*g460*g461^2*g476*g485^2
    *g490*g491^2*g492*g493*g494^2],
[305,25,g480^2],
[307,25,g493^2*g494^2],
[309,25,g480*g492*g494^2],
[310,25,g480*g494^2],
[313,25,g448*g468^2*g481],
[315,25,g480],
[316,25,g467*g480*g492^2],
[319,25,g424^2*g448^2*g467*g468^2*g480*g492^2],
[320,25,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492^2
    ],
[321,25,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[322,25,g447^2*g467*g480*g487*g494],
[325,25,g487^2*g494^2],
[331,25,g426*g449^2*g452*g469^2*g470*g482*g487^2*g492*g494^2],
[332,25,g451^2*g454^2*g455*g473^2*g474*g483^2*g487*g492^2
    *g493],
[333,25,g472^2*g489^2*g492^2*g493],
[334,25,g471^2*g493*g494],
[335,25,g393*g430*g452*g467^2*g480*g492*g494^2],
[336,25,g403*g429^2*g432*g433*g454^2*g455^2*g468^2*g473^2
    *g481^2*g483^2*g489*g492^2*g494],
[337,25,g471*g493^2],
[338,25,g397],
[339,25,g453^2*g467*g471*g489*g494],
[341,25,g485^2*g490^2*g491^2*g492^2*g493^2],
[342,25,g462*g476],
[343,25,g406],
[344,25,g410],
[345,25,g412*g471^2*g480*g493],
[346,25,g413],
[348,25,g491^2],
[349,25,g414^2*g440^2*g460^2*g461^2*g476^2*g485^2*g490^2
    *g491^2*g492*g493],
[357,25,g468*g481^2*g487],
[359,25,g480*g494^2],
[361,25,g448^2*g468^2*g480*g481^2*g494^2],
[362,25,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[364,25,g467^2*g480*g492],
[366,25,g492^2],
[371,25,g472*g473^2*g487*g489^2*g492^2*g494^2],
[374,25,g426*g452*g470*g480^2*g494],
[375,25,g432*g451^2*g454*g455*g472^2*g473^2*g481^2*g487^2
    *g493],
[377,25,g429],
[378,25,g471^2*g480*g493],
[380,25,g490^2*g494^2],
[381,25,g491*g492^2*g493^2],
[383,25,g459^2],
[384,25,g438],
[385,25,g439],
[388,25,g440^2*g461^2*g485*g491*g492^2*g493^2*g494^2],
[392,25,g481*g487^2*g492],
[395,25,g468^2*g481^2*g487^2],
[398,25,g480^2*g494],
[400,25,g494^2],
[405,25,g489*g492*g494^2],
[409,25,g454*g473^2*g483^2*g489^2*g492*g494^2],
[411,25,g451],
[415,25,g494^2],
[418,25,g459],
[419,25,g460],
[422,25,g461^2*g490*g494^2],
[425,25,g487*g492^2*g494],
[428,25,g481^2*g487^2*g492^2],
[434,25,g493*g494],
[436,25,g472*g493^2*g494^2],
[437,25,g472*g473^2*g483*g487^2*g489*g493^2*g494^2],
[444,25,g485*g491^2*g492*g493*g494^2],
[449,25,g492*g494^2],
[450,25,g487^2*g492^2*g494^2],
[457,25,g493^2*g494^2],
[458,25,g489^2*g492^2*g493^2],
[465,25,g490*g494],
[469,25,g492^2*g494^2],
[475,25,g493^2*g494^2],
[482,25,g494^2],
[27,26,g138^2*g181^2*g194^2*g233*g234^2*g247^2*g282^2
    *g295^2*g329^2*g342^2*g381^2*g415^2*g488^2*g494^2],
[30,26,g391^2*g448^2*g481*g487*g494],
[31,26,g467*g492*g494],
[32,26,g392^2*g428^2*g447*g450^2*g468^2*g481*g482*g487
    *g488],
[33,26,g488^2*g494],
[34,26,g358*g392^2*g425^2*g428^2*g447^2*g468*g469*g480^2
    *g487],
[35,26,g267*g315*g424^2*g428^2*g447^2*g448*g449*g467*g468
    *g469^2*g482^2*g488^2*g492*g494],
[36,26,g264^2*g312^2*g356^2*g391^2*g424*g468*g481*g487^2
    *g492^2*g494^2],
[37,26,g265^2*g267^2*g313*g315^2*g319^2*g351*g357*g389^2
    *g391^2*g392*g425*g447^2*g448^2*g480^2*g482*g487^2*g488^2
    *g492^2],
[38,26,g216*g262^2*g267*g268*g316*g322*g354*g357*g358
    *g364^2*g389^2*g391*g392*g393*g398^2*g423*g424^2*g425^2*g426^2
    *g430^2*g447^2*g448*g449^2*g450^2*g452*g469^2*g470^2*g481
    *g482^2*g488*g492*g494^2],
[39,26,g304*g351^2*g447*g448^2*g467^2*g468*g481*g492*g494],
[40,26,g392*g425^2*g428*g447^2*g468*g480^2*g481*g487^2
    *g488*g492*g494^2],
[41,26,g390^2*g426*g449*g452*g469*g470*g482^2*g487*g488
    *g492^2*g494],
[42,26,g358^2*g399^2*g403^2*g425^2*g429^2*g432*g450^2
    *g455*g456*g467*g468*g469*g472*g473^2*g474*g481*g483^2*g487^2
    *g488*g489^2*g493],
[43,26,g306*g309^2*g314*g315*g363*g365*g369*g392*g396^2
    *g397^2*g403*g404^2*g428*g433*g435*g447^2*g448*g449^2*g450^2
    *g454^2*g468*g469^2*g471*g472*g473*g480*g481^2*g482*g483*g487^2
    *g488^2*g489^2*g493^2*g494^2],
[44,26,g424*g448^2*g468^2*g487*g492*g494^2],
[45,26,g391^2*g424^2*g448^2*g468^2*g481^2*g487^2*g492^2
    *g494^2],
[46,26,g267^2*g315*g357^2*g395^2*g423*g428*g447^2*g448^2
    *g467*g468*g480^2*g482^2*g487^2*g488*g492^2*g494],
[47,26,g393*g426^2*g430^2*g452*g467*g480^2*g492^2*g494],
[48,26,g205^2*g266*g306^2*g317^2*g350*g352^2*g355^2*g357^2
    *g358*g362*g363*g369^2*g394*g395^2*g396*g397*g399*g403*g423
    *g424*g427*g428*g433*g434*g435*g449*g450^2*g451*g455^2*g456
    *g467^2*g470^2*g472*g475*g480^2*g481^2*g482*g488^2*g492*g493^2
    *g494],
[50,26,g210^2*g216*g262*g267*g268*g316*g322*g354*g357
    *g358*g364^2*g392*g393*g395*g398^2*g423*g425^2*g426^2*g430^2
    *g447^2*g448*g449^2*g450^2*g452*g467*g468^2*g469^2*g470^2
    *g480*g482^2*g488],
[51,26,g398^2*g430^2*g452^2*g467^2*g470^2*g480^2*g492
    *g494^2],
[52,26,g151^2*g205^2*g306*g309^2*g315*g363*g365*g369*g392^2
    *g396*g399^2*g403^2*g404*g425*g428^2*g429*g433*g447*g449*g450^2
    *g453^2*g455*g456*g467*g468^2*g471*g472^2*g480^2*g482*g483
    *g488^2*g489*g492^2*g493],
[53,26,g258*g306*g309*g315^2*g352*g355*g358*g369^2*g392^2
    *g394^2*g396^2*g397*g399^2*g403^2*g404*g424^2*g425^2*g427
    *g428^2*g429^2*g431*g433^2*g434*g435^2*g447^2*g448*g449*g453^2
    *g456^2*g468*g469*g472*g473^2*g474*g475*g480^2*g481^2*g482
    *g483^2*g487*g488*g492^2*g494^2],
[54,26,g211^2*g397^2*g399*g425^2*g427^2*g431^2*g432*g434
    *g449*g450^2*g451*g454^2*g467^2*g469^2*g471*g472^2*g473*g474^2
    *g475*g482^2*g488^2*g492^2*g493^2*g494],
[55,26,g399*g403*g429*g449*g454^2*g456^2*g468^2*g469*g471
    *g472^2*g473^2*g474^2*g482^2*g483^2*g487*g489*g492*g493^2
    *g494],
[58,26,g211^2*g309^2*g311^2*g315*g355^2*g360*g365^2*g369
    *g392*g397*g399*g400^2*g403*g425^2*g428*g429^2*g431*g433^2
    *g434*g435^2*g448^2*g450*g453*g454*g455*g456*g467*g468^2*g469^2
    *g473^2*g474^2*g475*g482^2*g488^2*g489*g492^2*g493*g494],
[59,26,g309*g315^2*g358*g365*g369*g392^2*g397*g403^2*g425^2
    *g428^2*g432*g433^2*g435^2*g447*g448^2*g449*g451^2*g455*g468
    *g469*g471^2*g472*g474^2*g480^2*g481*g482*g487*g488*g489^2
    *g492^2*g493^2*g494],
[60,26,g207*g353^2*g365*g369*g397*g399^2*g403^2*g429*g433
    *g435^2*g448^2*g451*g454^2*g455^2*g456^2*g467*g469*g471^2
    *g472^2*g473^2*g474^2*g480^2*g481*g483^2*g487*g488*g489*g493^2
    *g494^2],
[63,26,g261*g267^2*g315*g357^2*g358*g365^2*g369^2*g395^2
    *g397^2*g399*g403^2*g423*g425*g428*g429*g432^2*g433*g435*g447
    *g449^2*g451*g454*g455^2*g467*g469*g471*g472*g473*g474^2*g480^2
    *g481*g482*g483*g492*g493^2*g494],
[64,26,g156],
[65,26,g309^2*g314*g315*g363*g365^2*g392*g396^2*g399^2
    *g403^2*g424*g425*g428*g433^2*g447^2*g448^2*g449*g451^2*g454
    *g455*g468*g469*g472*g474^2*g480*g481*g487^2*g488^2*g489^2
    *g493*g494],
[66,26,g212^2*g263*g270*g309*g315^2*g318*g358*g360*g365^2
    *g369^2*g392^2*g397*g399*g403^2*g404^2*g423*g425*g428^2*g429
    *g432*g434^2*g435^2*g450^2*g454*g455^2*g468^2*g472^2*g475^2
    *g480*g482*g483*g489^2*g492^2*g493^2*g494^2],
[69,26,g235^2*g283^2*g313*g315^2*g330^2*g358^2*g361*g365^2
    *g369*g389^2*g392^2*g395*g397^2*g399*g403^2*g423^2*g424*g425^2
    *g428^2*g429*g432^2*g433*g435*g448*g449*g451*g454*g455^2*g468^2
    *g469*g471*g472*g473*g474^2*g481^2*g483*g488^2*g493^2],
[70,26,g408*g424*g426*g448*g468^2*g481*g487*g492^2],
[71,26,g236^2*g261^2*g265^2*g267*g284^2*g309^2*g312*g313^2
    *g319^2*g331^2*g351*g358*g361*g365^2*g369^2*g370^2*g389*g391^2
    *g392^2*g395*g397^2*g399*g403^2*g404^2*g423^2*g424*g425*g428^2
    *g429*g432^2*g435*g447^2*g448^2*g449^2*g450^2*g451*g454*g455^2
    *g468^2*g469*g471*g472*g473*g474^2*g480*g482*g483*g488^2*g493^2
    ],
[72,26,g430],
[73,26,g238*g306*g311^2*g355*g360*g365^2*g369*g394*g396
    *g397*g399^2*g411^2*g425*g429^2*g432^2*g434*g435^2*g437^2
    *g448*g450*g453*g455^2*g458^2*g467^2*g469^2*g472^2*g474*g480^2
    *g481^2*g482*g483*g487^2*g488^2*g489^2*g492^2*g493],
[74,26,g178*g365^2*g369^2*g397^2*g399^2*g425^2*g427*g429^2
    *g432^2*g433*g434^2*g435*g448*g450^2*g451*g453*g454*g455*g456^2
    *g469*g471^2*g472^2*g473*g474^2*g475^2*g480*g483^2*g487^2
    *g488*g493],
[75,26,g180],
[76,26,g186],
[79,26,g248*g285*g287*g332*g352^2*g432*g455*g472^2*g473
    *g483*g487^2*g488^2*g489*g492*g493^2*g494],
[80,26,g418*g438*g459*g471^2*g480*g493],
[82,26,g194^2*g234^2*g247^2*g282*g295^2*g329^2*g342^2
    *g381^2*g415^2*g488^2*g494^2],
[85,26,g313^2*g315*g358*g361^2*g389*g392^2*g395*g423*g424^2
    *g428^2*g447^2*g448*g450*g469^2*g480*g481^2*g482*g488*g492^2
    ],
[86,26,g447*g480^2*g481^2*g492^2*g494^2],
[87,26,g423*g447^2*g467^2*g480^2*g492^2*g494^2],
[90,26,g454^2*g472^2*g473^2*g488*g489*g493*g494],
[91,26,g432*g451*g454*g472*g474^2*g481^2*g487*g489^2*g492^2
    ],
[96,26,g351^2*g423^2*g447^2*g467*g468*g481*g487*g492^2
    *g494],
[97,26,g425^2*g450^2*g467*g469^2*g480^2*g481^2*g487*g488^2
    *g492],
[100,26,g365*g397^2*g399*g403^2*g404*g425^2*g432*g435*g449
    *g450^2*g451*g454*g455*g456^2*g467^2*g469^2*g471*g472*g473^2
    *g474^2*g481^2*g482^2*g483^2*g487^2*g488*g489^2*g492^2*g493^2
    *g494^2],
[103,26,g356^2*g391*g424*g468^2*g494],
[104,26,g425*g449*g450*g467*g480*g481^2*g482^2*g492^2],
[105,26,g315^2*g358*g448*g449*g450*g467*g468*g481*g482
    *g488],
[106,26,g448^2*g487^2*g492*g494],
[107,26,g424],
[108,26,g315*g358*g392*g425^2*g428*g447^2*g450*g468*g481
    *g482^2*g488^2*g494^2],
[109,26,g426^2*g452*g470*g480^2*g494],
[110,26,g306^2*g309*g314^2*g315^2*g358*g363^2*g369^2*g392^2
    *g396*g399^2*g404^2*g428^2*g433*g447*g448^2*g449*g450*g451^2
    *g454*g455*g456^2*g467^2*g469^2*g473^2*g474*g480^2*g481^2
    *g482*g483^2*g487^2*g488*g492^2*g494^2],
[111,26,g312*g448*g468^2*g481*g487],
[112,26,g313*g315*g357*g361*g389^2*g392*g395^2*g424*g425
    *g428^2*g447^2*g448^2*g449^2*g450^2*g480*g481^2*g492*g494],
[113,26,g267^2*g310*g315*g316^2*g354^2*g358^2*g359*g364^2
    *g390*g392^2*g393^2*g423*g424^2*g425*g426*g447*g449^2*g468
    *g470*g481^2*g482^2*g488*g492],
[115,26,g262*g267^2*g310*g315*g316^2*g354^2*g358^2*g359
    *g364^2*g390*g392^2*g393^2*g425*g426*g428^2*g447^2*g449^2
    *g450^2*g468^2*g469^2*g470*g480^2*g482*g487*g488*g492*g494],
[116,26,g430*g480*g494^2],
[117,26,g205],
[118,26,g306^2*g365^2*g369^2*g397*g399*g404*g425*g427*g433^2
    *g434^2*g435^2*g448^2*g449^2*g450*g451^2*g453^2*g454^2*g455
    *g456*g468^2*g469*g471*g472^2*g474*g475^2*g480^2*g481^2*g492^2
    *g493^2],
[119,26,g399*g427*g429*g431*g432^2*g434^2*g449*g451*g453^2
    *g467^2*g469*g471^2*g472^2*g474*g475^2*g481^2*g482^2*g483
    *g487*g489^2*g492*g493*g494],
[120,26,g454^2*g473^2*g483*g487^2*g494],
[121,26,g355*g365*g369*g394^2*g397*g399^2*g403*g425*g429^2
    *g431^2*g433^2*g434^2*g435^2*g448^2*g449^2*g450*g451^2*g453^2
    *g454^2*g455^2*g456*g467*g469*g471*g472*g475^2*g480*g481*g483^2
    *g487^2*g488^2*g489*g492^2*g493^2],
[122,26,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g456*g468^2*g469^2*g471*g472^2*g473^2*g474
    *g480^2*g482^2*g487^2*g488^2*g489^2*g492^2],
[123,26,g259^2*g307^2*g353^2*g399^2*g403^2*g429^2*g451
    *g454^2*g455^2*g456*g468*g472^2*g473^2*g480^2*g481^2*g482^2
    *g483*g488^2*g492*g493*g494],
[126,26,g309*g315^2*g358*g392^2*g399^2*g403^2*g428^2*g429^2
    *g432*g447*g450*g455*g456*g467*g469^2*g472*g473^2*g474*g480^2
    *g481*g482^2*g483^2*g487^2*g489^2*g493*g494],
[127,26,g209],
[128,26,g365^2*g397^2*g399^2*g404*g425^2*g429*g435*g448
    *g449^2*g450^2*g454^2*g456*g468*g471*g472^2*g473*g474*g481^2
    *g482^2*g487*g488^2*g489^2*g492^2*g493*g494^2],
[129,26,g263^2*g311*g318*g360*g365*g369*g394*g397*g403^2
    *g425*g429^2*g432*g433*g435^2*g447*g448^2*g450*g451*g455*g456
    *g467^2*g468*g469^2*g471^2*g473^2*g474^2*g482*g483^2*g488
    *g489*g493*g494^2],
[132,26,g283^2*g330^2*g357*g358^2*g369^2*g395*g399^2*g403
    *g423^2*g425^2*g428*g429^2*g432*g447^2*g448*g450^2*g455*g456
    *g468*g469*g472*g473^2*g474*g480^2*g481^2*g482*g483^2*g487^2
    *g489^2*g493],
[133,26,g435*g448*g468*g470^2*g481*g487^2*g492*g494],
[134,26,g284^2*g309^2*g313^2*g315*g331^2*g356*g357^2*g358^2
    *g361^2*g365^2*g369^2*g370^2*g389*g391*g395*g397^2*g399*g403^2
    *g404^2*g423*g424^2*g428*g429*g432^2*g435*g447^2*g448^2*g449^2
    *g451*g454*g455^2*g468^2*g469^2*g471*g472*g473*g474^2*g480^2
    *g481*g482^2*g483*g487^2*g488^2*g492*g493^2*g494^2],
[135,26,g452],
[136,26,g286*g355^2*g394*g397^2*g399^2*g403*g404*g425^2
    *g427*g432^2*g433^2*g434*g435*g437^2*g449*g450^2*g451^2*g456^2
    *g458^2*g467*g468*g469^2*g471^2*g473*g474^2*g482^2*g483*g487
    *g488*g489*g492*g493*g494],
[137,26,g231*g399^2*g403^2*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492],
[138,26,g233],
[139,26,g239],
[142,26,g296*g332*g334*g371*g405*g454*g473*g492^2],
[143,26,g443*g459],
[145,26,g247^2*g282^2*g295^2*g329*g342^2*g381^2*g415^2
    *g488^2*g494^2],
[148,26,g357*g358^2*g392^2*g395*g423^2*g428*g447*g448*g449
    *g468*g481^2*g482^2*g487^2*g488*g494],
[149,26,g467^2*g480^2*g487*g492^2],
[150,26,g447^2*g494],
[153,26,g472*g489^2*g493^2*g494],
[157,26,g389^2*g447^2*g467^2*g480*g481*g487*g492*g494^2],
[159,26,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2
    *g492^2*g493^2*g494^2],
[161,26,g391^2*g424*g448*g481^2],
[162,26,g358^2*g449^2*g468*g480^2*g481*g482*g488^2*g492
    *g494],
[163,26,g468^2*g492^2*g494],
[164,26,g448],
[165,26,g358*g425*g449*g450*g467^2*g480*g481*g482*g492
    *g494],
[166,26,g470^2],
[167,26,g365*g397^2*g403*g404*g425^2*g429^2*g432*g435*g450^2
    *g451*g467^2*g468*g469*g471*g472^2*g473^2*g474*g492^2*g493
    *g494],
[168,26,g356*g468*g481^2*g487*g492],
[169,26,g357*g358*g392*g395*g423^2*g425*g428^2*g448*g449
    *g450^2*g467^2*g468^2*g469^2*g482*g487^2*g488*g492*g494^2],
[170,26,g315^2*g354*g358*g359^2*g390^2*g393*g398^2*g425^2
    *g426^2*g447*g448^2*g449^2*g467*g469*g470^2*g480^2*g481*g488^2
    *g492*g494],
[172,26,g310*g315^2*g354*g358*g359^2*g390^2*g393*g398^2
    *g425^2*g426^2*g449^2*g450^2*g467^2*g470^2*g480^2*g481^2*g487
    *g488^2*g492*g494],
[173,26,g452],
[174,26,g306^2*g309*g315^2*g358*g363^2*g365*g369*g392*g396^2
    *g397^2*g399^2*g404*g428*g429*g432^2*g433^2*g447^2*g448*g449^2
    *g450^2*g451^2*g453*g455*g456*g467*g468^2*g471*g472*g473^2
    *g474*g480*g482*g483^2*g488^2*g489^2*g492*g493^2*g494^2],
[175,26,g397*g399^2*g403^2*g404^2*g425*g429*g432*g433*g435^2
    *g450*g451*g454*g456*g467^2*g468^2*g469^2*g472*g474*g480*g482
    *g483^2*g487^2*g488*g489*g492^2*g493^2*g494^2],
[176,26,g432^2*g453*g454^2*g471*g472^2*g474*g480^2*g481
    *g483*g487*g492^2*g493^2*g494],
[177,26,g399*g403*g427^2*g429*g432^2*g434*g449*g453^2*g454
    *g455^2*g456^2*g468^2*g469*g471^2*g472^2*g473^2*g475*g480
    *g481^2*g482^2*g483*g487^2*g488*g493^2*g494^2],
[178,26,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[179,26,g307^2*g353^2*g454^2*g472^2*g487^2*g488^2*g489^2
    *g493*g494],
[182,26,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g488^2*g489*g493^2],
[183,26,g261],
[184,26,g399^2*g429^2*g432*g433*g449^2*g451^2*g454*g456
    *g468*g469^2*g482*g483^2*g487*g489*g492*g493^2*g494^2],
[185,26,g311^2*g355*g360*g394*g399*g403*g427*g429*g432^2
    *g449*g451^2*g454*g455*g456^2*g467*g468^2*g469*g472*g474*g480^2
    *g481*g482^2*g487^2*g488*g489*g494^2],
[188,26,g330^2*g369^2*g392*g403^2*g428*g432^2*g447^2*g450
    *g454^2*g467^2*g468*g472^2*g480^2*g487*g488*g492^2*g493],
[189,26,g456*g468*g481*g487*g492*g494^2],
[190,26,g331^2*g357^2*g365^2*g369^2*g370^2*g391*g392^2
    *g395^2*g397^2*g399*g403^2*g404^2*g423*g424*g425*g428*g429
    *g432^2*g435*g447*g448*g449*g450^2*g451*g454*g455^2*g471*g472
    *g473*g474^2*g480*g481*g482^2*g483*g487^2*g488^2*g493^2*g494^2],
[191,26,g470],
[192,26,g333*g427*g429^2*g432^2*g433*g434^2*g449^2*g451
    *g455^2*g456*g458^2*g469^2*g471^2*g473^2*g474*g475*g480*g482
    *g483^2*g487^2*g489^2*g492^2*g494^2],
[193,26,g280],
[195,26,g287],
[198,26,g343*g371*g373*g405*g434*g472*g484^2*g489^2*g493
    ],
[199,26,g464],
[201,26,g295^2*g329^2*g342^2*g381^2*g415^2*g488^2*g494^2],
[202,26,g392*g425^2*g428*g447^2*g449*g450*g467*g468*g469
    *g480^2*g481*g482*g488*g492],
[204,26,g480^2*g492*g494^2],
[210,26,g423^2*g467^2*g480^2*g487*g492*g494],
[212,26,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492^2*g493^2*g494],
[214,26,g424^2*g448*g468*g487^2],
[215,26,g449*g469*g480^2*g481*g487^2*g488*g494],
[216,26,g481^2*g494^2],
[217,26,g468],
[220,26,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g472*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g493^2
    ],
[221,26,g391*g481*g487^2*g492*g494],
[222,26,g392*g425*g428*g447^2*g450^2*g468*g469*g481^2*g482^2
    *g487^2*g492],
[223,26,g358^2*g390*g393^2*g426*g430^2*g449*g467*g468^2
    *g469^2*g470*g480^2*g482^2*g488^2*g492^2],
[225,26,g354*g358^2*g390*g393^2*g426*g430^2*g449*g469*g470
    *g482^2*g487*g488^2*g494],
[226,26,g470],
[227,26,g365*g369*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435*g448^2*g449*g450*g451*g454*g455*g456^2*g468^2*g471^2
    *g472*g473*g474*g480*g487*g488^2*g489^2*g492^2*g494],
[228,26,g429*g433^2*g449*g451^2*g455*g456^2*g469*g472*g473^2
    *g480^2*g481*g482^2*g487*g488*g492*g494^2],
[229,26,g454^2*g471*g472^2*g483*g487*g489*g492*g493],
[232,26,g353^2*g472^2*g492^2*g494],
[235,26,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g493],
[236,26,g309],
[237,26,g432*g454^2*g455*g472^2*g483*g487^2*g492^2*g493^2
    *g494^2],
[238,26,g355^2*g394*g427*g434*g471^2*g472*g475*g480*g492
    *g493^2*g494^2],
[241,26,g369^2*g403^2*g425*g432^2*g450*g454^2*g467^2*g469
    *g472^2*g480^2*g481*g492*g493],
[242,26,g474*g481*g487*g492*g494],
[243,26,g370^2*g392^2*g399^2*g403^2*g404^2*g424*g425^2
    *g428^2*g429^2*g432*g433^2*g447*g448*g449*g450*g456*g467*g468
    *g469^2*g472*g473^2*g474*g481^2*g482^2*g483^2*g488^2*g489^2
    *g493*g494^2],
[245,26,g372*g451^2*g454^2*g455*g471^2*g472*g473*g474*g475^2
    *g483^2*g484^2*g487^2*g493],
[246,26,g327],
[248,26,g334],
[251,26,g382*g405*g407*g434*g484^2*g494],
[252,26,g477],
[254,26,g342^2*g381^2*g415^2*g488^2*g494^2],
[255,26,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2*g494],
[257,26,g494],
[262,26,g447^2*g480^2*g492*g494],
[263,26,g454^2*g472^2],
[265,26,g448^2*g468*g481*g492^2],
[266,26,g487*g488*g492*g494],
[267,26,g487^2],
[268,26,g481],
[270,26,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[271,26,g424*g487*g492^2*g494],
[272,26,g425*g449*g450*g467^2*g469^2*g481*g482*g487^2*g488^2
    *g492^2*g494],
[273,26,g426^2*g449*g452^2*g469*g470^2*g481^2*g487*g488^2
    *g492*g494],
[275,26,g390*g426^2*g449*g452^2*g469*g470^2*g480^2*g482^2
    *g487*g488*g492^2*g494^2],
[277,26,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[278,26,g451*g455^2*g472^2*g473^2*g474^2*g483^2*g487^2
    *g489^2*g492*g493^2*g494^2],
[279,26,g472^2*g489*g492*g493^2*g494^2],
[281,26,g493],
[284,26,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[285,26,g454*g472^2*g473*g489*g492^2*g493],
[286,26,g427*g434^2*g471^2*g472*g475^2*g493^2*g494^2],
[289,26,g403^2*g432^2*g449*g454^2*g469*g472^2*g480^2*g482
    *g487*g493*g494^2],
[290,26,g483*g487*g492*g494],
[291,26,g404^2*g425^2*g433^2*g448*g449^2*g450^2*g455^2
    *g467*g468*g469*g473^2*g480*g482*g489*g494^2],
[293,26,g406*g472*g473^2*g484^2*g487*g494],
[294,26,g441*g463],
[296,26,g373],
[299,26,g416*g434*g484^2*g493^2*g494^2],
[300,26,g486],
[302,26,g381^2*g415^2*g488^2*g494^2],
[303,26,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[310,26,g467^2*g494],
[311,26,g472^2*g493*g494],
[313,26,g468^2*g481*g487*g494^2],
[314,26,g492*g494],
[315,26,g492^2],
[316,26,g487],
[318,26,g454^2*g472^2*g493*g494],
[319,26,g448*g492*g494^2],
[320,26,g449*g469*g480^2*g482*g487*g488^2*g492],
[321,26,g487^2*g488*g494^2],
[325,26,g455^2*g473^2*g474^2*g483^2*g494],
[326,26,g472*g473*g487^2*g489*g492^2*g493^2*g494],
[331,26,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[332,26,g472*g489^2*g493*g494^2],
[333,26,g471^2],
[336,26,g432^2*g454^2*g472^2*g488^2*g493*g494^2],
[337,26,g489*g492*g494],
[338,26,g433^2*g449^2*g455^2*g468*g469^2*g473^2*g480*g481
    *g482^2*g488^2*g489*g492*g494^2],
[340,26,g489*g492*g493],
[341,26,g462*g476],
[343,26,g407],
[346,26,g441*g484^2*g493^2*g494^2],
[347,26,g491],
[349,26,g415^2*g488^2*g494^2],
[354,26,g480^2],
[355,26,g493*g494],
[357,26,g481^2*g487*g492],
[358,26,g494^2],
[359,26,g492],
[360,26,g472^2*g493*g494],
[361,26,g468*g494],
[362,26,g488^2*g494^2],
[363,26,g492^2],
[366,26,g473^2*g483^2*g494],
[367,26,g489^2*g492^2*g493^2],
[371,26,g493*g494^2],
[375,26,g454^2*g472^2*g493*g494],
[376,26,g493*g494],
[377,26,g455^2*g473^2*g481*g487*g488*g489*g492],
[379,26,g493*g494],
[380,26,g491*g492^2*g493^2],
[385,26,g462],
[388,26,g488^2*g494^2],
[392,26,g487^2*g492*g494],
[393,26,g494],
[394,26,g493*g494],
[395,26,g481],
[397,26,g494^2],
[400,26,g494],
[401,26,g493^2*g494^2],
[409,26,g472^2*g493*g494],
[411,26,g473^2*g487*g489*g492*g494^2],
[414,26,g494^2],
[419,26,g485^2*g490^2*g491*g492^2*g493^2],
[425,26,g492^2*g494],
[428,26,g487],
[436,26,g493*g494],
[437,26,g489*g492*g494^2],
[444,26,g490^2*g494^2],
[449,26,g494^2],
[450,26,g492],
[458,26,g493*g494],
[469,26,g494],
[30,27,g391*g424^2*g448*g481*g487^2],
[31,27,g392^2*g425^2*g428^2*g447*g449*g450*g468^2*g469
    *g480^2*g481*g482*g487^2*g488*g492],
[32,27,g358^2*g399^2*g429^2*g432^2*g433*g449^2*g451^2
    *g454*g456*g468*g469^2*g473*g474^2*g481*g482*g483^2*g492^2
    *g493^2*g494^2],
[33,27,g494],
[34,27,g358^2*g392^2*g428^2*g447*g449^2*g468^2*g469*g481
    *g482^2*g488^2*g492^2*g494],
[35,27,g309*g315^2*g358*g365*g369*g392^2*g397*g399*g425^2
    *g428^2*g429*g432*g433^2*g447*g448^2*g449*g451^2*g454^2*g468^2
    *g469*g471^2*g473^2*g481*g482^2*g483^2*g487^2*g488*g493],
[36,27,g312],
[37,27,g313^2*g315^2*g357*g361^2*g389^2*g395*g423*g424^2
    *g425^2*g428^2*g448*g449*g450*g467^2*g468^2*g469*g480^2*g482^2
    *g487*g488^2],
[38,27,g148^2*g202^2*g255^2*g303^2*g306^2*g314*g316*g330^2
    *g350^2*g359^2*g365^2*g389*g390*g392^2*g393^2*g396*g397*g399^2
    *g403^2*g423^2*g425^2*g428^2*g429^2*g432*g433^2*g435^2*g447^2
    *g448^2*g451^2*g452*g453*g456^2*g467^2*g468^2*g469*g472*g481^2
    *g483*g488*g489*g492*g494],
[39,27,g214^2*g216*g267*g271^2*g304*g313^2*g315*g319*g351^2
    *g356^2*g357^2*g358^2*g361^2*g389^2*g391*g424^2*g428*g448
    *g449*g450^2*g467*g468^2*g469^2*g480*g481*g482*g494^2],
[40,27,g358*g425^2*g449*g450^2*g467*g469*g480^2*g481*g488
    *g492^2*g494],
[41,27,g350^2*g397*g399^2*g403*g404^2*g425*g433*g435^2
    *g449*g450*g451^2*g455*g456^2*g467^2*g470*g471^2*g472^2*g473^2
    *g474^2*g480*g481*g482*g483^2*g487*g489^2*g494^2],
[42,27,g306^2*g309*g314^2*g315^2*g358*g363^2*g392^2*g396
    *g397^2*g399^2*g404*g425^2*g428^2*g429^2*g432^2*g433^2*g435
    *g447*g448*g449*g451^2*g454*g455*g469*g471*g472^2*g480*g482^2
    *g487*g488^2*g489^2*g492^2*g493*g494],
[43,27,g365*g397^2*g399*g403^2*g404*g425^2*g435*g449*g450^2
    *g451^2*g454*g455^2*g456^2*g467^2*g469^2*g471*g473*g474*g481
    *g482^2*g483*g488*g489^2*g494^2],
[45,27,g161^2*g163*g203*g216*g221^2*g256^2*g265*g267^2
    *g271*g312^2*g313^2*g315*g319*g351*g356^2*g357^2*g358^2*g361
    *g391*g392*g395*g423*g424*g448*g450^2*g468^2*g482*g487^2*g488
    *g494],
[46,27,g309*g315*g358*g365*g369*g397*g403^2*g425^2*g432
    *g433^2*g435^2*g448*g450^2*g451^2*g455*g467*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g483^2*g487^2*g488*g489^2*g492^2
    *g493^2*g494],
[47,27,g303^2*g306*g309^2*g310^2*g314^2*g315^2*g350*g358^2
    *g359^2*g392^2*g396^2*g397^2*g398^2*g399*g403^2*g428^2*g430^2
    *g433*g447*g448^2*g449*g450*g451*g452*g453^2*g454^2*g455*g456^2
    *g467*g474*g481*g482^2*g483^2*g488^2*g489*g492^2*g493*g494],
[48,27,g146^2*g205*g266^2*g306*g309*g314*g315^2*g317*g350^2
    *g352*g355*g357*g362^2*g363^2*g365*g369*g392^2*g394^2*g395
    *g397^2*g399^2*g403*g423^2*g424^2*g425*g428*g429*g432*g433
    *g434^2*g435^2*g447^2*g448*g450^2*g451^2*g454*g455*g470*g472
    *g475^2*g480^2*g482^2*g483^2*g488*g492^2],
[49,27,g147^2*g203^2*g256^2*g304^2*g312^2*g351^2*g389^2
    *g423^2*g424^2*g447^2*g448^2*g467^2*g468*g480^2*g481*g487
    ],
[50,27,g148^2*g202^2*g255^2*g303^2*g350^2*g359^2*g392
    *g393^2*g423^2*g426^2*g428*g435*g447*g448^2*g450^2*g467^2
    *g468*g469*g470*g480*g481*g482^2*g487*g489^2*g492*g493^2],
[51,27,g150^2*g310^2*g313*g314^2*g315*g316*g330*g354^2
    *g357^2*g358*g359^2*g361*g363^2*g364*g389^2*g391^2*g392^2
    *g393^2*g395*g396*g397*g399*g403^2*g404*g423^2*g424^2*g426^2
    *g428^2*g429*g430*g432^2*g433*g447*g451*g455^2*g467*g470^2
    *g471^2*g472*g480^2*g487*g489*g493*g494^2],
[52,27,g152^2*g206^2*g258^2*g306^2*g312*g356^2*g397*g404^2
    *g425*g429*g432^2*g433^2*g435^2*g448*g450*g454^2*g456*g467^2
    *g468*g469^2*g471^2*g472^2*g473^2*g481^2*g482*g483*g487^2
    *g488*g489^2*g492^2*g494^2],
[53,27,g153^2*g369*g397^2*g403^2*g404*g429*g432^2*g433^2
    *g436*g448^2*g451^2*g454^2*g455^2*g456^2*g458*g468*g473^2
    *g480^2*g483^2*g487*g492*g493^2],
[54,27,g311*g317^2*g326*g367*g392^2*g399^2*g401^2*g403
    *g425^2*g427*g428^2*g431*g433*g447*g449^2*g454*g455^2*g467^2
    *g468*g469*g471*g473^2*g474*g480^2*g482^2*g483^2*g487^2*g488
    *g492*g493^2],
[55,27,g318^2*g360^2*g394^2*g403*g427^2*g429^2*g432*g433^2
    *g434*g449*g454*g455*g456*g468^2*g469*g471^2*g475*g480*g481
    *g482^2*g483*g487*g488*g489*g492^2*g494^2],
[58,27,g263^2*g311^2*g317^2*g326^2*g355*g365^2*g369^2
    *g394*g397^2*g399*g401^2*g403^2*g429*g431^2*g433*g435*g448
    *g453*g455*g467*g468*g472^2*g473^2*g481^2*g483*g487^2*g488
    *g492*g494^2],
[59,27,g154^2*g207^2*g259^2*g307^2*g353^2*g432^2*g451^2
    *g454*g472^2*g473*g474*g481*g483*g487^2*g489^2*g492*g493^2
    *g494],
[60,27,g155^2*g208^2*g260^2*g308^2*g399*g403*g407^2*g429
    *g432^2*g449*g454*g455^2*g456^2*g468^2*g469*g473^2*g481^2
    *g482^2*g483*g487^2*g488*g493*g494],
[65,27,g330*g392^2*g428^2*g447*g450^2*g467^2*g468^2*g480^2
    *g487*g488^2*g492],
[66,27,g159*g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g474*g480*g481*g482^2*g488*g489^2*g492*g493*g494],
[67,27,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488*g493],
[69,27,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[70,27,g167*g205^2*g266*g309*g314*g315^2*g317^2*g350*g352^2
    *g355^2*g357^2*g358^2*g362*g363^2*g369^2*g392^2*g394*g395^2
    *g397*g399^2*g403*g423*g424*g425^2*g427*g432*g433*g434*g435
    *g447*g448^2*g454^2*g456*g468^2*g470^2*g475*g480^2*g482^2
    *g489*g492^2*g493^2*g494^2],
[71,27,g335^2*g356^2*g357^2*g358*g374^2*g391^2*g392*g395
    *g408^2*g423*g424^2*g425^2*g428*g435^2*g447*g449*g456^2*g467^2
    *g468*g469^2*g474^2*g480^2*g482^2*g483^2*g487*g489^2*g492
    *g493^2*g494^2],
[72,27,g174*g206*g256^2*g304^2*g351^2*g389^2*g391^2*g423^2
    *g447^2*g467^2*g468^2*g480^2*g481^2*g487*g492*g494],
[73,27,g337*g355^2*g360^2*g367^2*g369*g397^2*g401*g403
    *g404*g417^2*g425*g434^2*g436^2*g442^2*g443^2*g448^2*g450
    *g451^2*g453^2*g454^2*g456*g457^2*g458^2*g463^2*g464^2*g467^2
    *g468^2*g469^2*g471^2*g475*g476^2*g477^2*g480*g482*g484^2
    *g485^2*g486^2*g487*g488*g489*g490^2*g491^2*g492^2*g493*g494],
[74,27,g179*g208*g355^2*g401^2*g434^2*g472^2*g475^2*g492^2
    ],
[75,27,g181],
[79,27,g344*g375*g409*g494],
[80,27,g193*g208*g232*g441^2*g462^2*g477^2*g485*g486^2
    *g491*g492*g493*g494^2],
[81,27,g194*g234],
[84,27,g312^2*g424^2*g448^2*g468*g481*g487],
[85,27,g423*g447*g468*g480*g481*g487*g494],
[86,27,g357*g358^2*g392*g395*g423^2*g425*g428^2*g447^2
    *g448*g450*g467^2*g468^2*g480*g481^2*g482*g487*g488^2],
[87,27,g313*g315^2*g361*g389^2*g395^2*g424*g425^2*g428
    *g447^2*g448^2*g468^2*g469*g480*g482*g488*g494^2],
[90,27,g489*g493^2],
[96,27,g265*g267^2*g313^2*g315*g319*g351^2*g358*g361*g391
    *g424*g425^2*g428^2*g447^2*g449^2*g450*g467^2*g468*g480*g482^2
    *g487*g488^2*g492*g494],
[97,27,g449^2*g469^2*g480*g482^2*g488^2*g492*g494],
[98,27,g429^2*g432*g433*g449^2*g451*g454*g455*g456*g469^2
    *g472*g473*g474*g480*g481*g482*g483^2*g489^2*g492*g493^2],
[99,27,g365^2*g397*g399^2*g403*g404^2*g425*g429*g435^2
    *g450*g451^2*g455^2*g456*g467*g469^2*g471^2*g473*g474^2*g480
    *g481^2*g482*g483^2*g488*g489*g492*g493*g494^2],
[100,27,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g474*g480*g481*g482^2*g488*g489^2*g492*g493*g494],
[103,27,g391^2*g468^2*g481*g487*g494^2],
[104,27,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[105,27,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g468^2*g469^2*g471*g472^2*g473^2*g474*g480^2
    *g481^2*g482^2*g488*g489*g493],
[107,27,g214*g216^2*g256^2*g265^2*g267*g271*g313*g319*g351^2
    *g356*g358*g361*g389*g395*g423^2*g424*g425*g428*g447*g448
    *g449^2*g450^2*g467^2*g468*g480^2*g487^2*g488*g492*g494],
[108,27,g358*g365^2*g369^2*g397^2*g403*g425*g433*g435*g448
    *g449^2*g450*g451*g456*g467*g469*g471*g472^2*g473^2*g474*g480
    *g481^2*g482*g487^2*g488*g489*g493],
[109,27,g350*g354*g358^2*g365*g369^2*g390^2*g393*g397*g399
    *g425*g426^2*g429^2*g430*g435*g448*g450*g454^2*g455^2*g456
    *g468*g469^2*g470^2*g471^2*g472^2*g473*g474*g480^2*g481^2
    *g482*g483^2*g489^2*g492^2*g493],
[110,27,g205^2*g266*g309*g314*g315^2*g317^2*g350*g352^2
    *g355^2*g357^2*g358^2*g362*g363^2*g369^2*g392^2*g394*g395^2
    *g397*g399^2*g403*g423*g424*g425^2*g427*g432*g433*g434*g435
    *g447*g448^2*g454^2*g456*g468^2*g470^2*g475*g480^2*g482^2
    *g489*g492^2*g493^2*g494^2],
[111,27,g356^2*g391^2*g424^2*g448^2*g468^2*g481^2*g487^2
    *g492^2*g494^2],
[112,27,g357*g358*g392*g395*g423*g425^2*g428*g447*g448
    *g449*g467^2*g468*g469^2*g480^2*g482^2],
[113,27,g202*g392^2*g423*g428^2*g447*g450*g467^2*g468^2
    *g480*g487*g488^2],
[114,27,g203*g356*g391^2*g424^2*g481*g487*g492*g494^2],
[115,27,g202*g359*g392^2*g423^2*g425^2*g428^2*g435^2*g447
    *g448*g449^2*g456^2*g467^2*g469*g474^2*g480*g482*g483^2*g487^2
    *g488*g489^2*g492*g493^2],
[116,27,g310*g314*g315*g316^2*g330^2*g363*g364^2*g369*g390^2
    *g396^2*g397^2*g398^2*g399*g403*g404*g423^2*g424*g425*g429^2
    *g430*g432^2*g433^2*g447^2*g448*g449*g450*g452^2*g454^2*g456
    *g467^2*g468*g470*g471*g472^2*g473^2*g480*g482*g483*g488^2
    *g489*g492*g494],
[117,27,g206*g391^2*g468^2*g481^2*g487*g492*g494],
[118,27,g369^2*g397*g404^2*g425^2*g429*g436^2*g448*g450^2
    *g456*g457^2*g458^2*g467*g468*g469*g472*g473*g474^2*g475^2
    *g480^2*g481*g483^2*g484*g487*g492^2],
[119,27,g355^2*g367^2*g401*g425*g427*g432*g434*g450*g451^2
    *g453*g454*g455^2*g467^2*g469^2*g471^2*g472^2*g473*g474*g475
    *g480^2*g482*g487^2*g488*g489*g492^2*g494^2],
[120,27,g360*g432^2*g451*g454*g455*g473^2*g474^2*g481*g483
    *g487^2*g489^2*g492*g494],
[121,27,g311*g367*g399*g401^2*g403*g429*g432^2*g455^2*g456^2
    *g468^2*g472*g473^2*g480*g481^2*g483*g487^2*g489^2*g492*g493
    *g494],
[122,27,g207*g472*g489*g492*g493^2*g494],
[123,27,g208],
[128,27,g369*g425^2*g450^2*g467*g469^2*g480^2*g481^2*g494^2],
[129,27,g212*g432*g451^2*g454*g455^2*g473*g474*g481^2*g487
    *g492*g493*g494],
[132,27,g449*g469*g480^2*g487*g492^2],
[133,27,g220*g306*g309^2*g314*g315*g363*g369*g392*g396^2
    *g399*g403^2*g404*g425*g428*g429*g432^2*g447^2*g448*g449*g451^2
    *g454*g455*g467*g468*g469*g472^2*g473*g480*g482*g483^2*g488
    *g489*g494^2],
[134,27,g374^2*g391^2*g392^2*g408^2*g424*g425*g428*g435^2
    *g447*g448^2*g449*g450*g456^2*g467*g469^2*g474^2*g481*g482
    *g483^2*g487^2*g488*g489^2*g493^2*g494^2],
[135,27,g227*g258*g351^2*g389^2*g423^2*g447^2*g448^2*g467^2
    *g480^2*g487^2*g492^2*g494],
[136,27,g376*g394^2*g401^2*g403*g429^2*g433*g434*g442^2
    *g449*g451*g454*g455^2*g457^2*g463^2*g464^2*g468^2*g469*g471^2
    *g472*g474*g476^2*g477^2*g480^2*g482^2*g483*g485^2*g486^2
    *g487^2*g488*g489*g490^2*g491^2*g492^2*g493^2*g494^2],
[137,27,g232*g260],
[138,27,g234],
[142,27,g383*g409*g436*g457],
[143,27,g246*g260*g281*g485*g491*g492*g493*g494^2],
[144,27,g247*g282],
[147,27,g356*g391^2*g424^2*g481*g487*g492*g494^2],
[148,27,g447^2*g467*g480^2*g481^2*g487*g492*g494^2],
[149,27,g392^2*g425*g428^2*g447*g468^2*g480*g482*g487^2
    *g488^2*g492^2*g494^2],
[150,27,g357^2*g358*g392^2*g395^2*g423*g425^2*g447^2*g448^2
    *g449*g450*g480*g482^2*g488^2*g494],
[153,27,g493^2],
[157,27,g313*g315^2*g357^2*g358*g361*g389^2*g395*g424*g448
    *g449*g450^2*g467^2*g481*g482^2*g487^2*g488*g492^2],
[158,27,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[159,27,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492
    *g493*g494],
[161,27,g424^2*g481^2*g487*g492],
[162,27,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g481^2*g482*g483^2*g487*g489^2*g492*g494],
[164,27,g265*g267^2*g304^2*g313^2*g315*g319*g357*g361*g389^2
    *g391*g395*g423*g428*g447^2*g448*g450*g467*g468*g469*g481
    *g482^2*g487^2*g488^2*g494],
[165,27,g399^2*g403^2*g429^2*g432*g455*g456*g468*g472*g473^2
    *g474*g480^2*g483^2*g488*g489^2*g492^2*g494],
[166,27,g390*g399*g403^2*g426*g429*g432^2*g449^2*g451*g452
    *g456*g468*g469^2*g470*g474^2*g480^2*g481^2*g482*g487*g492
    *g493*g494^2],
[167,27,g306*g309^2*g314*g315*g363*g369*g392*g396^2*g399
    *g403^2*g404*g425*g428*g429*g432^2*g447^2*g448*g449*g451^2
    *g454*g455*g467*g468*g469*g472^2*g473*g480*g482*g483^2*g488
    *g489*g494^2],
[168,27,g391^2*g424^2*g448^2*g468^2*g481^2*g487^2*g492^2
    *g494^2],
[169,27,g392*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g487^2*g488*g492^2*g494],
[170,27,g255*g425^2*g447*g450^2*g467*g469*g480^2*g492*g494],
[171,27,g256*g391*g424^2*g448^2*g487*g492*g494],
[172,27,g255*g393*g425^2*g447^2*g449^2*g450^2*g456^2*g467
    *g468*g474^2*g480^2*g482^2*g483^2*g487^2*g488^2*g489^2*g492^2
    *g493^2*g494^2],
[173,27,g354*g358*g359^2*g398^2*g399*g403*g404*g429*g430^2
    *g432^2*g447^2*g449^2*g452*g454*g455^2*g456^2*g467^2*g468^2
    *g469^2*g470^2*g472*g482*g483^2*g487*g493*g494],
[174,27,g258*g448^2*g487^2*g492^2*g494],
[175,27,g403^2*g429*g433^2*g449^2*g451*g457^2*g468*g469^2
    *g474*g475^2*g480*g481*g482*g483^2*g484*g487*g489*g492*g493
    *g494^2],
[176,27,g401^2*g434*g449*g454*g469*g472^2*g475*g480^2*g482^2
    *g487*g488*g493],
[177,27,g355*g401*g434*g472*g475*g492],
[178,27,g259],
[179,27,g260],
[184,27,g403*g449^2*g469^2*g480*g482^2*g487^2],
[185,27,g263*g454*g494^2],
[188,27,g488],
[189,27,g270*g365^2*g397*g403*g404^2*g425*g432^2*g433*g435^2
    *g449^2*g450*g451^2*g456^2*g467*g469*g471^2*g472^2*g474^2
    *g481*g488^2*g489^2*g493],
[190,27,g408^2*g424^2*g425^2*g435^2*g448*g449*g450*g456^2
    *g467*g468*g469*g474^2*g480*g482*g483^2*g487*g488^2*g489^2
    *g492*g493^2*g494],
[191,27,g277*g306*g423^2*g447^2*g467^2*g480^2*g481^2*g494^2],
[192,27,g410*g427^2*g432*g434*g451^2*g455*g463^2*g473*g475
    *g476^2*g477^2*g481^2*g483^2*g484*g485^2*g486^2*g487^2*g489
    *g490^2*g491^2*g492*g493^2*g494^2],
[193,27,g281*g308],
[194,27,g282],
[198,27,g417*g436*g457*g484*g493*g494],
[199,27,g294*g308*g328],
[200,27,g295*g329],
[202,27,g425^2*g447*g450^2*g467*g469*g480^2*g481^2*g487^2
    *g492^2*g494],
[203,27,g391*g424^2*g448^2*g487*g492*g494],
[204,27,g425^2*g449*g450^2*g467*g481^2*g488*g492^2*g494^2],
[210,27,g357*g358^2*g392^2*g395*g423^2*g428*g448*g449^2
    *g468*g469*g482*g494],
[211,27,g473^2*g487*g489*g492*g494^2],
[212,27,g454*g494^2],
[214,27,g448^2*g487^2*g492*g494],
[215,27,g483^2*g489^2*g492^2*g493^2*g494^2],
[217,27,g313*g315^2*g351^2*g357^2*g358*g361*g392*g395*g423^2
    *g424*g428*g447*g450*g467^2*g468*g469*g480*g481*g482*g487
    *g488^2*g492^2],
[218,27,g487*g492^2*g494],
[219,27,g432*g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2
    ],
[220,27,g365^2*g397*g403*g404^2*g425*g432^2*g433*g435^2
    *g449^2*g450*g451^2*g456^2*g467*g469*g471^2*g472^2*g474^2
    *g481*g488^2*g489^2*g493],
[221,27,g424^2*g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[222,27,g425*g449*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492],
[223,27,g303*g449^2*g467*g469^2*g480*g482*g492],
[224,27,g304*g424*g448^2*g468^2*g492*g494],
[225,27,g303*g426*g449^2*g467^2*g469^2*g474^2*g480*g481
    *g482*g483^2*g489^2*g493^2],
[226,27,g390*g393^2*g430^2*g433*g449^2*g452^2*g467^2*g469^2
    *g470*g482*g487^2*g492*g494],
[227,27,g306*g481^2*g494^2],
[228,27,g432^2*g451*g455^2*g472*g473^2*g481*g483^2*g484
    *g494],
[229,27,g434*g475*g493*g494],
[231,27,g307],
[232,27,g308],
[237,27,g432*g488*g494^2],
[238,27,g311*g472],
[242,27,g318*g399^2*g429*g432*g433^2*g449*g454^2*g455*g456^2
    *g469*g472^2*g473*g474^2*g480*g482^2*g483*g487^2*g488*g489^2
    *g492^2*g493*g494^2],
[243,27,g435^2*g448^2*g449^2*g456^2*g468*g469*g474^2*g480
    *g481*g483^2*g487^2*g488^2*g489^2*g492^2*g493^2*g494],
[244,27,g325*g397^2*g404*g425^2*g429*g432*g435*g449^2*g450^2
    *g451^2*g455^2*g456*g471*g472^2*g473*g474^2*g480^2*g482^2
    *g487*g489*g492*g493^2*g494],
[245,27,g454*g459^2*g471*g472^2*g473^2*g476^2*g483^2*g485^2
    *g486^2*g489^2*g490^2*g491^2*g492*g493],
[246,27,g328*g399^2*g403^2*g407*g429^2*g432*g449^2*g455
    *g456*g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2
    *g489^2*g492*g493*g494],
[247,27,g329],
[251,27,g442*g457*g484*g493*g494],
[252,27,g341*g368*g399^2*g403^2*g407*g429^2*g432*g449^2
    *g455*g456*g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2
    *g487^2*g489^2*g492*g493*g494],
[253,27,g342],
[255,27,g449^2*g467*g469^2*g480*g482*g487^2*g492^2*g494^2],
[256,27,g424*g448^2*g468^2*g492*g494],
[257,27,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[262,27,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488],
[263,27,g472],
[265,27,g468^2*g492^2*g494],
[266,27,g489^2*g493^2*g494^2],
[268,27,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g481*g488^2],
[269,27,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[270,27,g399^2*g429*g432*g433^2*g449*g454^2*g455*g456^2
    *g469*g472^2*g473*g474^2*g480*g482^2*g483*g487^2*g488*g489^2
    *g492^2*g493*g494^2],
[271,27,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[272,27,g449*g469*g480*g487*g488^2*g494^2],
[273,27,g350*g480*g492*g494^2],
[274,27,g351*g448*g468^2*g481^2*g494],
[275,27,g350*g470^2*g480^2*g483^2*g487*g489^2*g492*g493^2
    *g494],
[276,27,g426^2*g452^2*g455*g470^2*g480^2*g494^2],
[277,27,g397^2*g404*g425^2*g429*g432*g435*g449^2*g450^2
    *g451^2*g455^2*g456*g467*g471*g472^2*g473*g474^2*g480^2*g482^2
    *g487*g489*g492*g493^2*g494],
[278,27,g454^2*g472*g473*g483*g492*g493*g494],
[279,27,g493^2*g494^2],
[280,27,g353],
[281,27,g399^2*g403^2*g407*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[285,27,g454],
[286,27,g355*g493^2*g494^2],
[290,27,g360*g432*g451^2*g454^2*g455^2*g473*g474*g481^2
    *g487*g492^2*g494],
[291,27,g456^2*g468^2*g474^2*g481*g482^2*g483^2*g487*g488
    *g489^2*g493^2],
[292,27,g366*g429^2*g433*g449^2*g451*g454*g456*g469^2*g472^2
    *g474*g480*g482*g483*g487],
[293,27,g472*g485^2*g490^2*g491^2],
[294,27,g368],
[299,27,g463*g484*g493*g494],
[300,27,g380*g402],
[301,27,g381],
[303,27,g480*g494],
[304,27,g448*g468^2*g481^2*g494],
[305,27,g488*g494],
[310,27,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494],
[311,27,g493^2*g494^2],
[313,27,g481^2*g494^2],
[314,27,g493^2],
[316,27,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g487^2],
[317,27,g472*g489^2*g492^2*g493^2*g494],
[318,27,g432*g451^2*g454^2*g455^2*g473*g474*g481^2*g487
    *g492^2*g494],
[319,27,g468^2*g481^2*g487^2*g492^2*g494^2],
[320,27,g488*g494],
[321,27,g489*g492*g494],
[322,27,g389*g468*g481^2*g487^2],
[323,27,g492^2*g494],
[324,27,g473],
[325,27,g429^2*g433*g449^2*g451*g454*g456*g469^2*g472^2
    *g474*g480*g482*g483*g487],
[326,27,g472^2*g493^2*g494^2],
[332,27,g472],
[333,27,g434*g472^2*g475*g493*g494^2],
[337,27,g394*g454*g472],
[338,27,g474^2*g481^2*g483^2*g487*g488^2*g489^2*g492*g493^2
    ],
[339,27,g400*g451^2*g455*g472^2*g473^2*g474*g483^2*g487^2
    *g489^2*g492^2*g494],
[340,27,g490^2*g493^2*g494^2],
[341,27,g402],
[346,27,g476],
[347,27,g414*g460*g476],
[348,27,g415],
[351,27,g468*g481^2*g487^2],
[354,27,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[357,27,g487^2],
[359,27,g425*g447^2*g449^2*g450*g469*g480^2*g481*g488^2
    *g494^2],
[360,27,g454*g472],
[361,27,g481^2*g487^2*g492^2*g494^2],
[363,27,g493*g494],
[364,27,g423*g481*g487^2*g492^2],
[365,27,g494^2],
[366,27,g451^2*g455*g472^2*g473^2*g474*g483^2*g487^2*g489^2
    *g492^2*g494],
[367,27,g493*g494],
[371,27,g493^2*g494^2],
[376,27,g427*g472*g493^2*g494^2],
[377,27,g483^2*g487^2*g489^2*g492*g493^2*g494],
[378,27,g431*g472^2*g473^2*g487*g489^2*g493*g494^2],
[380,27,g460*g476],
[385,27,g485],
[386,27,g440*g485^2*g491^2*g492*g493*g494^2],
[387,27,g488*g494],
[389,27,g481*g487^2*g492^2],
[392,27,g492^2],
[393,27,g449*g467^2*g469*g482^2*g487*g488*g492*g494],
[394,27,g472*g493^2*g494^2],
[395,27,g487^2*g492^2*g494^2],
[398,27,g447*g487*g492^2*g494^2],
[400,27,g472^2*g473^2*g487*g489^2*g493*g494^2],
[410,27,g471^2*g493^2*g494^2],
[411,27,g489^2*g492^2*g493^2*g494],
[412,27,g453*g489*g492*g493^2*g494^2],
[414,27,g485^2*g491^2*g492*g493*g494^2],
[419,27,g490],
[420,27,g461*g490^2*g494],
[423,27,g487*g492^2*g494^2],
[425,27,g494^2],
[426,27,g480^2*g494^2],
[427,27,g493^2*g494^2],
[428,27,g492^2*g494^2],
[430,27,g467*g492*g494^2],
[431,27,g489*g492*g493^2*g494^2],
[437,27,g493^2*g494^2],
[438,27,g471*g493*g494],
[440,27,g490^2*g494],
[447,27,g492*g494^2],
[450,27,g494^2],
[452,27,g480*g494],
[453,27,g493*g494],
[467,27,g494],
[74,28,g448*g481^2*g492*g494],
[79,28,g448*g492],
[80,28,g389*g423*g448*g468^2*g487^2],
[137,28,g468*g487^2*g494],
[142,28,g468*g494],
[143,28,g423*g447*g468*g481^2*g492^2],
[193,28,g481*g492^2],
[198,28,g481],
[199,28,g447*g467*g481*g487^2*g494^2],
[246,28,g487*g494^2],
[251,28,g487],
[252,28,g467*g480*g487*g492^2],
[294,28,g492],
[299,28,g492],
[300,28,g480*g492*g494^2],
[341,28,g494],
[346,28,g494],
[347,28,g494],
[74,30,g468^2*g481^2*g487],
[80,30,g356*g423^2*g424*g447*g448^2*g480^2*g494^2],
[81,30,g424*g448^2*g481^2*g487*g492*g494^2],
[82,30,g424^2*g468*g481^2*g487*g494^2],
[137,30,g481^2*g487^2*g492],
[143,30,g391*g447^2*g448*g467*g468^2],
[144,30,g448*g468^2*g487^2*g492*g494],
[145,30,g448^2*g481*g487^2*g492],
[193,30,g487^2*g492^2*g494],
[199,30,g424*g467^2*g468*g480*g481^2],
[200,30,g468*g481^2*g492^2*g494],
[201,30,g468^2*g487*g492^2*g494],
[246,30,g492^2*g494^2],
[252,30,g448*g480^2*g481*g487^2],
[253,30,g481*g487^2*g494^2],
[254,30,g481^2*g492*g494^2],
[294,30,g494^2],
[300,30,g468*g487*g492^2],
[301,30,g487*g492^2],
[302,30,g487^2*g494],
[347,30,g481*g492*g494^2],
[348,30,g492*g494^2],
[349,30,g492^2],
[386,30,g487*g494],
[387,30,g494],
[388,30,g494^2],
[420,30,g492],
[445,30,g494],
[75,31,g494^2],
[80,31,g447*g467^2*g487*g492*g494],
[81,31,g480^2*g494^2],
[82,31,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494^2],
[143,31,g467*g480^2*g492*g494],
[145,31,g449*g469*g480^2*g482*g487*g492*g494^2],
[199,31,g480*g494],
[201,31,g488^2*g494^2],
[74,32,g480*g494^2],
[75,32,g494^2],
[76,32,g480^2],
[77,32,g391^2*g424^2*g447^2*g448^2*g467^2*g480*g487^2
    *g492*g494^2],
[78,32,g356*g423^2*g424*g447*g448^2*g480^2*g494],
[79,32,g423^2*g447*g467*g481^2*g487^2*g494^2],
[80,32,g392^2*g428^2*g447*g449*g450*g467*g468^2*g469*g481
    *g482^2*g487*g492^2],
[81,32,g425*g449^2*g450*g467^2*g480^2*g481*g487*g488*g492^2
    *g494],
[82,32,g432^2*g449^2*g454^2*g455^2*g469^2*g472^2*g473^2
    *g480*g482*g487^2*g489*g492^2*g493],
[140,32,g424^2*g448^2*g467^2*g468^2*g480^2*g492^2*g494],
[141,32,g391*g447^2*g448*g467*g468^2],
[142,32,g447^2*g467*g480*g487^2*g492^2],
[143,32,g425^2*g450^2*g467*g469*g480*g481^2*g487],
[144,32,g449*g469*g480^2*g482*g487*g488*g492^2],
[145,32,g454^2*g472^2*g473^2*g489*g493],
[196,32,g448^2*g468^2*g480^2*g481^2*g494^2],
[197,32,g424*g467^2*g468*g480*g481^2],
[198,32,g467^2*g480*g492^2*g494^2],
[199,32,g449^2*g469^2*g480*g482*g487^2*g492],
[200,32,g488^2],
[201,32,g472^2*g489*g493*g494^2],
[249,32,g468^2*g481^2*g487^2],
[250,32,g448*g480^2*g481*g487^2],
[251,32,g480^2*g494^2],
[254,32,g493^2*g494],
[297,32,g481^2*g487^2*g492^2],
[298,32,g468*g487*g492^2],
[344,32,g487^2*g492^2*g494^2],
[345,32,g481*g492*g494^2],
[383,32,g492^2*g494^2],
[384,32,g487*g494],
[417,32,g494^2],
[418,32,g492],
[443,32,g494],
[55,33,g494],
[77,33,g448*g468*g481*g487],
[78,33,g424*g448^2*g481^2*g487*g492*g494^2],
[79,33,g467*g480^2*g492],
[80,33,g449*g469*g480^2*g482^2*g487*g488*g494],
[140,33,g468*g481*g487*g492],
[141,33,g448*g468^2*g487^2*g492*g494],
[142,33,g480*g494],
[143,33,g494],
[196,33,g481*g487*g492*g494],
[197,33,g468*g481^2*g492^2*g494],
[249,33,g487*g492*g494],
[250,33,g481*g487^2*g494^2],
[297,33,g492*g494],
[298,33,g487*g492^2],
[344,33,g494],
[345,33,g492*g494^2],
[384,33,g494],
[74,34,g449^2*g469^2*g480^2*g482*g487*g488^2*g494],
[80,34,g425^2*g447^2*g449^2*g450^2*g480*g481^2*g482^2
    *g487^2*g492^2*g494^2],
[81,34,g425*g449*g450*g467*g480*g481^2*g482^2*g492^2*g494],
[82,34,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[137,34,g492^2*g494],
[143,34,g449^2*g467^2*g469^2*g482*g487^2*g494],
[144,34,g449*g469*g480*g482^2*g487^2*g488^2*g492^2*g494^2],
[145,34,g449*g469*g480^2*g487*g492^2],
[193,34,g494^2],
[199,34,g480^2*g494^2],
[200,34,g492],
[201,34,g488],
[253,34,g494],
[55,35,g481^2*g494^2],
[73,35,g480*g494],
[74,35,g392^2*g425^2*g428^2*g447*g449*g467^2*g468^2*g480
    *g488*g492^2*g494],
[75,35,g492*g494],
[76,35,g391*g424^2*g447*g448*g467^2*g468^2*g481*g492^2
    ],
[77,35,g391*g423*g424^2*g448^2*g468^2*g481*g487^2*g492
    *g494],
[78,35,g312^2*g356^2*g389^2*g391*g423*g424*g447*g467*g468^2
    *g487*g492^2],
[79,35,g265*g267^2*g305*g313^2*g315^2*g319*g351^2*g352^2
    *g357*g361*g389*g390^2*g391*g392^2*g395*g424*g425*g426^2*g449
    *g450*g452^2*g467*g468^2*g469^2*g470^2*g480^2*g481^2*g487
    *g492*g494],
[80,35,g354*g357*g358*g390^2*g393*g395*g423^2*g425*g426^2
    *g428^2*g430*g448*g449^2*g450^2*g467*g468^2*g469^2*g480^2
    *g481*g482^2*g487*g488*g492*g494],
[81,35,g315^2*g358*g448*g449*g450*g467*g468*g481*g482
    *g488*g492^2*g494^2],
[82,35,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g468^2*g469^2*g471*g472^2*g473^2*g474*g480^2
    *g481*g482^2*g487*g488*g489*g493*g494^2],
[120,35,g487*g492^2*g494^2],
[137,35,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492^2*g494^2],
[138,35,g494],
[139,35,g424*g448^2*g467*g468*g480^2*g481^2*g487*g494^2],
[140,35,g424*g447*g448^2*g468^2*g481^2*g487*g492^2*g494],
[141,35,g356^2*g391^2*g423^2*g424*g447*g448*g467*g480*g481^2
    *g492*g494^2],
[142,35,g313*g315^2*g352*g357^2*g358^2*g361*g389^2*g392
    *g395*g423*g424*g425^2*g428*g448*g449*g469*g480*g481^2*g482
    *g487^2*g488*g494^2],
[143,35,g390*g392*g426*g428*g447^2*g450^2*g452*g468*g469
    *g470*g480^2*g481^2*g482*g488^2*g494],
[144,35,g358^2*g449^2*g468*g480^2*g481*g482*g488^2*g492
    ],
[145,35,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g481^2*g482*g483^2*g489^2*g492*g494^2],
[193,35,g449^2*g469^2*g480*g482*g487^2*g492],
[195,35,g448*g468^2*g480*g481*g487^2*g492],
[196,35,g448*g467*g468^2*g481^2*g487^2*g492*g494^2],
[197,35,g391^2*g424^2*g447^2*g448*g467*g468*g480*g487^2
    *g494],
[198,35,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447*g448
    *g450*g468*g469*g480^2*g482*g488*g494],
[199,35,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488],
[200,35,g449*g469*g480^2*g481*g487^2*g488*g494],
[201,35,g483^2*g489^2*g492*g493^2*g494^2],
[248,35,g468*g481^2*g487*g492^2*g494],
[249,35,g468*g480*g481^2*g487^2*g492^2*g494],
[250,35,g424^2*g448^2*g467^2*g468*g480*g481*g492^2],
[251,35,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480^2*g481*g487*g492^2*g494],
[252,35,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[253,35,g487*g488*g492*g494],
[254,35,g489^2*g493^2*g494],
[296,35,g481*g487^2*g492*g494^2],
[297,35,g481*g487^2*g492^2*g494^2],
[298,35,g448^2*g468^2*g480^2*g481*g487*g494^2],
[299,35,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[301,35,g492*g494],
[302,35,g493^2],
[343,35,g487*g492^2*g494],
[344,35,g487*g492^2*g494^2],
[345,35,g468^2*g481^2*g487*g492],
[346,35,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[348,35,g494],
[382,35,g492*g494^2],
[383,35,g492*g494^2],
[384,35,g481^2*g487^2*g492*g494],
[416,35,g494],
[417,35,g494],
[418,35,g487^2*g492^2*g494],
[443,35,g492^2*g494^2],
[464,35,g494^2],
[74,36,g424*g481*g487*g492^2],
[80,36,g264^2*g312^2*g351*g356^2*g389*g423*g447*g448^2
    *g467*g480*g481*g492^2*g494],
[81,36,g312*g448*g468^2*g481*g487],
[82,36,g356^2*g391^2*g424^2*g448^2*g468^2*g481^2*g487^2
    *g492^2*g494^2],
[137,36,g448*g487*g492*g494^2],
[143,36,g312^2*g356^2*g389*g391^2*g423*g447*g467*g468^2
    *g480*g487*g494^2],
[144,36,g356*g468*g481^2*g487*g492],
[145,36,g391^2*g424^2*g448^2*g468^2*g481^2*g487^2*g492^2
    *g494^2],
[193,36,g468*g492*g494],
[199,36,g356^2*g391^2*g423*g424^2*g447*g467*g480*g481^2
    *g492],
[200,36,g391*g481*g487^2*g492*g494],
[201,36,g424^2*g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[246,36,g481*g494],
[252,36,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494],
[253,36,g424*g487*g492^2*g494],
[254,36,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[294,36,g487],
[300,36,g424^2*g448^2*g467*g468^2*g480*g492^2],
[301,36,g448*g492*g494^2],
[302,36,g468^2*g481^2*g487^2*g492^2*g494^2],
[341,36,g492],
[347,36,g448^2*g468^2*g480*g481^2*g494^2],
[348,36,g468*g494],
[349,36,g481^2*g487^2*g492^2*g494^2],
[380,36,g494],
[386,36,g468^2*g481^2*g487^2],
[387,36,g481],
[388,36,g487^2*g492^2*g494^2],
[420,36,g481^2*g487^2*g492^2],
[421,36,g487],
[422,36,g492^2*g494^2],
[445,36,g487^2*g492^2*g494^2],
[446,36,g494^2],
[466,36,g492^2*g494^2],
[479,36,g494^2],
[74,37,g425^2*g449*g450*g467^2*g469*g480*g481*g482^2*g487^2
    *g488^2*g494^2],
[80,37,g257^2*g265*g305*g313^2*g315*g319*g351^2*g352*g354
    *g357*g358*g361*g390^2*g391*g392^2*g393*g395*g423*g424*g426^2
    *g430*g447^2*g467^2*g468^2*g480*g482^2*g488^2*g492],
[81,37,g313*g315*g357*g361*g389^2*g392*g395^2*g424*g425
    *g428^2*g447^2*g448^2*g449^2*g450^2*g480*g481^2*g487^2*g492^2
    *g494],
[82,37,g357*g358*g392*g395*g423*g425^2*g428*g447*g448
    *g449*g467^2*g468*g469^2*g480^2*g482^2*g487^2*g492*g494^2],
[137,37,g449^2*g469*g480^2*g487*g492*g494],
[143,37,g305^2*g313*g352*g357^2*g358*g361*g389^2*g390*g392
    *g395*g424*g425^2*g426*g428*g447*g448*g449^2*g452*g467^2*g469^2
    *g470*g481^2*g482*g487^2*g488^2*g492*g494],
[144,37,g357*g358*g392*g395*g423^2*g425*g428^2*g448*g449
    *g450^2*g467^2*g468^2*g469^2*g482*g487^2*g488],
[145,37,g392*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g487^2*g488*g492*g494^2],
[193,37,g482^2*g488*g492^2*g494^2],
[199,37,g352^2*g357*g392^2*g395*g423^2*g425*g428*g448*g449
    *g450*g467*g468*g469^2*g487*g488*g492*g494],
[200,37,g392*g425*g428*g447^2*g450^2*g468*g469*g481^2*g482^2
    *g487^2*g492*g494^2],
[201,37,g425*g449*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492*g494^2],
[246,37,g488^2*g494^2],
[252,37,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480
    *g481*g482*g488*g494^2],
[253,37,g425*g449*g450*g467^2*g469^2*g481*g482*g487^2*g488^2
    *g492^2*g494],
[254,37,g449*g469*g480*g487*g488^2*g494^2],
[300,37,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492^2
    ],
[301,37,g449*g469*g480^2*g482*g487*g488^2*g492],
[302,37,g488*g494],
[347,37,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[348,37,g488^2*g494^2],
[55,38,g481*g487*g494],
[58,38,g448^2*g468^2*g487^2],
[73,38,g423*g447^2*g467^2*g480^2*g487],
[74,38,g357*g358^2*g392*g395*g423^2*g425*g428*g448*g449
    *g450^2*g467^2*g469^2*g480^2*g481*g487],
[75,38,g313*g315^2*g357*g358^2*g361*g389^2*g392^2*g424
    *g447*g449*g450^2*g467^2*g468^2*g469^2*g480^2*g482^2*g487^2
    *g488^2*g492^2*g494^2],
[76,38,g356^2*g423^2*g424*g448^2*g467^2*g487*g492*g494],
[77,38,g312*g356*g389^2*g391*g423^2*g424*g447^2*g448^2
    *g467*g468*g481^2*g487^2],
[78,38,g264^2*g312^2*g351*g356^2*g389*g423*g447^2*g448^2
    *g467*g481^2*g487*g492*g494^2],
[79,38,g214^2*g216*g257^2*g267*g271^2*g304*g313*g315*g319
    *g351^2*g354*g356^2*g361*g389^2*g390*g391*g392^2*g393*g395^2
    *g426*g428^2*g430*g448*g449^2*g450*g452^2*g468^2*g469*g470
    *g480*g481^2*g482^2*g488*g492*g494^2],
[80,38,g204*g216*g310*g313^2*g315*g354^2*g357*g358^2*g359
    *g361^2*g389*g390^2*g392^2*g393^2*g395^2*g398*g423^2*g424^2
    *g425^2*g426*g428*g447^2*g448^2*g449^2*g450^2*g452^2*g467^2
    *g468*g480^2*g482*g492*g494^2],
[81,38,g267^2*g310*g315*g316^2*g354^2*g358^2*g359*g364^2
    *g390*g392^2*g393^2*g423*g424^2*g425*g426*g447*g449^2*g467^2
    *g468*g470*g480*g481^2*g482^2*g487*g488*g492^2*g494^2],
[82,38,g202*g392^2*g423*g425^2*g428^2*g447^2*g448^2*g468
    *g469^2*g480*g481^2*g487*g488^2*g494],
[120,38,g487^2*g492*g494^2],
[121,38,g468*g487^2*g494^2],
[136,38,g447*g467^2*g480^2*g492],
[137,38,g392*g425*g428*g447^2*g449^2*g450*g468*g480*g482
    *g494^2],
[138,38,g357*g358^2*g392*g395*g423^2*g425^2*g448*g449*g467
    *g480*g481^2*g482*g487*g488^2*g494^2],
[139,38,g391^2*g447^2*g448*g468^2*g480^2*g492*g494],
[140,38,g356*g391*g423^2*g424*g447^2*g448*g467^2*g468^2
    *g480*g481*g487^2*g492^2],
[141,38,g312^2*g356^2*g389*g391^2*g423*g447*g467^2*g468^2
    *g480*g487^2*g492*g494],
[142,38,g265^2*g267*g305^2*g315*g319^2*g351*g357*g358*g361
    *g389^2*g390*g391^2*g395*g423^2*g424*g425^2*g426*g428^2*g450^2
    *g452*g468*g469*g470*g481^2*g482^2*g487^2*g492*g494^2],
[143,38,g257*g267*g354*g357^2*g358*g390^2*g392*g393*g395^2
    *g423*g425^2*g426^2*g428^2*g430*g447^2*g448^2*g450*g467^2
    *g468^2*g470*g480*g481*g487*g488^2*g492^2*g494],
[144,38,g315^2*g354*g358*g359^2*g390^2*g393*g398^2*g425^2
    *g426^2*g447*g448^2*g449^2*g467*g469*g470^2*g480*g481*g488^2
    *g492^2],
[145,38,g255*g425^2*g447*g449^2*g450^2*g467^2*g468^2*g480
    *g481*g482^2*g487*g492*g494^2],
[177,38,g481*g492^2],
[192,38,g467*g480^2*g494],
[193,38,g425*g449*g450*g467^2*g469*g481*g482*g488^2*g492
    *g494^2],
[194,38,g392*g425*g428*g447^2*g468*g469*g488*g492^2],
[195,38,g424^2*g467^2*g468*g481^2*g494],
[196,38,g391*g424*g447^2*g448*g467^2*g468*g480^2*g481^2
    *g487*g492^2*g494^2],
[197,38,g356^2*g391^2*g423*g424^2*g447*g467*g480^2*g481^2
    *g492^2*g494],
[198,38,g313^2*g315*g352^2*g358*g361^2*g389*g392*g395*g423^2
    *g424^2*g428*g447^2*g448*g449*g450^2*g469*g480*g481*g482^2
    *g487],
[199,38,g305*g315*g390*g392^2*g425*g426*g428^2*g447*g449
    *g450^2*g452*g467^2*g468^2*g470*g481^2*g482*g488*g492^2],
[200,38,g358^2*g390*g393^2*g426*g430^2*g449*g467*g468^2
    *g469^2*g470*g480^2*g482^2*g488^2*g492^2*g494],
[201,38,g303*g449^2*g467*g469^2*g480^2*g481^2*g482*g487
    *g492^2*g494],
[230,38,g487*g494^2],
[245,38,g480],
[246,38,g449*g469*g480^2*g487*g488^2*g492^2*g494],
[247,38,g425*g449*g450*g467^2*g481*g482*g494^2],
[248,38,g448^2*g480^2*g481*g487^2],
[249,38,g424*g448*g467^2*g468*g480^2*g481*g487^2*g492*g494^2],
[250,38,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494^2],
[251,38,g357^2*g358*g395^2*g423*g425*g428*g447^2*g448^2
    *g449^2*g450*g467^2*g468*g469*g480*g482^2*g492^2*g494],
[252,38,g352*g358*g425^2*g449*g450^2*g467*g469^2*g480^2
    *g481^2*g482^2*g487^2*g488*g492^2*g494^2],
[253,38,g426^2*g449*g452^2*g469*g470^2*g481^2*g487*g488^2
    *g492*g494],
[254,38,g350*g480*g487^2*g492^2],
[294,38,g488],
[295,38,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[296,38,g468^2*g487*g492^2],
[297,38,g448*g468*g480^2*g481*g487*g492^2*g494],
[298,38,g424^2*g448^2*g467*g468^2*g480*g492^2],
[299,38,g392^2*g428^2*g447*g450*g467^2*g468^2*g481*g487^2
    *g488^2*g492*g494],
[300,38,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[301,38,g487^2*g488*g494^2],
[302,38,g489],
[343,38,g481^2*g492*g494^2],
[344,38,g468*g481*g487*g492*g494^2],
[345,38,g448^2*g468^2*g480*g481^2*g494^2],
[346,38,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492^2
    *g494],
[348,38,g492^2],
[349,38,g493],
[382,38,g487^2*g494],
[383,38,g481*g487*g492*g494],
[384,38,g468^2*g481^2*g487^2],
[385,38,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[387,38,g494^2],
[416,38,g492^2],
[417,38,g487*g492*g494],
[418,38,g481^2*g487^2*g492^2],
[441,38,g494^2],
[442,38,g492*g494],
[443,38,g487^2*g492^2*g494^2],
[463,38,g494],
[464,38,g492^2*g494^2],
[477,38,g494^2],
[74,39,g448*g487^2*g492*g494],
[75,39,g424*g448^2*g481*g487*g492*g494],
[80,39,g389*g423*g447*g467^2*g468^2*g480^2*g487*g494],
[81,39,g351^2*g423^2*g447^2*g467*g468*g481*g487*g492^2
    *g494],
[82,39,g265*g267^2*g313^2*g315*g319*g351^2*g358*g361*g391
    *g424*g425^2*g428^2*g447^2*g449^2*g450*g467^2*g468*g480*g481^2
    *g482^2*g487*g488^2*g492^2*g494],
[137,39,g468*g492^2*g494],
[138,39,g448*g468^2*g487*g492*g494],
[143,39,g423*g447*g467*g480^2*g481^2*g492],
[144,39,g389^2*g447^2*g467^2*g480*g481*g487*g492*g494^2],
[145,39,g313*g315^2*g357^2*g358*g361*g389^2*g395*g424*g448
    *g449*g450^2*g467^2*g481*g482^2*g487*g488*g492^2*g494^2],
[193,39,g481*g494^2],
[194,39,g468*g481^2*g492*g494],
[199,39,g447*g467*g480*g487^2*g494],
[200,39,g423^2*g467^2*g480^2*g487*g492*g494],
[201,39,g357*g358^2*g392^2*g395*g423^2*g428*g448*g449^2
    *g468*g469*g482*g492^2],
[246,39,g487],
[247,39,g481*g487^2*g494],
[252,39,g467*g480*g492^2],
[253,39,g447^2*g480^2*g492*g494],
[254,39,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g494^2],
[294,39,g492],
[295,39,g487*g492^2],
[300,39,g480*g494^2],
[301,39,g467^2*g494],
[302,39,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494],
[341,39,g494],
[342,39,g492*g494^2],
[348,39,g480^2],
[349,39,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[381,39,g494],
[74,40,g480^2*g494^2],
[76,40,g494^2],
[77,40,g424^2*g448^2*g481^2*g487*g492*g494],
[78,40,g424^2*g468^2*g481^2*g492*g494^2],
[79,40,g447^2*g467*g480^2*g487^2*g492^2*g494],
[80,40,g392^2*g425^2*g428^2*g447*g449*g467*g468^2*g480
    *g488*g492^2],
[81,40,g425^2*g450^2*g467*g469^2*g480^2*g481^2*g487*g488^2
    *g492],
[82,40,g449^2*g469^2*g480*g482^2*g488^2*g492*g494],
[140,40,g448^2*g468^2*g487^2*g492*g494],
[141,40,g448^2*g481^2*g487^2*g494],
[142,40,g467^2*g480*g492^2*g494^2],
[143,40,g425^2*g449^2*g450^2*g467*g480*g481^2*g482^2*g492^2
    *g494^2],
[144,40,g449^2*g469^2*g480*g482^2*g487^2*g492*g494],
[145,40,g488*g492*g494^2],
[196,40,g468^2*g481^2*g492^2*g494],
[197,40,g468^2*g487^2*g492^2],
[198,40,g480^2*g494^2],
[199,40,g449^2*g469^2*g480*g482*g487^2*g492],
[200,40,g488],
[201,40,g494],
[249,40,g481^2*g487^2*g494^2],
[250,40,g481^2*g492^2*g494^2],
[297,40,g487^2*g492^2],
[298,40,g487^2*g494^2],
[344,40,g492^2*g494^2],
[345,40,g492^2],
[383,40,g494^2],
[384,40,g494^2],
[75,41,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[77,41,g423^2*g447^2*g448*g467^2*g468*g481*g494],
[78,41,g389*g423*g447*g467^2*g468^2*g480^2*g487^2*g492^2
    ],
[79,41,g467*g480^2*g494],
[82,41,g429^2*g432*g433*g449^2*g451*g454*g455*g456*g469^2
    *g472*g473*g474*g480*g481*g482*g483^2*g489^2*g492*g493^2],
[140,41,g447^2*g467^2*g468*g480^2*g481*g487],
[141,41,g423*g447*g467*g480^2*g481^2*g492^2*g494^2],
[142,41,g480],
[145,41,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[196,41,g467^2*g480^2*g481*g487*g492],
[197,41,g447*g467*g480*g487^2*g494^2],
[201,41,g473^2*g487*g489*g492*g494^2],
[249,41,g480^2*g487*g492*g494],
[250,41,g467*g480*g492^2],
[254,41,g489*g492*g494^2],
[297,41,g492*g494],
[298,41,g480*g494^2],
[302,41,g493*g494],
[344,41,g494],
[58,42,g494],
[59,42,g492*g494^2],
[60,42,g494],
[73,42,g481^2*g487^2*g494^2],
[74,42,g494],
[76,42,g487^2*g492^2*g494],
[78,42,g351^2*g423^2*g447^2*g467*g468*g481*g487*g492^2
    *g494],
[79,42,g425^2*g449*g450^2*g467*g480*g481^2*g487^2*g488
    *g494^2],
[82,42,g365^2*g397*g399^2*g403*g404^2*g425*g429*g435^2
    *g450*g451^2*g455^2*g456*g467*g469^2*g471^2*g473*g474^2*g480
    *g481^2*g482*g483^2*g488*g489*g492*g493*g494^2],
[122,42,g494^2],
[136,42,g487^2*g492^2],
[139,42,g492^2*g494^2],
[141,42,g389^2*g447^2*g467^2*g480*g481*g487*g492*g494^2],
[142,42,g449^2*g469^2*g480*g482^2*g487^2*g492*g494],
[145,42,g399^2*g429*g432^2*g433^2*g449*g451^2*g454*g456^2
    *g469*g480*g481^2*g482^2*g483^2*g487*g488*g489*g493^2*g494],
[192,42,g492^2*g494^2],
[195,42,g494^2],
[197,42,g423^2*g467^2*g480^2*g487*g492*g494],
[198,42,g488],
[201,42,g432*g451^2*g455^2*g472^2*g473*g474*g481^2*g487
    ],
[245,42,g494^2],
[250,42,g447^2*g480^2*g492*g494],
[254,42,g454*g472^2*g493^2],
[298,42,g467^2*g494],
[302,42,g472*g493*g494],
[345,42,g480^2],
[349,42,g493^2*g494^2],
[73,43,g494^2],
[78,43,g265*g267^2*g313^2*g315*g319*g351^2*g358*g361*g391
    *g424*g425^2*g428^2*g447^2*g449^2*g450*g467^2*g468^2*g480
    *g481^2*g482^2*g487^2*g488^2*g494^2],
[79,43,g487^2*g492^2*g494],
[81,43,g365*g397^2*g399*g403^2*g404*g425^2*g432*g435*g449
    *g450^2*g451*g454*g455*g456^2*g467^2*g469^2*g471*g472*g473^2
    *g474^2*g481^2*g482^2*g483^2*g487^2*g488*g489^2*g492^2*g493^2
    *g494^2],
[82,43,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g474*g480*g481*g482^2*g488*g489^2*g492*g493*g494],
[141,43,g313*g315^2*g357^2*g358*g361*g389^2*g395*g424*g448
    *g449*g450^2*g467^2*g481^2*g482^2*g487*g488*g492],
[142,43,g492^2*g494^2],
[144,43,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2
    *g492^2*g493^2*g494^2],
[145,43,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492
    *g493*g494],
[197,43,g357*g358^2*g392^2*g395*g423^2*g428*g448*g449^2
    *g468*g469*g482*g487*g492^2*g494^2],
[198,43,g494^2],
[200,43,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492^2*g493^2*g494],
[201,43,g454*g494^2],
[250,43,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g492*g494^2],
[253,43,g454^2*g472^2],
[254,43,g472],
[298,43,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494^2],
[301,43,g472^2*g493*g494],
[302,43,g493^2*g494^2],
[345,43,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[348,43,g493*g494],
[74,44,g448*g468^2*g487*g492^2*g494^2],
[80,44,g389*g447*g467*g487^2*g492^2*g494^2],
[81,44,g448^2*g487^2*g492*g494],
[137,44,g468*g481^2*g492*g494^2],
[143,44,g423*g467*g480*g492^2*g494^2],
[144,44,g468^2*g492^2*g494],
[193,44,g481*g487^2*g494],
[199,44,g447*g480*g494^2],
[200,44,g481^2*g494^2],
[246,44,g487*g492^2],
[252,44,g467],
[253,44,g487^2],
[294,44,g492*g494^2],
[300,44,g480],
[301,44,g492^2],
[341,44,g494],
[348,44,g494^2],
[74,45,g424*g468*g481^2*g487^2],
[75,45,g391^2*g448*g468*g487^2*g492*g494^2],
[80,45,g351*g389*g423^2*g448^2*g467^2*g480^2*g487],
[81,45,g424],
[82,45,g214*g216^2*g256^2*g265^2*g267*g271*g313*g319*g351^2
    *g356*g358*g361*g389*g395*g423^2*g425*g428*g447*g448*g449^2
    *g450^2*g467^2*g480^2*g481*g487^2*g488*g494],
[137,45,g448*g481*g487^2*g492^2],
[138,45,g424^2*g468*g481*g492^2*g494],
[143,45,g389*g423*g447^2*g468^2*g480^2*g492],
[144,45,g448],
[145,45,g265*g267^2*g304^2*g313^2*g315*g319*g357*g361*g389^2
    *g391*g395*g423*g428*g447^2*g450*g467*g469*g482^2*g487^2*g488^2
    *g492],
[193,45,g468*g487*g492^2*g494^2],
[194,45,g448^2*g481*g487*g494^2],
[199,45,g423*g447*g467^2*g481^2*g494],
[200,45,g468],
[201,45,g313*g315^2*g351^2*g357^2*g358*g361*g392*g395*g423^2
    *g424*g428*g447*g450*g467^2*g469*g480*g482*g487^2*g488^2*g492
    ],
[246,45,g481*g492*g494^2],
[247,45,g468^2*g487*g492],
[252,45,g447*g467*g480^2*g487^2],
[253,45,g481],
[254,45,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g487^2*g488^2*g494],
[294,45,g487*g494],
[295,45,g481^2*g492*g494],
[300,45,g467*g480*g492^2],
[301,45,g487],
[302,45,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g487*g492^2],
[341,45,g492],
[342,45,g487^2*g494],
[347,45,g480*g494^2],
[348,45,g492],
[349,45,g425*g447^2*g449^2*g450*g469*g480^2*g481*g488^2
    *g492^2],
[380,45,g494],
[381,45,g492^2],
[387,45,g494],
[388,45,g449*g467^2*g469*g482^2*g487*g488*g492],
[415,45,g494^2],
[422,45,g480^2*g494^2],
[55,46,g487^2*g494^2],
[73,46,g467*g494^2],
[74,46,g392*g428*g447^2*g449*g450^2*g467*g468*g469^2*g480
    *g481^2*g487^2*g488*g492*g494],
[75,46,g487*g492*g494^2],
[76,46,g492^2],
[77,46,g391^2*g424^2*g448*g481^2*g487*g492*g494^2],
[78,46,g467^2*g480^2*g494],
[79,46,g358*g423^2*g425*g447*g449^2*g450*g467*g469*g480
    *g481*g487^2*g488^2*g492*g494^2],
[80,46,g354^2*g358*g393^2*g425^2*g430^2*g449^2*g450^2
    *g452^2*g470^2*g480^2*g481^2*g482^2*g488*g494^2],
[81,46,g315*g358*g392*g425^2*g428*g447^2*g450*g468*g481
    *g482^2*g488^2*g494],
[82,46,g358*g365^2*g369^2*g397^2*g403*g425*g433*g435*g448
    *g449^2*g450*g451*g456*g467*g469*g471*g472^2*g473^2*g474*g480
    *g481^2*g482*g487^2*g488*g489*g493],
[120,46,g492*g494^2],
[136,46,g480],
[137,46,g425*g450*g467^2*g469^2*g480*g481*g482*g487^2*g488
    *g492*g494^2],
[138,46,g492*g494],
[139,46,g494^2],
[140,46,g424^2*g448^2*g468*g487^2*g492*g494],
[141,46,g480^2],
[142,46,g447^2*g467*g480^2*g492*g494],
[143,46,g390^2*g426^2*g449*g452^2*g469*g470^2*g480*g482^2
    *g487*g488*g492^2*g494^2],
[144,46,g358*g425*g449*g450*g467^2*g480*g481*g482*g492
    *g494],
[145,46,g399^2*g403^2*g429^2*g432*g455*g456*g468*g472*g473^2
    *g474*g480^2*g483^2*g488*g489^2*g492^2*g494],
[193,46,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[194,46,g494],
[196,46,g448^2*g468^2*g481*g492^2*g494],
[198,46,g467^2*g480*g494],
[201,46,g487*g492^2*g494],
[249,46,g468^2*g481^2*g487*g494^2],
[251,46,g480^2],
[254,46,g492*g494^2],
[297,46,g481^2*g487^2*g492],
[302,46,g494],
[344,46,g487^2*g492^2*g494],
[383,46,g492^2*g494^2],
[417,46,g494^2],
[74,47,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[75,47,g425*g449*g450*g467^2*g480^2*g481*g482*g494],
[76,47,g423*g447*g467*g480^2*g487^2*g492],
[77,47,g389*g447*g467*g487^2*g492^2*g494^2],
[78,47,g351*g389*g423^2*g448^2*g467*g480*g494^2],
[79,47,g354^2*g358*g393^2*g425^2*g430^2*g449*g450^2*g452^2
    *g467*g469^2*g470^2*g480^2*g481^2*g482^2*g487^2*g488^2*g492^2
    ],
[81,47,g426^2*g452*g470*g480^2*g494],
[82,47,g350*g354*g358^2*g365*g369^2*g390^2*g393*g397*g399
    *g425*g426^2*g429^2*g430*g435*g448*g449^2*g450*g454^2*g455^2
    *g456*g469*g470^2*g471^2*g472^2*g473*g474*g483^2*g487^2*g488
    *g489^2*g492^2*g493*g494],
[138,47,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[139,47,g447*g467*g480*g492^2*g494],
[140,47,g423*g467*g480*g492^2*g494^2],
[141,47,g389*g423*g447^2*g468^2*g480],
[142,47,g390^2*g426^2*g449*g452^2*g469*g470^2*g480^2*g482^2
    *g487*g488*g492^2*g494],
[144,47,g470^2],
[145,47,g390*g399*g403^2*g426*g429*g432^2*g449^2*g451*g452
    *g456*g468*g469^2*g470*g474^2*g480^2*g481*g482*g487*g492*g493
    ],
[195,47,g467*g480*g494^2],
[196,47,g447*g480*g494^2],
[197,47,g423*g447*g467^2*g481^2],
[201,47,g432*g474^2*g481^2*g483^2*g489^2*g492*g493^2*g494^2],
[248,47,g480],
[249,47,g467],
[250,47,g447*g467*g480^2*g487^2],
[254,47,g454*g483^2*g487^2*g489^2*g493^2*g494],
[297,47,g480],
[298,47,g467*g480*g492^2],
[302,47,g472*g489^2*g492^2*g493^2],
[345,47,g480*g494^2],
[349,47,g493*g494],
[69,48,g494^2],
[71,48,g487*g492^2],
[73,48,g487^2],
[78,48,g214*g216^2*g256^2*g265^2*g267*g271*g313*g319*g351^2
    *g356*g358*g361*g389*g391*g395*g423^2*g424*g425*g428*g447
    *g448^2*g449^2*g450^2*g467^2*g480^2*g488*g492^2*g494^2],
[79,48,g365^2*g369^2*g397^2*g403*g425*g433*g435*g448*g449^2
    *g450*g451*g456*g467*g469*g471*g472^2*g473^2*g474*g480*g482
    *g488*g489*g492*g493*g494^2],
[80,48,g350^2*g354*g358^2*g390^2*g393*g425*g426^2*g430
    *g449*g450*g467*g470*g480^2*g481*g482*g483*g488^2*g489^2*g493^2
    *g494^2],
[81,48,g306^2*g309*g314^2*g315^2*g358*g363^2*g369^2*g392^2
    *g396*g399^2*g404^2*g428^2*g433*g447*g448^2*g449*g450*g451^2
    *g454*g455*g456^2*g467^2*g469^2*g473^2*g474*g480^2*g481^2
    *g482*g483^2*g487^2*g488*g492^2*g494^2],
[82,48,g205^2*g266*g309*g314*g315^2*g317^2*g350*g352^2
    *g355^2*g357^2*g358^2*g362*g363^2*g369^2*g392^2*g394*g395^2
    *g397*g399^2*g403*g423*g424*g425^2*g427*g432*g433*g434*g435
    *g447*g448^2*g454^2*g456*g468^2*g470^2*g475*g480^2*g482^2
    *g489*g492^2*g493^2*g494^2],
[134,48,g492*g494^2],
[136,48,g492^2],
[141,48,g265*g267^2*g304^2*g313^2*g315*g319*g357*g361*g389^2
    *g391*g395*g423*g424*g428*g447^2*g448*g450*g467*g468^2*g469
    *g482^2*g487^2*g488^2*g492*g494],
[142,48,g399^2*g403^2*g429^2*g432*g449*g455*g456*g468*g469
    *g472*g473^2*g474*g480*g482^2*g483^2*g487^2*g488^2*g489^2
    *g492],
[143,48,g390*g426*g449^2*g452*g469^2*g470*g482*g487^2],
[144,48,g365*g397^2*g403*g404*g425^2*g429^2*g432*g435*g450^2
    *g451*g467^2*g468*g469*g471*g472^2*g473^2*g474*g492^2*g493
    *g494],
[145,48,g306*g309^2*g314*g315*g363*g369*g392*g396^2*g399
    *g403^2*g404*g425*g428*g429*g432^2*g447^2*g448*g449*g451^2
    *g454*g455*g467*g468*g469*g472^2*g473*g480*g482*g483^2*g488
    *g489*g494^2],
[190,48,g494],
[192,48,g494^2],
[197,48,g313*g315^2*g351^2*g357^2*g358*g361*g392*g395*g423^2
    *g424*g428*g447*g448*g450*g467^2*g468*g469*g480*g481^2*g482
    *g488^2*g492^2*g494],
[198,48,g487*g494^2],
[199,48,g494^2],
[200,48,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g472*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g493^2
    ],
[201,48,g365^2*g397*g403*g404^2*g425*g432^2*g433*g435^2
    *g449^2*g450*g451^2*g456^2*g467*g469*g471^2*g472^2*g474^2
    *g481*g488^2*g489^2*g493],
[250,48,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g468*g481*g487*g488^2*g492^2*g494^2],
[251,48,g492],
[253,48,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[254,48,g399^2*g429*g432*g433^2*g449*g454^2*g455*g456^2
    *g469*g472^2*g473*g474^2*g480*g482^2*g483*g487^2*g488*g489^2
    *g492^2*g493*g494^2],
[298,48,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g481*g487^2*g492*g494^2],
[299,48,g494],
[301,48,g454^2*g472^2*g493*g494],
[302,48,g432*g451^2*g454^2*g455^2*g473*g474*g481^2*g487
    *g492^2*g494],
[345,48,g425*g447^2*g449^2*g450*g469*g480^2*g481*g487*g488^2
    ],
[348,48,g472^2*g493*g494],
[349,48,g454*g472],
[384,48,g449*g467^2*g469*g482^2*g487*g488*g492^2*g494],
[387,48,g493*g494],
[388,48,g472*g493^2*g494^2],
[418,48,g480^2],
[422,48,g493^2*g494^2],
[74,49,g391^2*g424^2*g448^2*g468^2*g481*g487*g492^2*g494^2],
[80,49,g304^2*g351*g389*g423^2*g424*g447^2*g468*g492],
[82,49,g203*g356*g424^2*g468*g481*g487^2*g492^2],
[137,49,g424^2*g448^2*g468^2*g481^2*g487*g492*g494^2],
[143,49,g351^2*g389*g423*g447^2*g448*g467^2*g481*g494],
[145,49,g256*g391*g481*g487^2*g492^2],
[193,49,g448^2*g468^2*g481^2*g487^2*g492*g494],
[199,49,g389^2*g423*g447*g467^2*g468*g480^2*g487],
[201,49,g304*g424*g481*g492^2],
[246,49,g468^2*g481^2*g487^2*g492^2*g494],
[252,49,g423^2*g447*g467*g480^2*g481*g492],
[254,49,g351*g448*g487*g492*g494],
[294,49,g481^2*g487^2*g492^2*g494^2],
[300,49,g447^2*g467*g480*g487*g494],
[302,49,g389*g468*g492*g494],
[341,49,g487^2*g492^2*g494^2],
[347,49,g467^2*g480*g492],
[349,49,g423*g481*g494],
[380,49,g492^2*g494^2],
[386,49,g480^2*g494],
[388,49,g447*g487],
[414,49,g494^2],
[422,49,g467*g492],
[446,49,g480*g494],
[55,50,g481*g487*g492^2],
[73,50,g447^2*g480*g487^2*g492*g494],
[74,50,g357^2*g358*g392*g395^2*g423*g425*g447^2*g448^2
    *g450*g467^2*g480^2*g482*g487^2*g488^2*g492*g494^2],
[75,50,g313^2*g315*g358*g361^2*g389*g395*g423*g424^2*g425
    *g447*g448*g449*g450*g467*g468*g469^2*g480^2*g481^2*g482^2
    *g487^2*g488^2*g494],
[76,50,g494],
[77,50,g356*g391*g448^2*g467^2*g468^2*g480*g481^2*g487
    ],
[78,50,g447^2*g467^2*g481^2*g487*g494^2],
[79,50,g315^2*g389*g392^2*g423^2*g425*g428^2*g447^2*g450^2
    *g468^2*g469^2*g480*g481^2*g482^2*g487*g488*g492*g494],
[80,50,g204*g216^2*g267*g313^2*g315*g357^2*g358*g361^2
    *g389*g392*g423^2*g424^2*g425^2*g447*g449*g450^2*g467*g469^2
    *g480*g482^2*g487*g488^2*g492^2*g494^2],
[81,50,g262*g267^2*g310*g315*g316^2*g354^2*g358^2*g359
    *g364^2*g390*g392^2*g393^2*g425*g426*g428^2*g447*g449^2*g450^2
    *g468^2*g469^2*g470*g482*g487*g488*g494^2],
[82,50,g202*g359*g392^2*g423^2*g425^2*g428^2*g435^2*g447
    *g448*g449^2*g456^2*g467*g469*g474^2*g482*g483^2*g487*g488
    *g489^2*g492*g493^2*g494],
[120,50,g487^2*g492],
[136,50,g467^2*g492^2*g494],
[137,50,g392^2*g425*g428^2*g447*g467^2*g468^2*g482*g487^2
    *g488^2*g492^2*g494^2],
[138,50,g357^2*g358*g395^2*g423*g428*g447*g448^2*g467*g468
    *g480^2*g481*g482^2*g487*g488*g492^2*g494^2],
[140,50,g391*g424*g468^2*g480^2*g481^2*g487^2*g492],
[141,50,g467^2*g480^2*g487^2*g492],
[142,50,g358^2*g423*g425^2*g447^2*g449*g450^2*g467^2*g469^2
    *g481^2*g482^2*g487^2*g488^2*g492*g494],
[143,50,g257*g267^2*g315*g357^2*g358*g392^2*g395^2*g423
    *g425*g447^2*g448^2*g449*g467*g469*g482^2*g487^2*g488*g494],
[144,50,g310*g315^2*g354*g358*g359^2*g390^2*g393*g398^2
    *g425^2*g426^2*g449^2*g450^2*g467*g470^2*g480*g481^2*g487
    *g488^2*g492],
[145,50,g255*g393*g425^2*g447^2*g449^2*g450^2*g456^2*g467
    *g468*g474^2*g480*g482^2*g483^2*g487^2*g488^2*g489^2*g492
    *g493^2*g494],
[192,50,g480^2*g494^2],
[193,50,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    *g494^2],
[194,50,g392^2*g428^2*g447*g449^2*g450*g467*g468^2*g469^2
    *g480^2*g481*g482*g488^2],
[196,50,g424*g448*g481^2*g487^2*g492^2*g494],
[197,50,g480^2*g492^2*g494],
[198,50,g447*g467^2*g480*g494^2],
[199,50,g305*g315^2*g358*g392^2*g425^2*g428^2*g447*g467^2
    *g468^2*g469^2*g480^2*g487^2*g488*g492*g494^2],
[200,50,g354*g358^2*g390*g393^2*g426*g430^2*g449*g469*g470
    *g480^2*g482^2*g487*g488^2*g494],
[201,50,g303*g426*g449^2*g467^2*g469^2*g474^2*g480*g481
    *g482*g483^2*g489^2*g493^2*g494^2],
[246,50,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[247,50,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[249,50,g448*g468*g487^2*g492^2*g494^2],
[250,50,g494^2],
[251,50,g467*g480^2],
[252,50,g352*g358^2*g425^2*g449*g450^2*g467*g469^2*g481^2
    *g482^2*g487^2*g488*g492^2*g494^2],
[253,50,g390*g426^2*g449*g452^2*g469*g470^2*g480^2*g482^2
    *g487*g488*g492^2*g494^2],
[254,50,g350*g470^2*g480^2*g483^2*g487*g489^2*g492*g493^2
    *g494],
[294,50,g488*g494],
[295,50,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[297,50,g468*g481*g492^2*g494^2],
[299,50,g480],
[302,50,g492^2*g494],
[344,50,g481*g487*g494^2],
[349,50,g494^2],
[383,50,g487*g492],
[417,50,g492*g494],
[442,50,g494],
[62,51,g448*g481*g487^2*g494^2],
[73,51,g389^2*g423*g447^2*g467^2*g480*g481*g487^2*g492^2
    *g494],
[74,51,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g494],
[75,51,g423^2*g447^2*g467^2*g468^2*g480^2*g487*g494^2],
[76,51,g423^2*g447^2*g468*g481^2*g494],
[77,51,g351*g447^2*g448^2*g467*g480*g487^2*g492^2*g494],
[78,51,g304^2*g351*g389*g423^2*g424*g447^2*g468*g492],
[79,51,g204],
[80,51,g390^2*g426^2*g452^2*g470^2*g480*g494^2],
[81,51,g430*g480*g494^2],
[82,51,g310*g314*g315*g316^2*g330^2*g363*g364^2*g369*g390^2
    *g392^2*g396^2*g397^2*g398^2*g399*g403*g404*g423^2*g424^2
    *g428^2*g429^2*g430*g432^2*g433^2*g448*g450*g452^2*g454^2
    *g456*g467^2*g470*g471*g472^2*g473^2*g481*g483*g488*g489*g492
    *g494],
[125,51,g468^2*g481^2*g487*g494^2],
[136,51,g423^2*g447*g467^2*g480^2*g487*g492^2*g494^2],
[137,51,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[138,51,g447^2*g467^2*g480^2*g481^2*g492],
[139,51,g447^2*g467^2*g481*g487^2],
[140,51,g389*g467^2*g468^2*g480*g492^2*g494^2],
[141,51,g351^2*g389*g423*g447^2*g448*g467^2*g481*g494],
[142,51,g257],
[144,51,g452],
[145,51,g354*g358*g359^2*g398^2*g399*g403*g404*g425^2*g429
    *g430^2*g432^2*g447^2*g448*g450^2*g452*g454*g455^2*g456^2
    *g469*g470^2*g472*g480*g483^2*g487*g492^2*g493*g494],
[181,51,g481^2*g487^2*g492],
[192,51,g447^2*g467*g480^2*g492*g494^2],
[194,51,g467^2*g480^2*g487^2*g494],
[195,51,g467^2*g480^2*g487*g492^2],
[196,51,g423*g480^2*g481^2*g494^2],
[197,51,g389^2*g423*g447*g467^2*g468*g480^2*g487],
[198,51,g305],
[200,51,g470],
[201,51,g390*g393^2*g430^2*g433*g449*g452^2*g467^2*g468
    *g469*g470*g480*g481*g482^2*g487^2*g488*g492^2*g494^2],
[234,51,g487^2*g492^2*g494],
[245,51,g467^2*g480*g494],
[247,51,g480^2*g492^2],
[248,51,g480^2*g492*g494^2],
[249,51,g447*g487^2],
[250,51,g423^2*g447*g467*g480^2*g481*g492],
[251,51,g352],
[254,51,g426^2*g452^2*g455*g470^2*g480^2*g481*g487*g492
    ],
[282,51,g492^2*g494^2],
[293,51,g480^2],
[295,51,g494^2],
[296,51,g494],
[297,51,g467*g492^2],
[298,51,g447^2*g467*g480*g487*g494],
[302,51,g473*g487*g492*g494],
[329,51,g494^2],
[344,51,g480*g494^2],
[345,51,g467^2*g480*g492],
[349,51,g489^2*g492*g493^2],
[384,51,g480^2*g494],
[388,51,g493^2*g494],
[59,52,g448^2*g468^2*g487*g492*g494^2],
[65,52,g494^2],
[66,52,g494^2],
[67,52,g424^2*g468*g487^2*g492*g494^2],
[69,52,g487],
[70,52,g487^2*g492^2*g494],
[71,52,g481*g487^2*g492*g494^2],
[73,52,g487*g494^2],
[74,52,g313*g315^2*g361*g389^2*g392^2*g395^2*g424*g448^2
    *g467*g468*g480*g481^2*g482*g487*g492^2*g494],
[76,52,g357*g358^2*g395*g423^2*g428^2*g448^2*g449^2*g450
    *g467^2*g468*g482*g487*g488*g492*g494^2],
[77,52,g256^2*g304*g351^2*g389*g423*g424*g447^2*g467*g468
    *g480*g481^2*g487^2*g492^2],
[78,52,g203],
[79,52,g202*g358^2*g359*g392^2*g398*g425*g428^2*g430*g435^2
    *g448*g449*g450^2*g456^2*g467*g468^2*g470*g474^2*g480*g481^2
    *g483^2*g489^2*g493^2*g494^2],
[80,52,g310^2*g315^2*g316*g354*g358*g364*g390^2*g398*g423
    *g424^2*g425*g430^2*g447*g449^2*g450*g452^2*g454^2*g467*g468^2
    *g469*g473*g481^2*g487*g489^2*g492*g494],
[81,52,g205],
[82,52,g206*g356^2*g391^2*g448^2*g468*g481*g494^2],
[122,52,g468*g487^2*g492*g494],
[130,52,g448^2*g481*g492^2*g494],
[132,52,g492],
[133,52,g492^2*g494^2],
[134,52,g487*g492^2*g494],
[136,52,g492],
[137,52,g357*g358^2*g395*g423^2*g425^2*g428^2*g448*g468^2
    *g480*g481*g487^2*g488*g492*g494^2],
[139,52,g392*g428*g447^2*g449*g450^2*g468^2*g469^2*g480
    *g481*g487*g488*g492*g494],
[140,52,g304^2*g351*g389^2*g423*g447*g448*g467^2*g480*g481
    *g487^2*g492^2*g494^2],
[141,52,g256],
[142,52,g255*g393*g425^2*g430*g449^2*g450^2*g452*g456^2
    *g468*g474^2*g481^2*g482^2*g483^2*g487^2*g488^2*g489^2*g492
    *g493^2*g494^2],
[143,52,g354^2*g358^2*g359*g390*g398*g430*g447*g448^2*g452^2
    *g467*g470^2*g472^2*g480^2*g481^2*g487*g489^2*g493],
[144,52,g306^2*g309*g315^2*g358*g363^2*g365*g369*g392*g396^2
    *g397^2*g399^2*g404*g428*g429*g432^2*g433^2*g447^2*g448*g449^2
    *g450^2*g451^2*g453*g455*g456*g467*g468^2*g471*g472*g473^2
    *g474*g480*g482*g483^2*g488^2*g489^2*g492*g493^2*g494^2],
[145,52,g258*g391^2*g424^2*g448^2*g468^2*g481*g494^2],
[178,52,g481*g492^2*g494],
[186,52,g468^2*g487*g494^2],
[188,52,g494],
[189,52,g494^2],
[190,52,g492*g494^2],
[192,52,g494],
[193,52,g392*g428*g447^2*g450^2*g468*g469*g480^2*g481^2
    *g482*g487^2*g488^2*g494],
[195,52,g425*g450*g467^2*g469^2*g481^2*g482*g487*g488*g494^2],
[196,52,g351^2*g389*g423^2*g447*g467*g468*g480^2*g487*g492^2
    *g494^2],
[197,52,g304],
[198,52,g303*g426*g449^2*g452*g469^2*g470*g474^2*g481*g482
    *g483^2*g487^2*g489^2*g493^2*g494^2],
[199,52,g390^2*g393*g430*g449*g452*g467*g468^2*g469*g470^2
    *g482^2*g488*g492],
[200,52,g365*g369*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435*g448^2*g449*g450*g451*g454*g455*g456^2*g468^2*g471^2
    *g472*g473*g474*g480*g487*g488^2*g489^2*g492^2*g494],
[201,52,g306*g424^2*g448^2*g468^2*g481*g487^2*g494^2],
[231,52,g487*g494^2],
[239,52,g481^2*g492],
[243,52,g494],
[246,52,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488*g492^2
    ],
[248,52,g449*g469*g480^2*g482^2*g487^2*g488*g492],
[249,52,g389^2*g423*g447^2*g467*g480*g481*g492*g494^2],
[250,52,g351],
[251,52,g350*g483^2*g487*g489^2*g493^2*g494^2],
[252,52,g426*g452*g470*g480*g481^2*g492^2*g494],
[253,52,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[254,52,g397^2*g404*g425^2*g429*g432*g435*g448^2*g449^2
    *g450^2*g451^2*g455^2*g456*g467*g468^2*g471*g472^2*g473*g474^2
    *g480^2*g481^2*g482^2*g487^2*g489*g493^2*g494^2],
[280,52,g492],
[287,52,g487^2*g494],
[294,52,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[296,52,g492*g494^2],
[297,52,g423^2*g447*g467^2*g480*g487*g494],
[298,52,g389],
[299,52,g492^2],
[300,52,g487^2*g494^2],
[301,52,g455^2*g473^2*g474^2*g483^2*g494],
[302,52,g429^2*g433*g449^2*g451*g454*g456*g468^2*g469^2
    *g472^2*g474*g480*g481^2*g482*g483*g492^2*g494],
[327,52,g494],
[334,52,g492^2],
[343,52,g494],
[344,52,g447^2*g467*g480^2*g492],
[345,52,g423],
[346,52,g494^2],
[347,52,g492^2],
[348,52,g473^2*g483^2*g494],
[349,52,g451^2*g455*g472^2*g473^2*g474*g481^2*g483^2*g487
    *g489^2*g492^2],
[373,52,g494^2],
[383,52,g467^2*g480*g494],
[384,52,g447],
[386,52,g494^2],
[387,52,g494],
[388,52,g472^2*g473^2*g489^2*g493*g494^2],
[417,52,g480^2],
[418,52,g467],
[422,52,g489*g493^2*g494^2],
[443,52,g480],
[446,52,g493],
[70,53,g467*g494^2],
[72,53,g447^2*g480*g487^2*g492*g494],
[74,53,g432*g454*g455*g473*g481^2*g483*g487*g492*g493^2
    *g494],
[75,53,g487*g494^2],
[76,53,g423^2*g447^2*g480^2*g481^2*g492^2*g494],
[77,53,g265*g267^2*g305*g313*g319*g351^2*g352*g357^2*g358^2
    *g389^2*g390^2*g391*g425^2*g426^2*g428^2*g448^2*g449^2*g452^2
    *g468*g469*g470^2*g487^2*g488*g494],
[78,53,g214^2*g216*g257*g265^2*g271^2*g304*g313^2*g352
    *g354^2*g356^2*g358*g361*g389^2*g390^2*g393^2*g395^2*g423
    *g425*g426^2*g428^2*g430^2*g447*g448*g449^2*g450*g452*g468^2
    *g469^2*g482*g487*g488^2*g492^2*g494],
[79,53,g390*g426*g449*g452*g469*g470*g482^2*g487*g488
    *g492^2*g494],
[80,53,g350*g454*g470^2*g483^2*g487*g489^2*g492^2*g494^2],
[81,53,g306^2*g365^2*g369^2*g397*g399*g404*g425*g427*g433^2
    *g434^2*g435^2*g448^2*g449^2*g450*g451^2*g453^2*g454^2*g455
    *g456*g468^2*g469*g471*g472^2*g474*g475^2*g481^2*g492^2*g493^2
    *g494],
[82,53,g369^2*g397*g404^2*g425^2*g429*g436^2*g448*g449
    *g450^2*g456*g457^2*g458^2*g467*g468*g469^2*g472*g473*g474^2
    *g475^2*g480*g481*g482^2*g483^2*g484*g487^2*g488*g492*g494],
[133,53,g480],
[135,53,g467^2*g492^2*g494],
[137,53,g454*g472*g473*g487^2*g492],
[138,53,g492],
[139,53,g447^2*g467^2*g487^2*g494^2],
[140,53,g313*g315^2*g352*g357*g361*g389^2*g392^2*g423^2
    *g424*g450^2*g468^2*g469*g480^2*g481*g487*g488*g492*g494],
[141,53,g265^2*g267*g305*g313^2*g319^2*g351*g357^2*g390^2
    *g391^2*g395*g423^2*g426^2*g428^2*g447*g450^2*g452^2*g467
    *g468*g470^2*g480*g481^2*g482*g487^2*g488*g492^2*g494],
[143,53,g472*g492^2*g494^2],
[144,53,g397*g399^2*g403^2*g404^2*g425*g429*g432*g433*g435^2
    *g450*g451*g454*g456*g467^2*g468^2*g469^2*g472*g474*g480*g482
    *g483^2*g487^2*g488*g489*g492^2*g493^2*g494^2],
[145,53,g403^2*g429*g433^2*g449^2*g451*g457^2*g468*g469^2
    *g474*g475^2*g480*g481*g482*g483^2*g484*g487*g489*g492*g493
    *g494^2],
[191,53,g480^2*g494^2],
[193,53,g472*g489^2*g492^2*g493*g494^2],
[194,53,g494],
[195,53,g467^2*g480^2*g492^2],
[196,53,g357*g358^2*g392*g395*g423^2*g425^2*g447^2*g448
    *g469^2*g481^2*g482*g487*g492*g494],
[197,53,g313^2*g315*g352*g357^2*g361^2*g389*g392^2*g424^2
    *g428*g447^2*g450^2*g467*g469^2*g480*g481*g487^2*g488*g492^2
    *g494^2],
[199,53,g493^2*g494],
[200,53,g429*g433^2*g449*g451^2*g455*g456^2*g469*g472*g473^2
    *g480^2*g481*g482^2*g487*g488*g492*g494^2],
[201,53,g432^2*g451*g455^2*g472*g473^2*g481*g483^2*g484
    *g494],
[246,53,g493*g494],
[248,53,g480^2*g494^2],
[249,53,g392*g425*g428*g447^2*g467^2*g468*g469*g480^2*g488
    *g494],
[250,53,g357^2*g358*g392^2*g395^2*g423*g425^2*g448^2*g450
    *g467^2*g469^2*g480*g482^2*g487*g492^2*g494^2],
[253,53,g451*g455^2*g472^2*g473^2*g474^2*g483^2*g487^2
    *g489^2*g492*g493^2*g494^2],
[254,53,g454^2*g472*g473*g483*g492*g493*g494],
[297,53,g425*g449*g450*g467^2*g480^2*g481*g482],
[298,53,g392^2*g425^2*g428^2*g447*g449*g468^2*g487^2*g488
    *g492],
[301,53,g472*g473*g487^2*g489*g492^2*g493^2*g494],
[302,53,g472^2*g493^2*g494^2],
[344,53,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[345,53,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492*g494^2],
[348,53,g489^2*g492^2*g493^2],
[349,53,g493*g494],
[384,53,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[387,53,g493^2*g494^2],
[67,54,g494],
[69,54,g494],
[71,54,g481*g487^2*g494],
[72,54,g487^2*g492],
[75,54,g487^2*g492*g494^2],
[76,54,g392^2*g425*g428^2*g447*g449^2*g450^2*g468^2*g469
    *g481^2*g487*g488*g492*g494^2],
[77,54,g354*g357^2*g390*g392^2*g393*g395^2*g423*g426*g430
    *g447^2*g448^2*g449*g450^2*g452^2*g469*g480*g482*g488*g492^2
    *g494],
[78,54,g310^2*g313^2*g315^2*g359^2*g361^2*g389*g392*g395
    *g398^2*g424^2*g425^2*g426*g428*g430^2*g447*g448*g450*g467^2
    *g468*g469*g480^2*g481^2*g482*g487*g488^2*g494^2],
[79,54,g350*g454*g470^2*g483^2*g487*g489^2*g492^2*g494^2],
[80,54,g454^2*g487^2*g492^2*g493],
[81,54,g399*g427*g429*g431*g432^2*g434^2*g451*g453^2*g467^2
    *g471^2*g472^2*g474*g475^2*g480*g481^2*g483*g488^2*g489^2
    *g492^2*g493],
[82,54,g355^2*g367^2*g401*g425*g427*g432*g434*g450*g451^2
    *g453*g454*g455^2*g467^2*g469^2*g471^2*g472^2*g473*g474*g475
    *g480^2*g482*g487^2*g488*g489*g492^2*g493^2*g494],
[134,54,g487*g492^2],
[135,54,g492^2*g494],
[138,54,g492^2*g494],
[139,54,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g492^2*g494^2],
[140,54,g390*g392^2*g425^2*g426*g428^2*g447*g452*g467^2
    *g468^2*g469^2*g470*g488^2*g492^2*g494^2],
[141,54,g354^2*g357^2*g358^2*g393^2*g395^2*g423*g425*g428
    *g430^2*g448^2*g449^2*g450*g452^2*g467*g468*g469*g470^2*g480^2
    *g481*g482*g487^2*g488*g492],
[142,54,g472*g492^2*g494^2],
[143,54,g472^2*g492^2*g494^2],
[144,54,g432^2*g453*g454^2*g471*g472^2*g474*g480^2*g481
    *g483*g487*g492^2*g493^2*g494],
[145,54,g401^2*g434*g449*g454*g469*g472^2*g475*g480^2*g482^2
    *g487*g488*g493],
[190,54,g492*g494^2],
[191,54,g494^2],
[194,54,g494^2],
[195,54,g449^2*g469^2*g480*g482*g487^2*g492],
[196,54,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g494^2],
[197,54,g390^2*g392^2*g426^2*g428^2*g447*g449^2*g450*g452^2
    *g468^2*g469^2*g470^2*g481*g482*g487^2*g488*g492^2*g494],
[198,54,g493^2*g494],
[199,54,g493],
[200,54,g454^2*g471*g472^2*g483*g487*g489*g492*g493],
[201,54,g434*g475*g493*g494],
[243,54,g494],
[249,54,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[250,54,g425^2*g450^2*g467*g469*g481^2*g487*g494],
[253,54,g472^2*g489*g492*g493^2*g494^2],
[254,54,g493^2*g494^2],
[298,54,g449^2*g469^2*g480*g482*g487^2*g492],
[301,54,g493^2*g494^2],
[63,55,g481^2*g492^2],
[64,55,g481^2*g487^2*g492^2*g494],
[66,55,g487^2*g494^2],
[67,55,g492^2*g494],
[68,55,g468*g487^2*g492*g494],
[69,55,g468*g469*g480*g482^2*g487^2*g488^2*g492*g494],
[70,55,g494^2],
[71,55,g425^2*g449*g450^2*g467*g469*g480*g481*g482*g487
    *g488*g492*g494^2],
[73,55,g432^2*g454*g455^2*g472^2*g473*g481*g483^2*g487
    *g492*g493^2*g494^2],
[74,55,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[75,55,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494],
[76,55,g432*g455*g481*g482*g487^2*g488^2],
[77,55,g358*g425^2*g450^2*g456*g467*g468*g469*g480^2*g481
    ],
[78,55,g359*g392^2*g423^2*g425^2*g428^2*g435^2*g447^2
    *g456^2*g468*g469^2*g474^2*g480*g483^2*g487^2*g488^2*g489^2
    *g493^2*g494],
[79,55,g399^2*g425^2*g436^2*g450^2*g454^2*g457^2*g458^2
    *g467*g469*g472*g473*g475^2*g480*g481^2*g484*g487^2*g492*g493^2
    *g494],
[80,55,g427*g434^2*g453^2*g471^2*g472^2*g475^2*g480^2
    *g492*g493*g494],
[81,55,g454^2*g472^2*g473^2*g483*g487^2*g489*g492*g493
    *g494^2],
[82,55,g360*g432^2*g451*g454^2*g455*g472*g473^2*g474^2
    *g481*g483*g487^2*g489^2*g492*g493*g494],
[105,55,g487^2],
[108,55,g492^2],
[113,55,g487*g492],
[115,55,g487*g492*g494^2],
[126,55,g487^2*g494^2],
[127,55,g487^2*g492^2*g494^2],
[129,55,g492^2],
[130,55,g494^2],
[131,55,g481*g492^2*g494],
[132,55,g481*g482*g488^2*g492^2*g494],
[134,55,g449^2*g469^2*g480*g487*g488^2*g494^2],
[136,55,g454^2*g472*g473^2*g487*g489*g492*g493*g494],
[137,55,g472*g489^2*g492^2*g493^2*g494],
[138,55,g454],
[139,55,g454*g473*g487*g488*g492^2],
[140,55,g449*g469*g474*g480^2*g481*g482^2*g488*g492],
[141,55,g393*g425^2*g447^2*g449^2*g450^2*g456^2*g467^2
    *g474^2*g481*g482^2*g483^2*g487^2*g489^2*g492*g493^2],
[142,55,g432*g449^2*g451*g454*g457^2*g469^2*g474^2*g475^2
    *g480*g481^2*g482*g484*g489*g492],
[143,55,g471*g493^2],
[144,55,g472^2*g489^2*g492^2*g493],
[145,55,g394*g454^2*g493*g494],
[162,55,g492^2],
[165,55,g494^2],
[170,55,g492*g494],
[172,55,g492*g494],
[182,55,g492^2],
[183,55,g492^2*g494^2],
[185,55,g494^2],
[187,55,g487*g494^2],
[188,55,g487*g488*g494^2],
[190,55,g488^2*g492^2*g494],
[192,55,g472^2*g489*g492*g493^2*g494],
[193,55,g493*g494],
[194,55,g472],
[195,55,g472*g489^2*g492*g493^2*g494],
[196,55,g483*g487*g492^2*g494],
[197,55,g426*g449^2*g467^2*g469^2*g474^2*g480^2*g482*g483^2
    *g487*g489^2*g493^2*g494^2],
[198,55,g454*g472^2*g473^2*g484*g487*g489^2*g492^2*g493^2
    ],
[201,55,g427*g472^2],
[215,55,g494^2],
[223,55,g494],
[225,55,g494],
[235,55,g494^2],
[236,55,g494^2],
[240,55,g492],
[241,55,g492],
[243,55,g494^2],
[245,55,g493^2*g494^2],
[247,55,g493^2*g494^2],
[248,55,g493],
[249,55,g489*g492*g494^2],
[250,55,g470^2*g480^2*g483^2*g489^2*g492^2*g493^2*g494],
[251,55,g472*g489*g492*g493^2*g494],
[254,55,g471^2*g493*g494],
[288,55,g494],
[289,55,g494],
[297,55,g493*g494],
[298,55,g489^2*g493^2*g494^2],
[345,55,g493^2],
[58,56,g492*g494],
[121,56,g494^2],
[73,57,g494],
[79,57,g494],
[63,58,g468*g492*g494^2],
[64,58,g448*g468*g481^2*g494],
[65,58,g480*g494],
[67,58,g494^2],
[68,58,g448*g468*g481^2],
[69,58,g392^2*g425^2*g428^2*g447*g449*g467^2*g468^2*g480
    *g488*g492^2*g494],
[71,58,g357*g358^2*g392*g395*g423^2*g425*g428*g448*g450^2
    *g467^2*g468^2*g469*g482*g487*g488*g492*g494],
[72,58,g492],
[76,58,g429^2*g432*g433*g449^2*g451*g454*g455*g456*g469^2
    *g472*g473*g474*g480*g481*g482*g483^2*g489^2*g492*g493^2],
[77,58,g354^2*g358*g365*g369^2*g393^2*g397*g399*g429^2
    *g430^2*g435*g448*g449^2*g452^2*g454^2*g455^2*g456*g468*g469^2
    *g471^2*g472^2*g473*g474*g481^2*g482*g487^2*g488*g493^2*g494],
[78,58,g314*g330^2*g363*g369*g396^2*g397^2*g399*g403*g404
    *g429^2*g432^2*g433^2*g448^2*g449^2*g454*g456*g467^2*g468^2
    *g469^2*g471*g472*g480^2*g481*g482*g483*g487*g492*g493^2*g494^2],
[79,58,g355^2*g367^2*g401*g425*g432*g434^2*g450*g451^2
    *g453^2*g455^2*g467^2*g469^2*g471^2*g472^2*g474*g475^2*g482
    *g488*g489*g494],
[80,58,g434^2*g449*g469*g472*g475^2*g480^2*g482^2*g487
    *g488*g492^2],
[81,58,g355*g365*g369*g394^2*g397*g399^2*g403*g425*g429^2
    *g431^2*g433^2*g434^2*g435^2*g448^2*g449^2*g450*g451^2*g453^2
    *g454^2*g455^2*g456*g467*g469*g471*g472*g475^2*g480*g481*g483^2
    *g487^2*g488^2*g489*g492^2],
[82,58,g311*g367*g399*g401^2*g403*g429*g432^2*g455^2*g456^2
    *g468^2*g472*g473^2*g480*g481^2*g483*g487^2*g489^2*g492*g493
    *g494],
[113,58,g468^2*g481^2*g492^2],
[126,58,g481*g494],
[127,58,g468*g481*g487^2],
[131,58,g468*g481*g487^2],
[132,58,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492^2*g494^2],
[134,58,g392*g425*g428*g447^2*g449^2*g450*g468*g480*g481^2
    *g482*g487],
[135,58,g494],
[139,58,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[140,58,g390^2*g399*g403^2*g426^2*g429*g432^2*g449^2*g451
    *g452^2*g456*g468*g469^2*g470^2*g474^2*g480*g481^2*g482*g487
    *g492*g493*g494^2],
[141,58,g399*g403*g404*g429*g432^2*g448^2*g449*g454*g455^2
    *g456^2*g469*g481*g482^2*g483^2*g487^2*g488*g489^2*g493],
[142,58,g401^2*g434*g449*g454*g469*g471^2*g472*g475*g480^2
    *g482^2*g487*g488*g489*g492],
[144,58,g399*g403*g427^2*g429*g432^2*g434*g449*g453^2*g454
    *g455^2*g456^2*g468^2*g469*g471^2*g472^2*g473^2*g475*g480
    *g481^2*g482^2*g483*g487^2*g488*g493^2*g494^2],
[145,58,g355*g401*g434*g472*g475*g492],
[170,58,g481^2*g487^2*g494^2],
[182,58,g487],
[183,58,g481*g487*g492^2],
[187,58,g481*g487*g492^2],
[188,58,g449^2*g469^2*g480*g482*g487^2*g492],
[190,58,g425*g449*g450*g467^2*g469*g481*g482*g487^2*g488^2
    *g492^2*g494],
[195,58,g473^2*g487*g489*g492*g494^2],
[196,58,g432*g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2
    *g494^2],
[197,58,g433*g468^2*g481*g487*g492*g494],
[198,58,g434*g475],
[223,58,g487^2*g492^2],
[235,58,g492],
[236,58,g487*g492*g494^2],
[240,58,g487*g492*g494^2],
[243,58,g449*g469*g480^2*g487*g488^2*g492],
[248,58,g489*g492*g494^2],
[249,58,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[250,58,g455*g481^2*g487*g492*g494],
[251,58,g493^2*g494^2],
[273,58,g492^2*g494^2],
[283,58,g494],
[284,58,g492*g494],
[288,58,g492*g494],
[291,58,g488*g494^2],
[296,58,g493*g494],
[297,58,g472*g489^2*g492^2*g493^2*g494],
[298,58,g473*g487^2*g492*g494],
[321,58,g494^2],
[331,58,g494],
[335,58,g494],
[344,58,g493*g494],
[345,58,g489^2*g492^2*g493^2],
[384,58,g493^2*g494^2],
[64,59,g424^2*g448*g481*g487^2*g492^2*g494],
[65,59,g494],
[66,59,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[67,59,g494],
[68,59,g391^2*g448*g468*g487^2*g492*g494^2],
[69,59,g492*g494],
[70,59,g425^2*g450^2*g467*g469*g480*g481^2*g487*g494],
[71,59,g313*g315^2*g357*g358^2*g361*g389^2*g392^2*g424
    *g447*g449*g450^2*g467^2*g468^2*g469^2*g480^2*g482^2*g487^2
    *g488^2*g492^2*g494^2],
[72,59,g423^2*g447^2*g467^2*g468^2*g480^2*g481*g487^2
    *g492^2*g494],
[73,59,g487^2*g492],
[74,59,g399*g429^2*g433*g449^2*g454^2*g455*g456*g469^2
    *g472*g474^2*g480^2*g481^2*g482*g483*g487*g489^2*g493*g494],
[76,59,g365*g397^2*g399*g403^2*g404*g425^2*g432*g435*g449
    *g450^2*g451*g454*g455*g456^2*g467^2*g469^2*g471*g472*g473^2
    *g474^2*g482^2*g483^2*g487*g488*g489^2*g492^2*g493^2],
[77,59,g306*g309^2*g314*g315*g363*g365^2*g369^2*g392*g396^2
    *g399*g403^2*g404^2*g425*g428*g429*g433^2*g447^2*g451^2*g454
    *g455*g456*g468^2*g472^2*g473*g474*g480*g482^2*g483*g487^2
    *g488^2*g493^2*g494],
[78,59,g205^2*g306*g309^2*g315*g363*g365*g369*g392^2*g396
    *g399^2*g403^2*g404*g425*g428^2*g429*g433*g447^2*g449*g450^2
    *g453^2*g455*g456*g467*g468^2*g471*g472^2*g480^2*g481*g482
    *g483*g487*g488^2*g489*g492^2*g493*g494^2],
[79,59,g263*g432*g451^2*g454*g455^2*g473^2*g474*g481^2
    *g489^2*g492^2*g493^2*g494],
[80,59,g355*g365*g369*g394^2*g397*g399^2*g403*g425*g429^2
    *g433^2*g434^2*g435^2*g448^2*g449^2*g450*g451^2*g454^2*g455^2
    *g456*g467*g469*g471^2*g472*g475^2*g480*g481*g483^2*g487^2
    *g488^2*g489*g492^2*g493^2*g494],
[81,59,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g456*g468^2*g469^2*g471*g472^2*g473^2*g474
    *g480^2*g482^2*g487^2*g488^2*g489^2*g492^2],
[82,59,g207*g454*g473^2*g487*g493^2*g494],
[99,59,g494],
[117,59,g468^2*g481^2*g492*g494],
[127,59,g448^2*g468*g487*g492^2*g494^2],
[131,59,g424^2*g468*g481*g492^2*g494],
[132,59,g494],
[133,59,g449^2*g469^2*g480*g482*g487^2*g492],
[134,59,g357*g358^2*g392*g395*g423^2*g425^2*g448*g449*g467
    *g480*g481^2*g482*g487*g488^2*g494^2],
[135,59,g447^2*g467^2*g480^2*g481^2*g487*g492^2*g494^2],
[136,59,g492^2*g494],
[137,59,g432^2*g451*g455*g473^2*g474^2*g481*g483*g487^2
    *g493^2*g494^2],
[139,59,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g489^2*g492
    *g493^2*g494^2],
[140,59,g365^2*g397*g399^2*g403^2*g404^2*g425*g432^2*g433^2
    *g435^2*g449^2*g450*g451^2*g454*g455^2*g456^2*g467*g468^2
    *g469*g471^2*g472*g480^2*g481*g483^2*g488^2*g489],
[141,59,g306*g309^2*g315*g363*g365*g369*g392^2*g396*g399^2
    *g403^2*g404*g425*g428^2*g429*g433*g447*g449*g450^2*g453^2
    *g455*g456*g467^2*g468^2*g471*g472^2*g480^2*g482*g483*g487
    *g488^2*g489*g493*g494],
[142,59,g311*g454*g489^2*g492^2*g493*g494],
[143,59,g399*g403*g427^2*g429*g432^2*g434*g449*g454*g455^2
    *g456^2*g468^2*g469*g472^2*g473^2*g475*g480*g481^2*g482^2
    *g483*g487^2*g488*g493^2*g494^2],
[144,59,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[145,59,g259*g472*g489*g492*g493^2*g494],
[174,59,g481^2*g487^2*g494],
[183,59,g468^2*g481*g492*g494^2],
[187,59,g448^2*g481*g487*g494^2],
[190,59,g392*g425*g428*g447^2*g468*g469*g488*g492^2],
[191,59,g467^2*g480^2*g487^2*g492*g494^2],
[192,59,g494^2],
[193,59,g454^2*g472*g493^2],
[195,59,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g493^2],
[196,59,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g472^2*g474*g480*g481*g482^2*g487*g488*g489^2*g492*g493
    *g494],
[197,59,g365^2*g369^2*g397^2*g403*g404*g425^2*g429*g432^2
    *g433^2*g435^2*g448*g449*g450^2*g451^2*g455*g469^2*g471*g472^2
    *g473*g481*g483^2*g487^2*g489^2*g494],
[198,59,g355*g472*g493^2*g494^2],
[199,59,g471],
[201,59,g307],
[227,59,g487^2*g492^2],
[236,59,g481^2*g487*g494],
[240,59,g468^2*g487*g492],
[243,59,g425*g449*g450*g467^2*g481*g482*g494^2],
[244,59,g480^2*g492^2*g494],
[246,59,g472^2*g493^2*g494^2],
[248,59,g454^2*g472^2*g494],
[249,59,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[250,59,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493*g494],
[251,59,g434*g472^2*g475*g494],
[254,59,g353],
[277,59,g492^2*g494^2],
[284,59,g487^2*g492],
[288,59,g481^2*g492*g494],
[291,59,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[292,59,g494^2],
[294,59,g493*g494],
[296,59,g472^2*g493*g494],
[297,59,g454],
[298,59,g455*g474],
[325,59,g494^2],
[331,59,g492^2*g494],
[335,59,g487^2*g494],
[343,59,g493*g494],
[344,59,g472],
[345,59,g473*g483],
[370,59,g494^2],
[374,59,g492^2],
[383,59,g493^2*g494^2],
[384,59,g494^2],
[408,59,g494^2],
[64,60,g448*g468^2*g481*g487^2*g494^2],
[68,60,g424^2*g468*g487^2*g492^2*g494],
[69,60,g494^2],
[70,60,g449^2*g469^2*g480*g482*g487*g492*g494^2],
[71,60,g357^2*g358*g389^2*g395^2*g425*g428*g447*g448^2
    *g450*g467^2*g468*g469^2*g480^2*g487*g494],
[72,60,g357^2*g358*g395^2*g423*g428*g447*g448^2*g449^2
    *g467*g468*g469^2*g481*g488^2*g492*g494],
[73,60,g492^2],
[76,60,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g473^2*g480^2*g481*g482*g483^2*g489^2*g492*g493*g494^2],
[77,60,g205*g266^2*g306*g309*g314*g315^2*g317*g350^2*g352
    *g355*g357*g362^2*g363^2*g365*g369*g392^2*g394^2*g395*g397^2
    *g399^2*g403*g423^2*g424^2*g425*g428*g429*g432*g433*g434^2
    *g435^2*g447^2*g448*g450^2*g451^2*g454*g455*g470*g472*g475^2
    *g480^2*g482^2*g483^2*g488*g494],
[78,60,g206^2*g258^2*g306^2*g357*g358^2*g392*g395*g397
    *g404^2*g423^2*g425^2*g429*g432^2*g433^2*g435^2*g447^2*g448^2
    *g449*g454^2*g456*g468^2*g471^2*g472^2*g473^2*g480^2*g482
    *g483*g487^2*g488^2*g489^2*g492],
[79,60,g360*g432*g451^2*g454^2*g455^2*g472^2*g473*g474
    *g481^2*g487*g489*g493^2],
[80,60,g311*g367*g399*g401^2*g403*g429*g432^2*g455^2*g456^2
    *g468^2*g472*g473^2*g480*g481^2*g483*g487^2*g489^2*g492*g493
    *g494],
[81,60,g259^2*g307^2*g353^2*g399^2*g403^2*g429^2*g451
    *g455^2*g456*g468*g472^2*g473*g480^2*g481^2*g482^2*g483*g487
    *g488^2*g489],
[82,60,g208],
[127,60,g468*g481^2*g487*g492^2],
[131,60,g448^2*g481*g492^2*g494^2],
[133,60,g492^2*g494^2],
[134,60,g392^2*g423^2*g428^2*g450*g467*g468^2*g481*g487^2
    *g488^2*g492*g494],
[135,60,g392^2*g428^2*g447*g449^2*g450*g467*g468^2*g469^2
    *g480^2*g481*g482*g488^2],
[136,60,g494^2],
[139,60,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g493*g494^2],
[140,60,g306^2*g309*g314^2*g315^2*g358*g363^2*g365^2*g392^2
    *g396*g399^2*g403*g428^2*g432*g433*g447*g448*g449*g450*g451^2
    *g455^2*g467*g468*g469^2*g473^2*g480*g481^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493*g494],
[141,60,g258^2*g306^2*g392*g397*g404^2*g425^2*g428*g429
    *g432^2*g433^2*g435^2*g447^2*g449^2*g450*g454^2*g456*g467
    *g468*g469^2*g471^2*g472^2*g473^2*g480*g481*g483*g489^2*g492^2
    *g494^2],
[142,60,g394*g454*g472*g493^2*g494^2],
[143,60,g355*g401*g434*g472*g475*g492],
[144,60,g307^2*g353^2*g454^2*g487^2*g488^2*g492*g494],
[145,60,g260],
[183,60,g481*g487^2*g492*g494^2],
[187,60,g468^2*g487*g494^2],
[189,60,g494^2],
[190,60,g425^2*g447^2*g450^2*g469*g480*g481^2*g487*g492^2
    *g494],
[191,60,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[195,60,g454^2*g472^2*g493*g494^2],
[196,60,g365*g397^2*g399^2*g403^2*g404*g425^2*g429^2*g432
    *g433*g435*g450^2*g451*g454*g455^2*g467^2*g469*g471*g472*g473^2
    *g474^2*g480^2*g481*g483*g489^2*g492^2*g493^2*g494],
[197,60,g306^2*g397*g404^2*g425^2*g429*g432^2*g433^2*g435^2
    *g449*g450^2*g454^2*g456*g467*g469^2*g471^2*g472^2*g473^2
    *g481*g482^2*g483*g488*g489^2*g492*g494],
[198,60,g427*g472*g493^2*g494^2],
[200,60,g353^2*g472^2*g492^2*g494],
[201,60,g308],
[236,60,g487*g492^2*g494],
[240,60,g481^2*g492],
[243,60,g449^2*g467^2*g469^2*g482*g487^2*g492*g494^2],
[244,60,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[248,60,g472^2*g493*g494],
[249,60,g399*g429^2*g433*g449^2*g455*g456*g469^2*g472^2
    *g474^2*g480^2*g481^2*g482*g483*g489^2*g493],
[250,60,g397*g404^2*g425*g429*g432^2*g433^2*g435^2*g449
    *g450*g454^2*g456*g467^2*g471^2*g472^2*g473^2*g480^2*g482
    *g483*g487*g489^2],
[251,60,g471^2*g493^2*g494^2],
[253,60,g493],
[254,60,g399^2*g403^2*g407*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[284,60,g492*g494^2],
[288,60,g487^2*g494],
[291,60,g480^2],
[296,60,g493*g494],
[297,60,g432^2*g451*g455*g472*g473^2*g474^2*g481*g483*g487^2
    *g492^2*g493^2*g494],
[298,60,g429*g433^2*g449*g451*g454^2*g455^2*g456^2*g469
    *g472^2*g474*g480^2*g482^2*g488*g489^2*g493^2],
[331,60,g494],
[335,60,g492^2],
[344,60,g454^2*g472*g493*g494],
[345,60,g451*g455^2*g473*g474^2*g483^2*g487^2*g492^2*g493
    *g494],
[374,60,g494^2],
[383,60,g472^2*g493^2*g494^2],
[384,60,g472*g473*g487^2*g489^2*g492^2*g493^2*g494^2],
[417,60,g493*g494],
[418,60,g489^2*g492^2],
[443,60,g493^2*g494^2],
[70,61,g492*g494],
[73,61,g487*g492*g494^2],
[80,61,g365^2*g369^2*g397^2*g403*g425^2*g433*g435*g448
    *g449*g450^2*g451*g456*g468^2*g469^2*g471*g472^2*g473^2*g474
    *g480^2*g482^2*g487^2*g488^2*g489^2*g492^2*g494],
[133,61,g494],
[136,61,g492*g494],
[143,61,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[192,61,g494],
[70,62,g487*g494],
[72,62,g481^2*g494^2],
[73,62,g492*g494^2],
[80,62,g207^2*g259*g399*g403*g429*g451^2*g455*g456^2*g468^2
    *g472*g473*g474*g480*g481^2*g482*g483*g487*g492^2*g493^2*g494],
[116,62,g468*g487*g492^2],
[133,62,g492],
[135,62,g487^2],
[136,62,g494],
[143,62,g259^2*g307*g454*g487*g488*g492*g493^2*g494^2],
[173,62,g481*g492*g494^2],
[189,62,g494],
[191,62,g492^2],
[199,62,g307^2*g353*g472*g492*g494],
[226,62,g487*g494],
[244,62,g494^2],
[252,62,g353^2*g493^2],
[276,62,g492],
[324,62,g494],
[73,63,g391^2*g424*g447^2*g448*g467^2*g468^2*g480*g494^2],
[74,63,g481^2*g494^2],
[76,63,g424*g448^2*g481^2*g492^2*g494^2],
[77,63,g424^2*g448^2*g492],
[78,63,g312*g356^2*g391*g448*g468^2*g492^2*g494],
[79,63,g265^2*g267*g313^2*g319^2*g351*g358^2*g361*g391^2
    *g423^2*g424*g428^2*g448*g449*g467^2*g469^2*g480^2*g481*g487
    *g488*g494^2],
[80,63,g267^2*g315*g358^2*g425*g447^2*g449*g450*g467^2
    *g469^2*g480*g481*g482*g488^2],
[81,63,g309^2*g315*g365^2*g369^2*g392*g397^2*g399^2*g428
    *g429^2*g432^2*g433*g435*g447^2*g448*g450^2*g451*g455*g456^2
    *g467^2*g468*g469^2*g471*g472^2*g473*g474^2*g482^2*g483^2
    *g487*g488^2*g489^2*g492^2*g493^2*g494],
[120,63,g487^2*g494^2],
[121,63,g481*g494],
[136,63,g424^2*g448*g467^2*g468*g480^2*g481^2],
[137,63,g487^2*g492],
[139,63,g448*g468^2*g487^2*g494^2],
[140,63,g448^2*g468^2*g494],
[141,63,g356*g391^2*g424*g468*g481^2*g494^2],
[142,63,g313^2*g315*g357^2*g361^2*g389*g395*g424^2*g447^2
    *g448*g449*g450^2*g468*g469*g480*g487^2*g492^2*g494^2],
[143,63,g315^2*g358*g449^2*g467^2*g469^2*g480*g487^2*g488
    *g492*g494^2],
[144,63,g365^2*g369^2*g397^2*g399*g403^2*g425^2*g429*g432^2
    *g433*g435*g448*g450^2*g451*g454*g455^2*g468*g469*g471*g472
    *g473*g474^2*g480*g482^2*g483*g488^2*g492^2*g493^2*g494],
[177,63,g487],
[192,63,g448^2*g468*g480^2*g481*g487^2],
[193,63,g492^2*g494],
[195,63,g468*g481^2*g492^2],
[196,63,g468^2*g481^2],
[197,63,g391*g424^2*g448*g481*g487^2],
[198,63,g357^2*g358*g392^2*g395^2*g423*g428*g448^2*g467^2
    *g468*g469^2*g481*g488*g492],
[199,63,g358^2*g449^2*g469^2*g482*g487^2*g488^2*g492],
[200,63,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488^2
    *g489^2*g492*g493*g494^2],
[230,63,g492],
[245,63,g468^2*g481*g487*g492^2],
[246,63,g494^2],
[248,63,g481*g487^2*g494^2],
[249,63,g481^2*g487^2],
[250,63,g424*g448^2*g468*g487*g492^2],
[251,63,g392^2*g425^2*g428^2*g447*g449^2*g450*g468^2*g469^2
    *g481*g488*g492^2*g494],
[252,63,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[293,63,g481^2*g487*g492*g494^2],
[296,63,g487*g492^2],
[297,63,g487^2*g492^2],
[298,63,g448*g468^2*g481*g492*g494^2],
[299,63,g425^2*g449^2*g450^2*g467*g469*g481^2*g487*g488^2
    *g492],
[340,63,g487^2*g492*g494],
[343,63,g492*g494^2],
[344,63,g492^2*g494^2],
[345,63,g468*g481^2*g487*g494],
[346,63,g449^2*g469^2*g480*g482^2*g487^2*g488*g492^2*g494^2],
[379,63,g492^2*g494],
[382,63,g494],
[383,63,g494^2],
[384,63,g481*g487^2*g492],
[385,63,g488*g494],
[413,63,g494^2],
[418,63,g487*g492^2*g494],
[443,63,g492*g494^2],
[464,63,g494],
[73,64,g356*g424^2*g447^2*g467*g468^2*g480*g481^2*g487
    *g492^2*g494],
[74,64,g265^2*g267*g315*g319^2*g351*g361*g389^2*g391^2
    *g423*g424*g425*g447*g448*g449^2*g467^2*g468*g480*g488],
[76,64,g391*g424^2*g468^2*g481^2*g487*g492],
[77,64,g312^2*g448^2*g468*g492*g494^2],
[78,64,g264*g424*g448^2*g468*g481],
[79,64,g214*g216^2*g265*g271*g304^2*g315*g319^2*g356*g357^2
    *g358^2*g389*g391^2*g423^2*g424*g425^2*g428*g448*g449^2*g467
    *g468*g469^2*g487*g488*g494],
[80,64,g216^2*g262*g267*g268^2*g310^2*g315^2*g316*g322^2
    *g354*g357^2*g358*g359^2*g389*g390^2*g392*g393*g395^2*g423
    *g428^2*g447^2*g448^2*g449*g452*g469*g470*g480*g481^2*g488^2
    *g492],
[81,64,g209^2*g261^2*g309^2*g358^2*g365^2*g369^2*g397^2
    *g399*g403^2*g425*g429*g432^2*g433*g435*g448*g450*g451*g454
    *g455^2*g467*g468*g469^2*g471*g472*g473*g474^2*g481^2*g482^2
    *g483*g492*g493^2],
[120,64,g487^2*g492^2*g494^2],
[121,64,g468*g481*g487^2],
[122,64,g448^2*g468*g487*g492^2*g494^2],
[123,64,g468*g481^2*g487*g492^2],
[136,64,g391*g448^2*g467^2*g480*g481^2*g487^2*g492*g494^2],
[137,64,g313^2*g315*g358*g361^2*g389*g395*g423^2*g424^2
    *g447*g448*g449*g467*g468*g480^2*g481*g482*g487*g488*g492^2
    ],
[139,64,g424*g448^2*g481^2*g487^2*g492*g494],
[140,64,g356^2*g468^2*g481*g494],
[141,64,g312*g448*g468^2*g481*g487],
[142,64,g265*g267^2*g313*g319*g351^2*g358*g361^2*g391*g392^2
    *g423*g424^2*g447^2*g448*g450*g468*g469*g481*g482*g487*g488
    *g494],
[143,64,g267^2*g310*g315*g316^2*g354^2*g358^2*g359*g364^2
    *g390*g392^2*g393^2*g423*g425*g426*g428^2*g447*g449^2*g450^2
    *g467^2*g468^2*g469^2*g470*g482*g487*g488*g492*g494],
[144,64,g261^2*g309^2*g358^2*g365^2*g369^2*g397^2*g399
    *g403^2*g425*g429*g432^2*g433*g435*g448*g450*g451*g454*g455^2
    *g467*g468*g469^2*g471*g472*g473*g474^2*g481^2*g482^2*g483
    *g492*g493^2],
[177,64,g481*g487*g492^2],
[178,64,g468^2*g481*g492*g494^2],
[179,64,g481*g487^2*g492*g494^2],
[192,64,g424*g468^2*g480^2*g487^2*g492^2*g494],
[193,64,g357^2*g358*g395^2*g423*g428*g447^2*g448^2*g449^2
    *g467*g468*g469^2*g480^2*g481*g488^2*g492^2*g494],
[195,64,g448*g468^2*g487^2*g492^2*g494],
[196,64,g391^2*g481^2*g487],
[197,64,g356*g468*g481^2*g487*g492],
[198,64,g313*g315^2*g357*g361*g389^2*g395^2*g424*g425^2
    *g447*g448^2*g449^2*g467^2*g468*g480*g481*g488^2*g494],
[199,64,g315^2*g354*g358*g359^2*g390^2*g393*g398^2*g425^2
    *g426^2*g447*g449^2*g450^2*g467*g470^2*g480*g481^2*g487*g488^2
    *g492*g494],
[200,64,g309^2*g358^2*g365^2*g369^2*g397^2*g399*g403^2
    *g425*g429*g432^2*g433*g435*g448*g450*g451*g454*g455^2*g467
    *g468*g469^2*g471*g472*g473*g474^2*g481^2*g482^2*g483*g492
    *g493^2],
[230,64,g487*g492*g494^2],
[231,64,g481^2*g487*g494],
[232,64,g487*g492^2*g494],
[245,64,g448*g481^2*g492^2*g494^2],
[246,64,g392^2*g428^2*g447*g449^2*g450*g467^2*g468^2*g469^2
    *g480^2*g481*g482*g488^2*g494],
[248,64,g468*g481^2*g492^2*g494^2],
[249,64,g424^2*g487^2*g492],
[250,64,g391*g481*g487^2*g492*g494],
[251,64,g357*g358^2*g392*g395*g423^2*g428^2*g448*g449^2
    *g467*g468^2*g480^2*g481*g482*g487*g488*g492*g494],
[252,64,g358^2*g390*g393^2*g426*g430^2*g449*g467*g469*g470
    *g480^2*g482^2*g487*g488^2*g494],
[253,64,g358^2*g365^2*g369^2*g397^2*g399*g403^2*g425*g429
    *g432^2*g433*g435*g448*g450*g451*g454*g455^2*g467*g468*g469^2
    *g471*g472*g473*g474^2*g481^2*g482^2*g483*g492*g493^2],
[280,64,g487^2*g492],
[281,64,g492*g494^2],
[293,64,g468*g487^2*g494^2],
[294,64,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492
    *g494],
[296,64,g481*g487^2*g494^2],
[297,64,g448^2*g492^2*g494],
[298,64,g424*g487*g492^2*g494],
[299,64,g392*g425*g428*g447^2*g449*g450^2*g468*g469*g481^2
    *g487^2*g488*g492*g494],
[300,64,g426^2*g449*g452^2*g469*g470^2*g482^2*g487*g488
    *g492^2*g494^2],
[301,64,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488*g489^2
    *g492*g493],
[327,64,g492^2*g494],
[328,64,g494],
[340,64,g481*g492^2],
[341,64,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[343,64,g487*g492^2],
[344,64,g468^2*g494^2],
[345,64,g448*g492*g494^2],
[346,64,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488*g492
    *g494^2],
[379,64,g487*g494^2],
[382,64,g492*g494^2],
[383,64,g481^2],
[384,64,g468*g494],
[385,64,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[413,64,g492],
[416,64,g494],
[417,64,g487^2],
[418,64,g481],
[419,64,g488^2*g494^2],
[439,64,g494],
[442,64,g492^2],
[443,64,g487],
[463,64,g494^2],
[464,64,g492],
[477,64,g494],
[66,65,g494],
[70,65,g492*g494^2],
[72,65,g494^2],
[73,65,g423^2*g467^2*g480^2*g481^2*g487*g492^2],
[74,65,g432*g455*g481^2*g487^2*g492],
[75,65,g492*g494],
[76,65,g447*g480*g487*g492*g494^2],
[77,65,g265*g267^2*g313^2*g319*g351^2*g357*g358^2*g391
    *g392^2*g395*g423*g425^2*g449*g450^2*g467^2*g469*g480^2*g481^2
    *g482^2*g487*g494],
[78,65,g214^2*g216*g265*g271^2*g304*g313^2*g315^2*g351^2
    *g356^2*g357^2*g358^2*g361^2*g389*g392^2*g423^2*g424*g425^2
    *g428^2*g449*g468^2*g480*g482^2*g492*g494],
[79,65,g305*g352*g449*g469*g480*g487*g488*g494],
[80,65,g258^2*g309*g314*g315^2*g352*g355^2*g358*g362^2
    *g363*g365^2*g392^2*g394*g399*g403^2*g424*g425^2*g427*g428^2
    *g429^2*g431^2*g434*g447^2*g449^2*g454^2*g455^2*g456*g468
    *g469^2*g471^2*g472^2*g475*g487*g488*g493],
[81,65,g365*g397*g404^2*g425*g429*g432*g433^2*g435^2*g448^2
    *g450*g455^2*g456*g468*g469^2*g471^2*g472^2*g481^2*g482*g488^2
    *g493^2],
[82,65,g369^2*g403^2*g425*g432^2*g449^2*g450*g454^2*g467^2
    *g472^2*g481*g487^2*g488^2*g492^2*g493*g494],
[133,65,g494],
[136,65,g447^2*g480^2*g487^2*g492*g494^2],
[137,65,g454*g473*g487^2*g492^2*g494],
[138,65,g494],
[139,65,g467*g492*g494],
[140,65,g313*g315^2*g357^2*g361*g389^2*g392*g424*g425^2
    *g428*g447*g480*g482^2*g488^2*g492^2],
[141,65,g265^2*g267*g313*g319^2*g351*g357^2*g358^2*g389^2
    *g391^2*g392^2*g395^2*g423*g425^2*g447^2*g448*g450^2*g469
    *g480^2*g481^2*g487*g488^2*g494],
[142,65,g352*g488*g494],
[143,65,g306^2*g365*g369^2*g396^2*g397*g399*g403^2*g404
    *g425*g427*g432^2*g433*g434^2*g435^2*g448^2*g449^2*g450*g451
    *g453^2*g456*g467*g469*g471*g472^2*g473*g474*g475^2*g480^2
    *g481^2*g483^2*g487*g488*g492^2*g494],
[144,65,g399*g429*g433^2*g449*g451*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g474*g481*g482^2*g487^2*g488*g493*g494],
[145,65,g403^2*g432^2*g449*g454^2*g469*g472^2*g480^2*g482
    *g487*g488*g493*g494^2],
[192,65,g467^2*g492^2*g494],
[193,65,g472*g489^2*g492^2*g493^2*g494],
[195,65,g480*g494],
[196,65,g357*g358^2*g392^2*g395*g423^2*g425*g448*g449^2
    *g450*g467*g488^2*g494^2],
[197,65,g313^2*g315*g357*g361^2*g389*g392^2*g423^2*g424^2
    *g425^2*g428^2*g447*g467^2*g468*g480^2],
[199,65,g397*g399*g403^2*g404^2*g425*g429*g433*g435^2*g450
    *g451*g454*g455^2*g456*g467^2*g468^2*g469^2*g472^2*g473^2
    *g474*g480^2*g481*g482*g483*g487^2*g488*g492^2*g493^2*g494^2],
[200,65,g432^2*g455^2*g473^2*g483^2*g487*g493^2*g494^2],
[201,65,g432^2*g454^2*g472^2*g488^2*g493*g494^2],
[245,65,g480^2*g494^2],
[246,65,g493*g494],
[249,65,g392*g425^2*g428*g447^2*g449^2*g468*g469^2*g487
    ],
[250,65,g357^2*g358*g392*g395^2*g423*g425^2*g447^2*g448^2
    *g449^2*g450^2*g467*g480^2*g481],
[252,65,g429*g432*g433^2*g449*g454*g455*g456^2*g469*g473^2
    *g474^2*g480^2*g482^2*g483*g487*g488*g489*g492*g494],
[253,65,g454^2*g473^2*g492*g494],
[254,65,g454^2*g472^2*g493*g494],
[297,65,g425*g449^2*g450*g467^2*g481*g488^2*g492^2*g494],
[298,65,g392^2*g425*g428^2*g447*g449*g467^2*g468^2*g469
    *g480^2*g482^2*g488^2*g492^2*g494^2],
[300,65,g451*g454*g455^2*g472*g473*g474^2*g483^2*g489^2
    ],
[301,65,g472^2*g489*g493^2*g494^2],
[302,65,g472^2*g493*g494],
[344,65,g449*g469*g480^2*g482*g487*g488*g492],
[345,65,g425^2*g449*g450^2*g467*g480^2*g481^2*g492^2*g494^2],
[347,65,g472^2*g473*g487^2*g489^2*g494^2],
[348,65,g493^2*g494],
[349,65,g493*g494],
[383,65,g488^2*g494^2],
[384,65,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[386,65,g489^2*g492^2*g493^2],
[418,65,g488*g494],
[420,65,g493^2*g494^2],
[67,66,g492*g494],
[69,66,g424^2*g448^2*g481^2*g487*g492*g494],
[70,66,g448^2*g481*g494^2],
[71,66,g424^2*g468^2*g481^2*g492*g494^2],
[72,66,g487*g492^2*g494^2],
[73,66,g392*g428*g447^2*g449*g450^2*g467^2*g468*g469^2
    *g481^2*g487^2*g488*g492*g494^2],
[74,66,g429*g432^2*g433^2*g449*g451*g454*g455*g456^2*g469
    *g473^2*g474*g480^2*g481^2*g482^2*g483^2*g488*g492^2*g493^2
    *g494^2],
[75,66,g365^2*g397*g399*g403*g404^2*g425*g429^2*g432^2
    *g433^2*g435^2*g449*g450*g451^2*g455*g467*g471^2*g472^2*g474^2
    *g480^2*g481^2*g482*g483^2*g487^2*g489*g492^2*g493],
[76,66,g425*g449*g450*g467^2*g480^2*g481*g482*g492*g494],
[77,66,g267*g357^2*g392*g395^2*g423*g425*g428*g447^2*g448^2
    *g450*g468^2*g469*g480^2*g481^2*g482*g487^2*g488^2*g492],
[78,66,g210^2*g262^2*g310^2*g354^2*g390^2],
[79,66,g306*g309*g314^2*g315^2*g352*g358*g362*g363^2*g365
    *g369^2*g392^2*g396^2*g397^2*g399*g403^2*g428^2*g429^2*g432^2
    *g435*g447*g449*g450*g451^2*g454*g456^2*g468^2*g469^2*g471
    *g473*g474*g480*g481^2*g483^2*g489^2*g494^2],
[80,66,g211^2*g399^2*g427^2*g431^2*g432*g434*g449*g451
    *g454^2*g467*g469*g471*g472^2*g473*g474^2*g475*g481*g482^2
    *g487*g488^2*g492^2*g493^2],
[81,66,g263*g311*g318^2*g355^2*g360*g365^2*g369^2*g394
    *g397^2*g399^2*g425^2*g427^2*g432^2*g433^2*g434^2*g435*g447^2
    *g448*g449^2*g450^2*g451^2*g454*g455*g456*g468*g471^2*g472
    *g474^2*g475^2*g480^2*g481*g482^2*g483^2*g489^2*g492^2*g493^2
    ],
[82,66,g212^2*g263^2*g311^2*g355^2*g432^2*g434^2*g451
    *g455*g472^2*g473^2*g474^2*g475^2*g481*g483*g487^2*g493^2
    ],
[120,66,g492^2],
[130,66,g494],
[132,66,g448^2*g468^2*g487^2*g492*g494],
[133,66,g468^2*g487],
[134,66,g448^2*g481^2*g487^2*g494],
[135,66,g492*g494^2],
[136,66,g425*g450*g467^2*g469^2*g480^2*g481*g482*g487^2
    *g488*g492*g494^2],
[137,66,g451*g454^2*g455^2*g472^2*g474^2*g483^2*g487*g493^2
    *g494^2],
[138,66,g399^2*g429*g433^2*g449*g451*g455^2*g456^2*g469
    *g472*g474*g480*g481*g482^2*g488*g489^2*g492*g493*g494^2],
[139,66,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[140,66,g315*g392^2*g425*g428^2*g447*g449*g450*g467^2*g468^2
    *g469*g481^2*g482*g487^2*g488*g492^2*g494],
[141,66,g262^2*g310^2*g354^2*g390^2],
[142,66,g365*g396*g399*g403*g433*g449*g454^2*g455^2*g467
    *g468^2*g469*g473^2*g474*g480^2*g482^2*g483*g487*g492^2*g493^2
    *g494],
[143,66,g399^2*g427^2*g431^2*g432*g434*g449*g451*g454^2
    *g467*g469*g471*g472^2*g473*g474^2*g475*g481*g482^2*g487*g488^2
    *g492^2*g493^2],
[144,66,g311*g355*g360^2*g394*g399^2*g403^2*g427*g429^2
    *g432*g434^2*g449^2*g451*g455^2*g456*g467^2*g468*g469^2*g471
    *g473^2*g475^2*g482*g483^2*g487*g492*g493*g494],
[145,66,g263^2*g311^2*g355^2*g434^2*g454^2*g472^2*g475^2
    ],
[188,66,g468^2*g481^2*g492^2*g494],
[189,66,g481^2*g492],
[190,66,g468^2*g487^2*g492^2],
[191,66,g494],
[192,66,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[193,66,g473*g487^2*g492*g494],
[194,66,g432*g451^2*g454*g455^2*g472^2*g473*g474*g481^2
    *g487*g492*g493*g494],
[196,66,g358*g425^2*g449*g450^2*g467*g469*g480^2*g481^2
    *g487^2*g488^2*g492],
[197,66,g310^2*g354^2*g390^2],
[198,66,g399*g451^2*g454*g455*g472^2*g473*g474*g480*g483^2
    *g487^2*g489^2*g493*g494],
[199,66,g432*g451*g453^2*g454^2*g471*g472*g473^2*g474^2
    *g480*g481^2*g487*g492^2*g493^2*g494^2],
[200,66,g355*g394^2*g427*g434*g471^2*g475*g480^2*g492^2
    *g493^2],
[201,66,g311^2*g355^2*g434^2*g475^2*g493^2*g494],
[241,66,g481^2*g487^2*g494^2],
[242,66,g487^2*g494],
[243,66,g481^2*g492^2*g494^2],
[246,66,g489^2*g492^2*g493^2],
[247,66,g454*g493],
[249,66,g449*g469*g480^2*g482*g487*g488^2*g492^2],
[250,66,g354^2*g390^2],
[251,66,g432^2*g451^2*g473*g474*g481*g483*g487^2],
[252,66,g454*g471^2*g473^2*g487*g492^2],
[253,66,g427^2*g434*g471^2*g472^2*g475],
[254,66,g355^2*g434^2*g472*g475^2*g493^2*g494],
[289,66,g487^2*g492^2],
[290,66,g492^2],
[291,66,g487^2*g494^2],
[294,66,g493^2*g494^2],
[295,66,g472],
[297,66,g488^2],
[298,66,g390^2],
[299,66,g454^2*g472^2*g473*g487^2*g489^2*g493],
[300,66,g472*g489*g492*g493^2],
[301,66,g471],
[302,66,g434^2*g472*g475^2*g493],
[336,66,g492^2*g494^2],
[337,66,g494^2],
[338,66,g492^2],
[342,66,g493^2*g494^2],
[346,66,g472^2*g489^2*g492^2*g493^2],
[375,66,g494^2],
[377,66,g494^2],
[69,67,g448*g468*g487*g492],
[70,67,g468^2*g481*g492*g494^2],
[71,67,g424*g448*g481^2*g487*g494^2],
[72,67,g351^2*g389^2*g447^2*g467*g468^2*g487^2*g492^2
    ],
[73,67,g449^2*g469^2*g482*g487*g492^2],
[74,67,g365*g397^2*g403^2*g404*g425^2*g429*g433^2*g435
    *g449^2*g450^2*g451*g454^2*g456*g467^2*g471*g473*g474^2*g480
    *g482^2*g483^2*g489^2*g492*g493*g494],
[76,67,g494],
[77,67,g309^2*g315*g365^2*g369^2*g392*g397^2*g399^2*g428
    *g429^2*g432^2*g433*g435*g447^2*g448*g450^2*g451*g455*g456^2
    *g467^2*g468*g469^2*g471*g472^2*g473*g474^2*g482^2*g483^2
    *g487*g488^2*g489^2*g492^2*g493^2*g494],
[78,67,g209^2*g261^2*g309^2*g358^2*g365^2*g369^2*g397^2
    *g399*g403^2*g425*g429*g432^2*g433*g435*g448*g450*g451*g454
    *g455^2*g467*g468*g469^2*g471*g472*g473*g474^2*g481^2*g482^2
    *g483*g492*g493^2],
[79,67,g365*g397*g404^2*g425*g429*g432*g433^2*g435^2*g448^2
    *g450*g455^2*g456*g468*g469^2*g471^2*g472^2*g480*g481^2*g482
    *g488^2*g493^2*g494],
[80,67,g263*g311*g318^2*g355^2*g360*g365^2*g369^2*g394
    *g397^2*g399^2*g425^2*g427^2*g432^2*g434^2*g435*g447^2*g448
    *g449^2*g450^2*g451^2*g454*g455^2*g456*g471^2*g472*g474^2
    *g475^2*g480^2*g482^2*g483^2*g487^2*g489^2*g493^2*g494^2],
[117,67,g448^2*g481*g492^2*g494],
[120,67,g494^2],
[129,67,g494^2],
[132,67,g468*g481*g492*g494],
[133,67,g481^2*g487*g494],
[134,67,g448*g468*g487^2*g492],
[135,67,g389^2*g423^2*g467^2*g480*g481^2*g492^2*g494^2],
[136,67,g492^2],
[137,67,g399*g429^2*g432^2*g433*g449^2*g451*g455^2*g456
    *g469^2*g473^2*g474*g480^2*g482*g487^2*g492*g493*g494^2],
[140,67,g365^2*g369^2*g397^2*g399*g403^2*g425^2*g429*g432^2
    *g433*g435*g448*g450^2*g451*g454*g455^2*g468*g469*g471*g472
    *g473*g474^2*g480*g482^2*g483*g488^2*g492^2*g493^2*g494],
[141,67,g261^2*g309^2*g358^2*g365^2*g369^2*g397^2*g399
    *g403^2*g425*g429*g432^2*g433*g435*g448*g450*g451*g454*g455^2
    *g467*g468*g469^2*g471*g472*g473*g474^2*g481^2*g482^2*g483
    *g492*g493^2],
[142,67,g399*g429*g433^2*g449*g451*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g474*g481*g482^2*g487^2*g488*g493*g494],
[143,67,g311*g355*g360^2*g394*g399^2*g403^2*g427*g429^2
    *g432*g434^2*g449^2*g451*g456*g467^2*g468*g469^2*g471*g475^2
    *g481^2*g482*g483^2*g487^2*g489^2*g492^2*g494],
[174,67,g468^2*g487*g494^2],
[188,67,g481*g487*g494],
[189,67,g487^2*g492],
[190,67,g468*g481*g492^2*g494],
[191,67,g423^2*g447^2*g480^2*g487^2*g494^2],
[192,67,g494^2],
[193,67,g432^2*g451*g454^2*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492*g494],
[196,67,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488^2
    *g489^2*g492*g493*g494^2],
[197,67,g309^2*g358^2*g365^2*g369^2*g397^2*g399*g403^2
    *g425*g429*g432^2*g433*g435*g448*g450*g451*g454*g455^2*g467
    *g468*g469^2*g471*g472*g473*g474^2*g481^2*g482^2*g483*g492
    *g493^2],
[198,67,g432^2*g455^2*g473^2*g483^2*g487*g493^2*g494^2],
[199,67,g355*g394^2*g427*g434*g471^2*g473*g475*g480^2*g487^2
    *g493^2*g494^2],
[227,67,g481^2*g492],
[241,67,g487*g492],
[242,67,g492^2*g494],
[243,67,g481*g487*g494^2],
[244,67,g447^2*g467^2*g492^2],
[246,67,g454^2*g493^2*g494],
[250,67,g358^2*g365^2*g369^2*g397^2*g399*g403^2*g425*g429
    *g432^2*g433*g435*g448*g450*g451*g454*g455^2*g467*g468*g469^2
    *g471*g472*g473*g474^2*g481^2*g482^2*g483*g492*g493^2],
[251,67,g454^2*g473^2*g492*g494],
[252,67,g427^2*g434*g471^2*g472^2*g475*g489^2*g492^2*g493^2
    ],
[277,67,g487^2*g494],
[289,67,g492*g494],
[290,67,g494^2],
[291,67,g487*g492],
[292,67,g467^2*g480^2*g494^2],
[294,67,g472^2],
[298,67,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488*g489^2
    *g492*g493],
[299,67,g472^2*g489*g493^2*g494^2],
[300,67,g471*g493^2*g494^2],
[325,67,g492^2],
[336,67,g494],
[338,67,g492*g494],
[339,67,g480^2],
[341,67,g493*g494],
[346,67,g493^2*g494],
[366,67,g494^2],
[377,67,g494],
[73,68,g312^2*g391*g423*g424^2*g447*g448^2*g468^2*g480
    *g481*g487^2],
[74,68,g214^2*g216*g267*g271^2*g304*g313*g315^2*g319*g356^2
    *g357^2*g358*g361*g391*g392^2*g395*g423^2*g424^2*g425*g428
    *g449*g467^2*g468^2*g481*g487^2*g492*g494^2],
[76,68,g312*g356*g391*g424^2*g468^2*g481^2*g487^2*g492
    ],
[77,68,g264*g312^2*g356^2*g424*g448*g468^2*g492*g494^2],
[78,68,g213^2*g264^2*g312^2*g356^2*g391^2*g424^2*g448^2
    *g468^2*g481^2*g487^2*g492^2*g494^2],
[79,68,g214^2*g265^2*g313^2*g357^2*g392^2*g425^2*g449^2
    *g482*g488^2*g492*g494^2],
[80,68,g216*g217^2*g268^2*g274^2*g313*g316^2*g322*g351
    *g357^2*g358*g359^2*g361*g364^2*g392^2*g393^2*g395*g398*g424
    *g425^2*g426^2*g428^2*g430*g447^2*g449*g452^2*g467^2*g469
    *g470^2*g481^2*g482*g487*g492*g494],
[120,68,g481*g492^2*g494],
[121,68,g468*g481*g487^2],
[122,68,g424^2*g468*g481*g492^2*g494],
[123,68,g448^2*g481*g492^2*g494^2],
[136,68,g356^2*g424*g447*g448^2*g467*g468^2*g481^2*g487
    *g492^2],
[137,68,g265^2*g267*g315*g319^2*g351*g357*g358^2*g361*g391^2
    *g392^2*g395*g424*g425^2*g428*g447^2*g448^2*g450*g469^2*g481^2
    *g482^2*g487*g488],
[139,68,g356*g391*g424*g448^2*g481^2*g487^2*g492^2*g494],
[140,68,g312*g356^2*g391^2*g448*g468*g481^2*g494],
[141,68,g264^2*g312^2*g356^2*g391^2*g424^2*g448^2*g468^2
    *g481^2*g487^2*g492^2*g494^2],
[142,68,g265^2*g313^2*g357^2*g392^2*g425^2*g449^2*g482
    *g488^2*g492*g494^2],
[143,68,g267*g268^2*g316^2*g322^2*g357*g359^2*g364*g389
    *g392^2*g393^2*g395*g398^2*g425^2*g426^2*g428*g430*g448*g449
    *g450^2*g452*g467^2*g469^2*g480^2*g487*g492],
[177,68,g481*g487*g492^2],
[178,68,g448^2*g481*g487*g494^2],
[179,68,g468^2*g487*g494^2],
[192,68,g391^2*g448*g467*g468^2*g480*g481^2*g487^2*g492
    *g494^2],
[193,68,g313^2*g315*g358*g361^2*g389*g392*g395*g424^2*g425^2
    *g428*g448*g450*g467^2*g468^2*g469^2*g480^2*g488^2*g494],
[195,68,g391*g424*g448*g468^2*g487^2*g492^2*g494^2],
[196,68,g356*g391^2*g424^2*g468*g481*g487^2],
[197,68,g312^2*g356^2*g391^2*g424^2*g448^2*g468^2*g481^2
    *g487^2*g492^2*g494^2],
[198,68,g313^2*g357^2*g392^2*g425^2*g449^2*g482*g488^2
    *g492*g494^2],
[199,68,g315*g316^2*g359^2*g364^2*g392*g393^2*g398*g423
    *g425^2*g426^2*g428*g430^2*g449^2*g450*g452*g468*g469^2*g470^2
    *g480^2*g482*g488*g494^2],
[230,68,g487*g492*g494^2],
[231,68,g468^2*g487*g492],
[232,68,g481^2*g492],
[245,68,g424^2*g468*g480*g481^2*g487^2*g492^2*g494],
[246,68,g357^2*g358*g395^2*g423*g425*g428*g448^2*g449*g450
    *g468*g481^2*g487^2*g488^2*g494],
[248,68,g424*g448*g468*g481^2*g492^2*g494^2],
[249,68,g391*g424^2*g448^2*g481*g487*g492^2],
[250,68,g356^2*g391^2*g424^2*g448^2*g468^2*g481^2*g487^2
    *g492^2*g494^2],
[251,68,g357^2*g392^2*g425^2*g449^2*g482*g488^2*g492*g494^2],
[252,68,g358*g359^2*g393^2*g398^2*g425*g426^2*g430*g447
    *g449^2*g450*g452^2*g469*g470^2*g481*g492*g494],
[280,68,g481^2*g492*g494],
[281,68,g487^2*g494],
[293,68,g448^2*g481*g487^2*g492^2*g494^2],
[294,68,g392^2*g428^2*g447*g450*g468^2*g480*g481*g487*g488^2
    *g492^2*g494^2],
[296,68,g448*g468*g481*g487^2*g494^2],
[297,68,g424*g448^2*g468^2*g487*g492*g494^2],
[298,68,g391^2*g424^2*g448^2*g468^2*g481^2*g487^2*g492^2
    *g494^2],
[299,68,g392^2*g425^2*g449^2*g482*g488^2*g492*g494^2],
[300,68,g393^2*g426^2*g430^2*g452*g467*g480*g492^2],
[327,68,g487^2*g494],
[328,68,g492^2],
[340,68,g468^2*g487*g492^2*g494^2],
[341,68,g425^2*g450^2*g467*g469*g481^2*g487*g492*g494^2],
[343,68,g468*g481*g487*g492^2],
[344,68,g448*g468^2*g481^2*g492*g494],
[345,68,g424^2*g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[346,68,g425^2*g449^2*g482*g488^2*g492*g494^2],
[347,68,g426^2*g452^2*g470^2*g480*g494^2],
[368,68,g494^2],
[379,68,g481^2*g492*g494^2],
[380,68,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[382,68,g481*g487*g492*g494^2],
[383,68,g468*g481^2*g487^2*g494],
[384,68,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[385,68,g449^2*g482*g488^2*g492*g494^2],
[413,68,g487^2*g494],
[416,68,g487*g492*g494],
[417,68,g481*g487^2*g492^2],
[418,68,g468^2*g481^2*g487^2*g492^2*g494^2],
[419,68,g482*g488^2*g492*g494^2],
[439,68,g492^2],
[441,68,g492*g494],
[442,68,g487*g492^2*g494^2],
[443,68,g481^2*g487^2*g492^2*g494^2],
[444,68,g488*g494],
[460,68,g494^2],
[462,68,g494],
[463,68,g492*g494^2],
[464,68,g487^2*g492^2*g494^2],
[476,68,g494],
[477,68,g492^2*g494^2],
[486,68,g494^2],
[70,69,g391*g448*g468^2*g487*g492],
[72,69,g356^2*g391*g424^2*g467*g480*g487*g492^2*g494^2],
[73,69,g265*g267^2*g305*g313^2*g315^2*g319*g351^2*g352^2
    *g357*g361*g389*g390^2*g391*g392^2*g395*g424*g425^2*g426^2
    *g447*g449*g450^2*g452^2*g468^2*g469*g470^2*g480*g482^2*g487^2
    *g488*g492^2],
[74,69,g365*g369*g397*g399^2*g403*g425^2*g429^2*g433^2
    *g435^2*g448^2*g450^2*g451^2*g454^2*g455^2*g456^2*g467^2*g469
    *g471^2*g472*g480^2*g483^2],
[75,69,g492^2*g494^2],
[76,69,g265^2*g267*g313^2*g319^2*g351*g361*g391^2*g392^2
    *g423^2*g424*g425^2*g428*g447^2*g448*g450*g467^2*g468^2*g469^2
    *g480^2*g482*g488^2*g494^2],
[77,69,g267^2*g313^2*g361^2*g389*g392^2*g424^2*g425^2
    *g428*g448*g449*g450*g469^2*g480*g481*g482*g487],
[78,69,g216^2*g265*g271^2*g304^2*g319*g351*g356^2*g357^2
    *g358^2*g361^2*g391*g392*g395*g423^2*g424^2*g425*g428*g447^2
    *g448*g467*g469^2*g481*g482],
[79,69,g305^2*g350^2*g352*g358*g390^2*g392^2*g396*g426^2
    *g428^2*g447*g450*g452^2*g467^2*g468^2*g482^2*g483*g487*g489^2
    *g493^2*g494^2],
[80,69,g215^2*g266^2*g314^2*g369^2*g390^2*g392^2*g397
    *g399^2*g404^2*g425*g426^2*g428^2*g429*g432^2*g447*g448*g449
    *g450^2*g451^2*g452^2*g456*g467*g468^2*g470^2*g472*g482*g483
    *g487*g488^2*g489*g492^2],
[81,69,g283*g357^2*g358*g392^2*g395^2*g399*g403*g423*g428
    *g429*g432^2*g448^2*g454*g455^2*g456^2*g467^2*g468*g469^2
    *g473^2*g480^2*g481*g483*g488*g492^2*g493*g494],
[82,69,g449^2*g469^2*g480*g487^2*g488^2*g492*g494],
[117,69,g492],
[120,69,g481*g482*g488^2*g492^2*g494],
[121,69,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492^2*g494^2],
[122,69,g494],
[129,69,g448*g481^2*g492*g494],
[130,69,g468^2*g481*g487^2*g492*g494],
[133,69,g424*g468*g481^2*g492*g494],
[135,69,g391^2*g424*g448^2*g480*g492*g494^2],
[136,69,g313*g315^2*g352*g357^2*g358^2*g361*g389^2*g392
    *g395*g423*g424*g425^2*g428*g448*g449^2*g467*g469^2*g481^2
    *g492],
[137,69,g399*g403*g429*g432^2*g449^2*g454*g455^2*g456^2
    *g468^2*g469^2*g473^2*g474*g480^2*g481^2*g482*g483*g487*g493^2
    *g494],
[138,69,g494^2],
[139,69,g313^2*g315*g357^2*g361^2*g389*g395*g424^2*g425^2
    *g447^2*g448*g449^2*g450*g467^2*g468*g469*g480^2*g481^2*g482^2
    *g488],
[140,69,g315^2*g357^2*g395^2*g423*g425^2*g448^2*g449^2
    *g450*g468*g469*g482*g487*g488^2*g494],
[141,69,g267^2*g313*g319^2*g351^2*g361*g389*g391^2*g392^2
    *g395^2*g424*g425*g428*g447^2*g448^2*g449^2*g450*g467^2*g468
    *g469*g482*g487^2*g492^2*g494],
[142,69,g352^2*g425^2*g449^2*g450^2*g467*g481^2*g482^2
    *g487^2*g488^2*g492*g494],
[143,69,g266^2*g314^2*g369^2*g397*g399^2*g404^2*g425^2
    *g429*g432^2*g448*g450^2*g451^2*g456*g467*g468*g469*g472*g481
    *g483*g487^2*g489],
[144,69,g330*g392^2*g425^2*g428^2*g447*g449^2*g450*g468^2
    *g469^2*g481^2*g488*g494],
[145,69,g488^2],
[174,69,g494],
[177,69,g449^2*g469^2*g480*g482*g487^2*g492],
[185,69,g468*g487^2*g494],
[186,69,g481^2*g487*g492^2*g494],
[189,69,g448*g481*g487^2*g494],
[191,69,g424^2*g448*g468^2*g494],
[192,69,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447*g448
    *g450*g468*g469*g482*g488*g494^2],
[193,69,g483*g492],
[195,69,g357^2*g358*g392^2*g395^2*g423*g428*g448^2*g449^2
    *g467^2*g468*g469*g480^2*g481*g482^2*g487^2*g492*g494],
[196,69,g358^2*g392^2*g428^2*g447*g449^2*g468^2*g469*g481
    *g482^2*g488^2*g492^2*g494],
[197,69,g315^2*g357*g361^2*g389^2*g395*g423*g424^2*g425^2
    *g428^2*g448*g449*g450*g467^2*g468^2*g469*g480^2*g481*g482^2
    *g488^2*g494],
[198,69,g449^2*g469^2*g480*g482*g487^2],
[199,69,g314^2*g369^2*g397*g399^2*g404^2*g429*g432^2*g448
    *g449*g451^2*g456*g468*g469*g472*g482^2*g483*g488*g489*g492
    *g494],
[200,69,g369*g425^2*g449^2*g450^2*g467*g469*g481^2*g487^2
    *g488^2*g492*g494],
[238,69,g481*g492^2],
[239,69,g487^2*g492*g494^2],
[242,69,g468*g487*g492^2],
[244,69,g448^2*g468*g481^2],
[245,69,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480^2*g481*g487*g492^2*g494],
[246,69,g489*g494],
[248,69,g392^2*g425^2*g428^2*g447*g449^2*g450*g468^2*g469^2
    *g481*g488*g492^2],
[249,69,g425^2*g449*g450^2*g467*g469*g480^2*g481^2*g482
    *g487^2*g488^2*g494^2],
[250,69,g358^2*g392*g395^2*g423^2*g428*g447*g448^2*g449^2
    *g450^2*g468*g469*g480^2*g481^2*g487*g492^2],
[251,69,g494^2],
[252,69,g369^2*g397*g399^2*g404^2*g429*g432^2*g448*g449^2
    *g451^2*g456*g468*g469^2*g472*g480^2*g482*g483*g487^2*g489
    *g492*g494],
[253,69,g403*g449^2*g469^2*g480*g482^2*g487^2*g488],
[286,69,g487*g494^2],
[287,69,g492^2*g494],
[290,69,g481*g492*g494^2],
[292,69,g468^2*g481*g487^2],
[293,69,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[294,69,g493],
[296,69,g425^2*g449^2*g450^2*g467*g469*g481^2*g487*g488^2
    *g492],
[297,69,g449^2*g469^2*g480*g487^2*g488^2*g492*g494],
[298,69,g425*g428^2*g447^2*g449*g450*g467*g468^2*g480^2
    *g481*g482^2*g492^2*g494^2],
[300,69,g403^2*g429*g432*g433^2*g451^2*g468*g472*g473*g489^2
    *g493*g494],
[301,69,g432*g488*g494^2],
[333,69,g492],
[334,69,g494^2],
[337,69,g487*g494],
[339,69,g481^2*g487*g492^2],
[340,69,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[343,69,g449^2*g469^2*g480*g482^2*g487^2*g488*g492^2*g494^2],
[344,69,g488^2],
[345,69,g449*g450^2*g467^2*g469*g480*g481^2*g482^2*g487
    *g488^2*g492^2*g494^2],
[347,69,g432^2*g451*g454*g455^2*g472^2*g473*g481*g483^2
    *g487*g492*g493^2*g494],
[348,69,g454],
[372,69,g494],
[376,69,g492],
[378,69,g487^2*g492*g494^2],
[382,69,g488*g494],
[384,69,g469^2*g480^2*g487^2],
[386,69,g454^2*g472^2*g473*g483*g489*g492^2*g494^2],
[387,69,g472],
[410,69,g494],
[412,69,g492^2*g494],
[418,69,g482^2*g492^2],
[420,69,g472^2*g493^2*g494^2],
[421,69,g493^2*g494^2],
[438,69,g494^2],
[443,69,g488^2*g494^2],
[445,69,g493*g494],
[71,70,g467^2*g480^2*g494],
[72,70,g467^2*g480*g487^2*g492^2*g494],
[73,70,g449^2*g467*g469^2*g480^2*g482*g487^2*g494],
[74,70,g350*g365^2*g369*g397^2*g399*g403^2*g425^2*g435^2
    *g448^2*g450^2*g455*g456*g467^2*g468*g469*g470^2*g471*g472^2
    *g480^2*g481^2*g483^2*g487^2*g489*g493*g494^2],
[75,70,g306^2*g309*g314^2*g315^2*g358*g363^2*g369^2*g392^2
    *g396*g399^2*g404^2*g428^2*g433*g447*g448^2*g450*g451^2*g454
    *g455*g456^2*g469*g473^2*g474*g480^2*g481^2*g482^2*g483^2
    *g487*g488^2*g494],
[76,70,g267^2*g315*g357^2*g392*g395^2*g423*g428*g447^2
    *g448^2*g467*g468*g480^2*g481^2*g482^2*g487^2*g488*g492],
[77,70,g216^2*g267^2*g315^2*g358^2*g449*g469*g480^2*g482^2
    *g487*g488*g492^2*g494],
[78,70,g217^2*g268^2*g316^2*g359^2*g393^2*g426^2*g470
    ],
[79,70,g218^2*g306*g309*g314^2*g315^2*g358*g363^2*g365^2
    *g369*g392^2*g396*g397^2*g399^2*g403^2*g404^2*g425^2*g428^2
    *g429^2*g432^2*g435*g447*g448*g449*g454*g455^2*g456*g467*g468^2
    *g469*g471*g473*g474^2*g480^2*g481^2*g482^2*g483*g487^2*g489
    *g492*g494],
[80,70,g219^2*g269^2*g317^2*g427^2*g434*g447*g453*g467
    *g471*g472*g475*g480^2*g492^2*g493*g494^2],
[81,70,g435^2*g448^2*g456^2*g468*g470*g474^2*g483^2*g487
    *g489^2*g492*g493^2],
[82,70,g220^2*g270^2*g306^2*g309*g314^2*g315^2*g318^2
    *g358*g360^2*g363^2*g392^2*g394^2*g396*g397^2*g399^2*g404
    *g425^2*g427^2*g428^2*g429^2*g432^2*g433^2*g435*g447*g448
    *g449*g451^2*g454^2*g455*g468*g469*g471^2*g472^2*g480*g481
    *g482^2*g488*g489^2*g493^2],
[90,70,g492^2],
[117,70,g492^2*g494^2],
[118,70,g480],
[120,70,g494],
[122,70,g449^2*g469^2*g480*g482*g487^2*g492],
[123,70,g492^2*g494^2],
[124,70,g494],
[125,70,g492],
[128,70,g494^2],
[129,70,g468*g481^2*g487*g492^2*g494^2],
[130,70,g481*g487*g492^2*g494],
[132,70,g424^2*g448^2*g468*g487^2*g492*g494],
[134,70,g480^2],
[135,70,g480^2*g492^2*g494^2],
[136,70,g480*g494^2],
[137,70,g399^2*g403*g429^2*g432*g449^2*g451^2*g454*g456^2
    *g468^2*g469^2*g474^2*g480^2*g481^2*g482*g483*g492*g493^2
    *g494^2],
[138,70,g365*g397^2*g403*g404*g425^2*g429^2*g432*g435*g450^2
    *g451*g467^2*g468*g469*g471*g472^2*g473^2*g474*g480*g492^2
    *g493*g494],
[139,70,g315^2*g358*g392^2*g425*g428^2*g447*g450*g467^2
    *g468^2*g480*g481*g487^2*g488^2*g492^2*g494],
[140,70,g267^2*g315^2*g358^2*g449*g469*g480^2*g482^2*g487
    *g488*g492^2*g494],
[141,70,g268^2*g316^2*g359^2*g393^2*g426^2*g470],
[142,70,g306*g309*g314^2*g315^2*g358*g363^2*g365^2*g369
    *g392^2*g396*g397^2*g399^2*g403^2*g404^2*g425^2*g428^2*g429^2
    *g432^2*g435*g448*g449*g454*g455^2*g456*g468^2*g469*g471*g473
    *g474^2*g481^2*g482^2*g483*g487^2*g489*g492^2*g494^2],
[143,70,g269^2*g317^2*g427^2*g434*g453*g467*g471*g472*g475
    *g480^2*g492^2*g493],
[144,70,g456^2*g468^2*g474^2*g481*g483^2*g489^2*g492*g493^2
    *g494],
[145,70,g270^2*g318^2*g360^2*g365*g394^2*g397^2*g403^2
    *g404*g425^2*g427^2*g429*g432^2*g433^2*g435*g449^2*g450^2
    *g451^2*g454^2*g455*g456*g467^2*g471^2*g472^2*g474*g480*g481^2
    *g482^2*g483*g489^2],
[153,70,g494],
[174,70,g494^2],
[179,70,g494^2],
[181,70,g494],
[185,70,g481*g487^2*g492*g494^2],
[186,70,g487*g492*g494^2],
[188,70,g448^2*g468^2*g481*g492^2*g494],
[191,70,g494^2],
[193,70,g432^2*g454^2*g472^2*g474*g481*g487*g492^2*g493
    *g494^2],
[194,70,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g472*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g493^2
    ],
[195,70,g358^2*g425^2*g450^2*g467*g481^2*g482*g488*g494],
[196,70,g315^2*g358^2*g449*g469*g480^2*g482^2*g487*g488
    *g492^2*g494],
[197,70,g316^2*g359^2*g393^2*g426^2*g470],
[198,70,g365*g399^2*g432^2*g451^2*g454^2*g472*g474*g480^2
    *g481^2*g483*g487*g492^2*g493^2*g494],
[199,70,g317^2*g427^2*g434*g453*g471*g472*g475*g480^2*g492^2
    *g493],
[200,70,g474^2*g481^2*g483^2*g487*g489^2*g493^2*g494],
[201,70,g318^2*g360^2*g394^2*g399*g427^2*g429^2*g432^2
    *g433*g449^2*g451*g454^2*g455^2*g456*g469^2*g471*g473^2*g474
    *g480^2*g482*g493^2],
[238,70,g487*g492^2*g494],
[239,70,g492*g494],
[241,70,g468^2*g481^2*g487*g494^2],
[246,70,g454^2*g472^2*g483*g487*g492*g493],
[247,70,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[248,70,g482^2*g492^2*g494^2],
[249,70,g358^2*g449*g469*g480^2*g482^2*g487*g488*g492^2
    *g494],
[250,70,g359^2*g393^2*g426^2*g470],
[251,70,g399*g432*g451*g473*g474^2*g481^2*g487*g489^2*g492
    *g493^2*g494^2],
[252,70,g427^2*g434*g453*g471*g472*g475*g480*g492^2*g493
    ],
[253,70,g483^2*g487^2*g489^2*g492*g493^2],
[254,70,g360^2*g394^2*g427^2*g432^2*g451*g454^2*g455*g471
    *g472*g473^2*g474^2*g481*g483*g487^2*g492^2*g493^2*g494],
[286,70,g492*g494^2],
[287,70,g494],
[289,70,g481^2*g487^2*g492],
[294,70,g472^2*g489*g492*g493*g494^2],
[295,70,g454^2*g472^2*g493*g494],
[296,70,g488^2*g494^2],
[297,70,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[298,70,g393^2*g426^2*g470],
[299,70,g432^2*g451^2*g454*g472*g473*g474*g481*g483*g487^2
    *g489*g492^2*g494^2],
[300,70,g471^2*g493],
[301,70,g489^2*g492^2*g493^2*g494],
[302,70,g394^2*g427^2*g454^2*g471],
[333,70,g494],
[336,70,g487^2*g492^2*g494],
[341,70,g493^2*g494^2],
[342,70,g472^2*g493*g494],
[345,70,g426^2*g470],
[346,70,g454^2*g473*g487^2*g489^2],
[348,70,g493^2*g494^2],
[349,70,g427^2*g471*g472^2],
[375,70,g492^2*g494^2],
[381,70,g493*g494],
[384,70,g470],
[385,70,g472^2*g489^2*g492^2*g493*g494^2],
[388,70,g471*g493*g494],
[409,70,g494^2],
[72,71,g447*g480^2*g481*g487*g492^2],
[73,71,g214^2*g216*g265^2*g267*g271^2*g304*g305^2*g313
    *g352*g356^2*g357*g358^2*g389^2*g390^2*g392^2*g395*g423^2
    *g424^2*g425^2*g426^2*g428^2*g449^2*g450*g452^2*g469^2*g470^2
    *g480^2*g481^2*g482^2*g492^2],
[74,71,g202^2*g255^2*g303^2*g350^2*g358*g359^2*g392*g393^2
    *g398^2*g425*g426^2*g428*g430*g448*g449*g450^2*g452^2*g467^2
    *g469^2*g470^2*g487^2*g488*g489^2*g492^2*g493^2*g494^2],
[75,71,g468*g481^2*g487*g494],
[76,71,g214*g216^2*g267^2*g271*g304^2*g313^2*g319*g351
    *g356*g361*g391*g392^2*g424^2*g428*g448*g449^2*g467^2*g469
    *g482^2*g487^2*g488*g492*g494^2],
[77,71,g214*g216^2*g265*g271^2*g304^2*g319*g351*g356^2
    *g357^2*g358^2*g361^2*g391*g392*g395*g423^2*g424^2*g425*g428
    *g447^2*g448*g467*g469^2*g481*g482],
[78,71,g221^2*g271^2*g319^2*g361^2*g395^2*g428^2*g450^2
    *g469^2*g482^2*g488^2],
[79,71,g222^2*g272^2*g320^2*g362^2*g396^2],
[80,71,g223^2*g257^2*g267^2*g273^2*g305*g315*g321^2*g352^2
    *g354^2*g356^2*g357*g358*g363^2*g390^2*g391*g392^2*g393^2
    *g395*g397^2*g424^2*g425*g426^2*g428*g429^2*g430^2*g449*g450
    *g451^2*g452*g467*g468^2*g469^2*g470^2*g472^2*g473*g481^2
    *g482*g483^2*g489^2*g492*g493],
[81,71,g284*g309*g313*g315^2*g356^2*g361*g365*g369*g389^2
    *g391^2*g392^2*g395*g397*g399*g423*g425^2*g428*g429*g432*g433^2
    *g435^2*g449*g450^2*g451^2*g456^2*g467^2*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g487^2*g488*g489*g493^2*g494],
[82,71,g374*g391*g392*g425*g428^2*g447^2*g449*g450*g467
    *g468^2*g480^2*g481*g482^2*g492^2],
[93,71,g468*g481^2*g492*g494],
[110,71,g492*g494^2],
[117,71,g487*g492^2*g494],
[119,71,g487*g492^2],
[120,71,g449^2*g469^2*g480*g487*g488^2*g494^2],
[121,71,g392*g425*g428*g447^2*g449^2*g450*g468*g480*g481^2
    *g482*g487],
[122,71,g357*g358^2*g392*g395*g423^2*g425^2*g448*g449*g467
    *g480*g481^2*g482*g487*g488^2*g494^2],
[123,71,g392^2*g423^2*g428^2*g450*g467*g468^2*g481*g487^2
    *g488^2*g492*g494],
[129,71,g448*g468^2*g492^2*g494],
[130,71,g448^2*g468*g481^2*g492*g494^2],
[133,71,g480],
[135,71,g467*g487*g492*g494^2],
[136,71,g265^2*g267*g313^2*g315*g319^2*g351*g352^2*g357
    *g391^2*g392*g423^2*g425^2*g428*g447^2*g448^2*g450^2*g469^2
    *g480^2*g482],
[137,71,g255^2*g303^2*g350^2*g393^2*g425*g426^2*g430^2
    *g449*g450*g452*g468*g469^2*g480^2*g482^2*g487*g488*g489^2
    *g492*g493^2],
[138,71,g481*g487^2*g492],
[139,71,g265*g267^2*g315^2*g319*g351^2*g357^2*g361*g389
    *g391*g395*g424*g425^2*g448^2*g450*g468*g480^2*g482^2],
[140,71,g265*g267^2*g313*g319^2*g351^2*g361*g389*g391^2
    *g392^2*g395^2*g424*g425*g428*g447^2*g448^2*g449^2*g450*g467^2
    *g468*g469*g482*g487^2*g492^2*g494],
[141,71,g271^2*g319^2*g361^2*g395^2*g428^2*g450^2*g469^2
    *g482^2*g488^2],
[142,71,g272^2*g320^2*g362^2*g396^2],
[143,71,g273^2*g305^2*g315^2*g321^2*g352*g358*g363^2*g390^2
    *g391^2*g392*g397^2*g424*g425^2*g426^2*g428*g429^2*g448*g449^2
    *g450*g451^2*g452^2*g468*g469^2*g470^2*g472^2*g473*g480*g481
    *g483^2*g488*g489^2*g492^2*g493*g494],
[144,71,g331*g357*g365*g369*g391^2*g395*g397*g399^2*g403
    *g423^2*g424^2*g425*g428*g429^2*g433^2*g435^2*g447*g448^2
    *g449^2*g451^2*g454^2*g455^2*g456*g467^2*g468*g471^2*g472^2
    *g480*g482*g483^2*g487^2*g494^2],
[145,71,g408*g424*g425*g449*g450^2*g467^2*g469*g480*g481^2
    *g482^2*g487*g488^2*g492^2*g494^2],
[155,71,g481^2*g492^2*g494],
[167,71,g494],
[174,71,g492*g494^2],
[176,71,g492*g494^2],
[177,71,g425*g449*g450*g467^2*g469*g481*g482*g487^2*g488^2
    *g492^2*g494],
[178,71,g392*g425*g428*g447^2*g468*g469*g488*g492^2],
[179,71,g425^2*g447^2*g450^2*g469*g480*g481^2*g487*g492^2
    *g494],
[185,71,g468*g481^2*g494^2],
[186,71,g468^2*g481*g487^2*g494],
[191,71,g480*g492*g494],
[192,71,g313^2*g315*g357^2*g358*g361^2*g389*g392*g424^2
    *g425*g447^2*g449^2*g450*g467^2*g468^2*g469^2*g482^2*g488
    ],
[193,71,g303^2*g350^2*g426^2*g449*g452^2*g469*g470^2*g481
    *g482*g489^2*g492^2*g493^2],
[194,71,g487*g492^2*g494],
[195,71,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423
    *g424*g428*g448*g449^2*g468^2*g469*g481*g488^2],
[196,71,g313*g315^2*g357*g361^2*g389^2*g395*g423*g424^2
    *g425^2*g428^2*g448*g449*g450*g467^2*g468^2*g469*g480^2*g481
    *g482^2*g488^2*g494],
[197,71,g319^2*g361^2*g395^2*g428^2*g450^2*g469^2*g482^2
    *g488^2],
[198,71,g320^2*g362^2*g396^2],
[199,71,g321^2*g352^2*g358^2*g363^2*g397^2*g424^2*g425
    *g429^2*g448*g449*g450*g451^2*g468*g472^2*g473*g480*g482*g483^2
    *g487^2*g489^2*g492^2*g493],
[200,71,g370*g392*g399*g403*g424^2*g428*g429*g432^2*g447^2
    *g448^2*g449*g450*g454*g455^2*g456^2*g467*g468^2*g473^2*g480^2
    *g482*g483*g487^2*g488^2*g493*g494^2],
[201,71,g435*g448*g449*g469^2*g480^2*g487^2],
[208,71,g487^2*g494^2],
[227,71,g494],
[229,71,g494],
[230,71,g449*g469*g480^2*g487*g488^2*g492],
[231,71,g425*g449*g450*g467^2*g481*g482*g494^2],
[232,71,g449^2*g467^2*g469^2*g482*g487^2*g492*g494^2],
[238,71,g481*g487^2],
[239,71,g481^2*g487*g492^2],
[244,71,g494],
[245,71,g357^2*g358*g392^2*g395^2*g423*g425*g448^2*g467^2
    *g481^2*g482*g487^2*g488^2*g492*g494^2],
[246,71,g350^2*g487*g488^2*g489^2*g492*g493^2],
[247,71,g492*g494^2],
[248,71,g357*g358^2*g395*g423^2*g425^2*g428*g447*g448*g449
    *g450*g468*g469*g480^2*g481^2*g482*g487^2],
[249,71,g357*g358^2*g392*g395^2*g423^2*g428*g447*g448^2
    *g449^2*g450^2*g468*g469*g480^2*g481^2*g487*g492^2],
[250,71,g361^2*g395^2*g428^2*g450^2*g469^2*g482^2*g488^2
    ],
[251,71,g362^2*g396^2],
[252,71,g363^2*g397^2*g429^2*g448^2*g449^2*g451^2*g468
    *g469^2*g472^2*g473*g480^2*g481*g482*g483^2*g487^2*g489^2
    *g493],
[253,71,g404*g425*g448^2*g450*g467^2*g468^2*g469*g480*g482^2
    *g487*g488*g492^2*g494^2],
[254,71,g456*g468*g482*g488*g492*g494],
[260,71,g492^2],
[280,71,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[281,71,g480^2],
[286,71,g487*g492^2],
[287,71,g487^2*g492*g494^2],
[293,71,g392^2*g425^2*g428^2*g447*g468^2*g469^2*g487*g488^2
    ],
[294,71,g489^2*g493^2*g494^2],
[295,71,g494],
[296,71,g392*g428*g447^2*g450*g467*g468*g469^2*g480^2*g481
    *g482*g488*g494],
[297,71,g392*g425*g428^2*g447^2*g449*g450*g467*g468^2*g480^2
    *g481*g482^2*g492^2*g494^2],
[298,71,g395^2*g428^2*g450^2*g469^2*g482^2*g488^2],
[299,71,g396^2],
[300,71,g397^2*g429^2*g451^2*g468^2*g472^2*g473*g481*g483^2
    *g487^2*g489^2*g492*g493*g494^2],
[301,71,g433*g449*g468^2*g469*g480^2*g481^2*g482*g488^2
    *g492*g494^2],
[302,71,g474*g481*g488*g494],
[308,71,g494^2],
[333,71,g492*g494^2],
[334,71,g492^2*g494],
[340,71,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492],
[341,71,g493^2],
[343,71,g425*g450*g467^2*g469*g480*g481*g482^2*g487*g488
    ],
[344,71,g425*g449*g450^2*g467^2*g469*g480*g481^2*g482^2
    *g487*g488^2*g492^2*g494^2],
[345,71,g428^2*g450^2*g469^2*g482^2*g488^2],
[347,71,g429^2*g451^2*g472^2*g473*g481^2*g483^2*g487^2
    *g489^2*g493*g494^2],
[348,71,g455*g481^2*g487^2*g488^2*g492^2*g494],
[349,71,g483*g487],
[372,71,g494],
[373,71,g494^2],
[379,71,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[382,71,g449*g469*g480^2*g482*g487*g488^2*g492],
[383,71,g449*g469^2*g480^2*g487^2],
[384,71,g450^2*g469^2*g482^2*g488^2],
[386,71,g451^2*g472^2*g473*g483^2*g489^2*g492*g493*g494],
[387,71,g473*g487^2*g492^2*g494^2],
[388,71,g489*g492],
[416,71,g488^2*g494^2],
[417,71,g482*g488*g492*g494],
[418,71,g469^2*g482^2*g488^2],
[420,71,g472^2*g473*g483^2*g487*g489^2*g492*g493*g494],
[421,71,g489^2*g492^2*g493^2*g494],
[422,71,g493*g494],
[442,71,g488*g494],
[443,71,g482^2*g488^2],
[445,71,g489*g492*g494],
[464,71,g488^2],
[466,71,g493*g494],
[73,72,g216*g267*g313*g315*g358*g361*g389^2*g392*g395^2
    *g424*g428^2*g447*g448^2*g449^2*g467*g468^2*g469*g481^2*g487^2
    *g488*g492^2*g494],
[74,72,g310*g314^2*g315*g316^2*g330*g354*g358*g359^2*g363^2
    *g364^2*g393^2*g396*g397*g398*g399*g403^2*g404*g423^2*g424
    *g425^2*g426^2*g429*g432^2*g433*g447*g450^2*g451*g454^2*g455^2
    *g467^2*g468^2*g469*g471^2*g472*g473*g480*g481*g487*g488^2
    *g492^2*g493^2*g494^2],
[75,72,g205*g447^2*g467^2*g480^2],
[76,72,g210^2*g216*g262*g267*g268*g316*g322*g354*g357
    *g358*g364^2*g389^2*g392*g393*g395*g398^2*g425^2*g426^2*g430^2
    *g448*g449^2*g450^2*g452*g467*g468^2*g469^2*g470^2*g481^2
    *g482^2*g488*g492^2*g494^2],
[77,72,g216^2*g267^2*g274*g313^2*g315^2*g322*g351^2*g358
    *g361^2*g389^2*g395*g398*g423*g424^2*g430*g448^2*g449^2*g450^2
    *g467^2*g468^2*g469^2*g470*g480^2*g482*g487^2*g494],
[78,72,g224^2*g274^2*g322^2*g364^2*g398^2*g430^2*g452^2
    *g470^2],
[79,72,g225^2*g275^2*g323^2*g358*g365^2*g399^2*g423^2
    *g425*g432*g447^2*g449^2*g450*g451*g454^2*g469*g472*g473^2
    *g474^2*g480^2*g487*g488*g489^2*g493^2],
[80,72,g226^2*g276^2*g324^2*g389^2*g427*g431*g434^2*g447^2
    *g449^2*g453^2*g467^2*g468*g469^2*g471^2*g472^2*g473^2*g475^2
    *g480*g481*g482*g483*g488^2*g489*g493^2],
[81,72,g452^2*g470^2],
[82,72,g227^2*g258^2*g277^2*g304*g306*g325^2*g351*g366^2
    *g397*g400^2*g404^2*g423*g424*g425*g429*g431^2*g432^2*g433^2
    *g435^2*g448*g450*g453^2*g454^2*g456*g468^2*g469^2*g471*g472^2
    *g473^2*g480*g481*g482*g483*g488*g489^2*g492*g494^2],
[90,72,g487*g492*g494^2],
[92,72,g468^2*g492*g494^2],
[118,72,g467^2*g492^2*g494],
[119,72,g492^2*g494],
[120,72,g492^2*g494],
[121,72,g494],
[122,72,g447^2*g467^2*g480^2*g481^2*g487*g492^2*g494^2],
[123,72,g392^2*g428^2*g447*g449^2*g450*g467*g468^2*g469^2
    *g480^2*g481*g482*g488^2],
[125,72,g487^2],
[129,72,g492^2],
[130,72,g389*g447^2*g480*g481*g487^2],
[132,72,g391*g424*g468^2*g480^2*g481^2*g487^2*g492],
[133,72,g480*g492],
[134,72,g467^2*g480^2*g487^2*g492],
[136,72,g267*g315*g357*g358*g395*g423^2*g425*g428^2*g448
    *g449^2*g450^2*g467*g468^2*g469^2*g480^2*g481^2*g487*g488^2
    *g492^2*g494],
[137,72,g354*g358*g359^2*g390*g393^2*g398^2*g399^2*g403^2
    *g404^2*g426^2*g429^2*g430*g432*g433^2*g447^2*g448^2*g456
    *g467*g470*g472^2*g473*g474*g480^2*g483*g487^2*g492^2],
[138,72,g306^2*g309*g315^2*g358*g363^2*g365*g369*g392*g396^2
    *g397^2*g399^2*g404*g428*g429*g432^2*g433^2*g447^2*g448*g449^2
    *g450^2*g451^2*g453*g455*g456*g468^2*g471*g472*g473^2*g474
    *g480*g482*g483^2*g488^2*g489^2*g492*g493^2*g494^2],
[139,72,g262^2*g267*g310*g315*g316*g359*g364*g390*g392
    *g398^2*g423^2*g425*g426*g428*g430^2*g449*g452^2*g468*g469
    *g470^2*g480^2*g481^2*g482*g487*g488^2*g492^2*g494],
[140,72,g267^2*g315^2*g322*g357^2*g358^2*g364*g389^2*g395^2
    *g423^2*g428*g430*g447*g448^2*g449^2*g452*g468^2*g469*g481^2
    *g482^2*g487^2*g492*g494^2],
[141,72,g274^2*g322^2*g364^2*g398^2*g430^2*g452^2*g470^2
    ],
[142,72,g275^2*g323^2*g365^2*g399^2*g432*g447^2*g451*g454^2
    *g467^2*g472*g473^2*g474^2*g481^2*g487^2*g489^2*g492*g493^2
    ],
[143,72,g276^2*g324^2*g423^2*g427*g431*g434^2*g447^2*g449^2
    *g453^2*g467*g469^2*g471^2*g472^2*g473^2*g475^2*g481*g482
    *g483*g488^2*g489*g493^2*g494],
[144,72,g470^2],
[145,72,g277^2*g306^2*g325^2*g351*g366^2*g389*g397^2*g400^2
    *g404*g423*g425^2*g431^2*g432*g433*g435*g448*g449*g450^2*g451^2
    *g453^2*g454*g455*g456^2*g467^2*g468*g469^2*g472^2*g473^2
    *g474^2*g481*g482^2*g483^2*g488*g489^2*g492^2*g493],
[153,72,g492^2*g494],
[154,72,g481*g487^2*g492^2*g494],
[175,72,g480^2*g494^2],
[176,72,g494^2],
[178,72,g467^2*g480^2*g487^2*g492*g494^2],
[179,72,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[181,72,g492^2],
[185,72,g494^2],
[186,72,g423*g467^2*g487*g492^2],
[188,72,g424*g448*g481^2*g487^2*g492^2*g494],
[189,72,g494],
[190,72,g480^2*g492^2*g494],
[192,72,g315*g358*g392*g428*g447^2*g450^2*g468*g469*g480^2
    *g481^2*g482*g487*g494^2],
[193,72,g390*g393^2*g426^2*g430^2*g433^2*g449^2*g452*g455^2
    *g467^2*g468^2*g469^2*g470*g473^2*g480^2*g481^2*g482*g487^2
    *g489*g492^2],
[194,72,g365*g369*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435*g448^2*g449*g450*g451*g454*g455*g456^2*g468^2*g471^2
    *g472*g473*g474*g487*g488^2*g489^2*g492^2*g494],
[195,72,g310^2*g315*g354*g358*g359*g393*g398*g425*g430^2
    *g447^2*g449*g450*g452^2*g470*g481*g487^2*g488^2],
[196,72,g315^2*g358^2*g364*g392^2*g398*g423^2*g428^2*g447^2
    *g449*g450*g452*g467*g468^2*g469*g470*g480^2*g481^2*g482*g488^2
    *g494^2],
[197,72,g322^2*g364^2*g398^2*g430^2*g452^2*g470^2],
[198,72,g323^2*g365^2*g399^2*g432*g451*g454^2*g467^2*g472
    *g473^2*g474^2*g480^2*g481^2*g487^2*g489^2*g492*g493^2*g494^2],
[199,72,g324^2*g427*g431*g434^2*g447*g449^2*g453^2*g469^2
    *g471^2*g472^2*g473^2*g475^2*g482*g483*g488^2*g489*g492^2
    *g493^2*g494],
[201,72,g325^2*g366^2*g389*g397*g400^2*g404^2*g423*g425
    *g429^2*g431^2*g432^2*g433*g435^2*g447*g449*g450*g451^2*g453^2
    *g454*g455^2*g468*g471*g473^2*g474*g481*g482*g483*g487^2*g492^2
    *g493^2],
[207,72,g487*g492^2*g494^2],
[231,72,g480^2*g492^2*g494],
[232,72,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[234,72,g494^2],
[239,72,g447*g480^2*g492*g494^2],
[241,72,g448*g468*g487^2*g492^2*g494^2],
[243,72,g494^2],
[245,72,g358*g425*g449^2*g450*g467^2*g469*g480*g481*g487
    *g488^2*g494],
[246,72,g426^2*g452^2*g455^2*g470^2*g473^2*g480^2*g481^2
    *g487^2*g489*g494^2],
[247,72,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[248,72,g354^2*g358*g390*g393*g426*g430*g452^2*g467^2*g470^2
    *g480*g488^2*g492^2*g494^2],
[249,72,g358^2*g398*g425^2*g430*g447^2*g449*g450^2*g467^2
    *g469^2*g470*g481^2*g482^2*g492^2*g494^2],
[250,72,g364^2*g398^2*g430^2*g452^2*g470^2],
[251,72,g365^2*g399^2*g432*g451*g454^2*g472*g473^2*g474^2
    *g480^2*g481^2*g487^2*g489^2*g492*g493^2*g494^2],
[252,72,g427*g431*g434^2*g447^2*g449^2*g453^2*g467*g469^2
    *g471^2*g472^2*g473^2*g475^2*g480*g482*g483*g487^2*g488^2
    *g489*g492*g493^2],
[254,72,g366^2*g400^2*g423*g429*g431^2*g433^2*g447*g449
    *g451^2*g453^2*g454^2*g455*g456^2*g467*g469*g471^2*g481*g482^2
    *g487^2*g488*g492^2*g493^2*g494],
[259,72,g492*g494^2],
[280,72,g494^2],
[287,72,g467*g494],
[289,72,g468*g481*g492^2*g494^2],
[294,72,g473^2*g487^2*g489*g492^2*g494],
[295,72,g455^2*g473^2*g474^2*g483^2*g494],
[296,72,g390^2*g426*g449^2*g452*g469^2*g470*g482*g487^2
    *g492*g494^2],
[297,72,g430*g452*g467^2*g480*g492*g494^2],
[298,72,g398^2*g430^2*g452^2*g470^2],
[299,72,g399^2*g432*g451*g454^2*g472*g473^2*g474^2*g481^2
    *g487^2*g489^2*g492*g493^2*g494^2],
[300,72,g453*g467^2*g471*g480*g489^2*g493^2],
[302,72,g400^2*g431^2*g447*g451*g453^2*g455^2*g467*g471^2
    *g472*g473^2*g474^2*g480*g483^2*g487^2*g489*g492^2*g494^2],
[307,72,g494],
[334,72,g480],
[336,72,g481*g487*g494^2],
[341,72,g489*g492^2],
[342,72,g473^2*g483^2*g494],
[344,72,g452*g470*g480^2*g494],
[345,72,g430^2*g452^2*g470^2],
[346,72,g432*g451*g454^2*g472*g473^2*g474^2*g481^2*g487^2
    *g489^2*g492*g493^2*g494^2],
[347,72,g471*g480^2*g493^2],
[349,72,g431^2*g453^2*g467*g471^2*g472*g473*g480*g487^2
    *g489*g492^2*g493^2],
[375,72,g487*g492],
[380,72,g493*g494^2],
[381,72,g494],
[383,72,g470],
[384,72,g452^2*g470^2],
[385,72,g454*g473^2*g487*g493^2],
[388,72,g453^2*g471^2*g480*g489^2*g492^2*g493^2],
[409,72,g492*g494],
[418,72,g470^2],
[419,72,g472*g489*g492*g493^2*g494],
[422,72,g471^2*g493^2*g494^2],
[436,72,g494],
[74,73,g355*g367*g401*g425^2*g432^2*g434*g449^2*g450^2
    *g451*g453*g455*g467*g473*g474^2*g475*g480^2*g482^2*g483*g489^2
    *g493*g494^2],
[75,73,g263^2*g311^2*g355^2*g432^2*g434^2*g451*g454*g455
    *g472^2*g473*g474^2*g475^2*g481*g483*g489*g494^2],
[76,73,g258*g314*g355*g362^2*g363*g365^2*g369^2*g394^2
    *g396*g397^2*g399^2*g424^2*g427*g431*g434*g435*g447^2*g448^2
    *g449^2*g453^2*g454^2*g455*g456*g469^2*g471^2*g472*g473*g475
    *g481*g482*g483*g487^2*g488*g489^2*g493^2],
[77,73,g215*g218^2*g306*g309*g314^2*g315^2*g357*g363^2
    *g365^2*g369*g392*g395*g396*g397^2*g399^2*g403^2*g404^2*g423^2
    *g425*g429^2*g432^2*g435*g447^2*g448^2*g450^2*g454*g455^2
    *g456*g467^2*g468*g471*g473*g474^2*g480^2*g481*g482^2*g483
    *g488*g489*g492],
[78,73,g223*g225^2*g267*g275^2*g305^2*g315^2*g323^2*g352
    *g358*g365^2*g390*g391*g392*g399^2*g423^2*g426*g428*g432*g450^2
    *g451*g452*g454^2*g468*g469*g470*g472*g473^2*g474^2*g480*g481^2
    *g487^2*g488^2*g489^2*g492^2*g493^2],
[79,73,g228^2*g278^2*g326^2*g367^2*g401^2*g434*g472^2
    *g475*g493^2*g494],
[80,73,g229^2*g279^2*g355^2*g401*g434*g449^2*g469^2*g471^2
    *g472^2*g475*g480*g482*g487^2*g492*g493*g494],
[81,73,g286^2*g333^2*g355*g372^2*g394^2*g397*g399*g403^2
    *g404^2*g406^2*g425*g432*g433^2*g434^2*g435^2*g437*g449^2
    *g450*g451*g454*g456^2*g467^2*g468^2*g469*g472^2*g474^2*g475^2
    *g480*g481^2*g483*g487^2*g488^2*g493],
[82,73,g376^2*g394*g401*g403^2*g410^2*g427*g429*g432*g433^2
    *g442*g449^2*g451^2*g454^2*g455^2*g457*g459*g464*g468*g469^2
    *g471^2*g472^2*g473^2*g474^2*g475*g480*g482*g483^2*g487^2
    *g489*g493*g494],
[87,73,g468*g487^2*g494^2],
[99,73,g487^2*g492^2],
[108,73,g480],
[110,73,g492^2],
[113,73,g447*g467^2*g480^2*g492],
[115,73,g467^2*g492^2*g494],
[116,73,g423^2*g447*g467^2*g480^2*g487*g492^2*g494^2],
[117,73,g492],
[120,73,g454^2*g472*g473^2*g487*g489*g492*g493*g494],
[122,73,g492^2*g494],
[123,73,g494^2],
[124,73,g492*g494],
[125,73,g494],
[126,73,g424*g448*g467*g468*g487^2*g492^2*g494^2],
[127,73,g391^2*g424^2*g467*g468^2*g480*g492],
[128,73,g447*g467^2*g487*g492],
[129,73,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492^2
    *g494^2],
[130,73,g492*g494^2],
[131,73,g356*g391^2*g424*g447^2*g467*g480^2*g487*g494^2],
[132,73,g313^2*g315*g352^2*g361^2*g389*g392*g395*g423*g424^2
    *g428*g447^2*g448*g449*g450^2*g467*g468^2*g469*g480*g482^2
    *g492^2],
[133,73,g480^2*g494],
[134,73,g265*g267^2*g315*g319*g351^2*g352*g357*g358^2*g361^2
    *g389^2*g391*g392*g395^2*g424^2*g428*g467^2*g468^2*g469*g480^2
    *g481^2*g488*g492^2*g494],
[135,73,g267^2*g315*g357^2*g358*g392^2*g395^2*g423*g425
    *g447^2*g448^2*g449*g467*g469*g480^2*g482^2*g487^2*g488*g494^2],
[137,73,g401*g449^2*g454^2*g469^2*g471*g472*g480*g482*g487^2
    *g489*g492*g493^2*g494],
[138,73,g311^2*g355^2*g434^2*g454^2*g475^2*g489*g492*g493^2
    *g494],
[139,73,g306*g369*g396^2*g403*g404*g427^2*g429*g432^2*g433^2
    *g434*g448*g449*g451^2*g453*g455^2*g467^2*g468*g469*g471*g473
    *g475*g480*g481*g482^2*g483^2*g487^2*g488*g492^2*g493*g494],
[140,73,g266*g306*g309*g314^2*g315^2*g358*g363^2*g365^2
    *g369*g396*g397^2*g399^2*g403^2*g404^2*g425^2*g429^2*g432^2
    *g435*g447^2*g448*g449*g450^2*g454*g455^2*g456*g467*g471*g473
    *g474^2*g481*g482^2*g483*g487^2*g488*g489*g492^2],
[141,73,g273*g275^2*g315*g323^2*g352^2*g358^2*g365^2*g399^2
    *g425*g432*g447^2*g448*g449^2*g450*g451*g454^2*g467*g469*g472
    *g473^2*g474^2*g480*g481*g487*g488*g489^2*g492^2*g493^2*g494^2],
[142,73,g278^2*g326^2*g367^2*g401^2*g434*g472^2*g475*g493^2
    *g494],
[143,73,g279^2*g355^2*g401*g434*g449^2*g469^2*g471^2*g472
    *g475*g480*g482*g487^2*g493*g494^2],
[144,73,g333^2*g372^2*g406^2*g427^2*g429*g432*g433^2*g434
    *g449*g451^2*g454^2*g455^2*g456^2*g458*g469*g472*g473*g475
    *g480^2*g482^2*g483^2*g488*g492^2*g493*g494],
[145,73,g410^2*g427*g432^2*g434^2*g451*g454*g455^2*g459
    *g463*g471^2*g472^2*g475^2*g477*g481*g483*g484^2*g487*g489
    *g492*g494],
[150,73,g481^2*g487^2*g494^2],
[167,73,g494^2],
[170,73,g467*g480^2*g494],
[172,73,g480^2*g494^2],
[173,73,g447^2*g467*g480^2*g492*g494^2],
[174,73,g494],
[178,73,g494^2],
[180,73,g494],
[182,73,g448*g468*g480*g481*g492^2*g494^2],
[183,73,g424^2*g448^2*g480*g481^2*g494],
[184,73,g467*g480^2*g492*g494],
[185,73,g449^2*g469^2*g480*g482*g487^2*g492],
[186,73,g494],
[187,73,g391*g424^2*g448*g467^2*g480*g492],
[188,73,g357^2*g358*g395^2*g423*g425*g428*g447*g448^2*g450
    *g467^2*g468*g469^2*g480*g481^2*g492^2*g494^2],
[190,73,g313*g315^2*g358*g361*g389^2*g392*g395^2*g423^2
    *g424*g425*g428^2*g448^2*g449*g450*g469*g480*g481^2*g488^2
    *g494],
[191,73,g315^2*g358*g392^2*g425^2*g428^2*g447*g467^2*g468^2
    *g469^2*g480^2*g487^2*g488*g492*g494^2],
[193,73,g434^2*g475^2*g493^2*g494^2],
[194,73,g355^2*g434^2*g475^2*g493^2*g494],
[195,73,g397^2*g403*g404*g425^2*g429*g432^2*g433*g435*g449^2
    *g450^2*g454^2*g455*g456*g467*g468*g472^2*g473*g474^2*g480
    *g481*g482^2*g487^2*g492*g493*g494^2],
[196,73,g314*g365*g399^2*g425*g432^2*g449^2*g450*g451^2
    *g454^2*g467^2*g469*g472*g474*g483*g488^2*g492^2*g493^2],
[197,73,g321*g323^2*g358*g365^2*g399^2*g432*g449^2*g451
    *g454^2*g467^2*g469^2*g472*g473^2*g474^2*g482*g489^2*g492^2
    *g493^2*g494^2],
[198,73,g326^2*g367^2*g401^2*g434*g472^2*g475*g493^2*g494],
[199,73,g355^2*g401*g434*g449^2*g469^2*g471^2*g472*g475
    *g480*g482*g487^2*g493^2*g494^2],
[200,73,g372^2*g406^2*g451*g454*g455^2*g471*g472*g474^2
    *g475*g483^2*g487*g489*g493*g494],
[201,73,g454^2*g459*g471^2*g472^2*g473*g476*g483*g486*g489
    *g492^2*g493^2*g494],
[202,73,g492*g494^2],
[223,73,g480],
[226,73,g467^2*g480*g494],
[235,73,g468*g481*g487*g494^2],
[236,73,g448^2*g468^2*g487^2],
[237,73,g480*g494],
[240,73,g424*g448^2*g468*g480^2*g494],
[241,73,g392^2*g428^2*g447*g450*g467*g468^2*g481*g487*g488^2
    *g492],
[243,73,g357*g358^2*g395*g423^2*g425*g428^2*g447^2*g448
    *g450^2*g468^2*g480*g482*g487*g488^2*g494^2],
[244,73,g358^2*g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2
    *g487^2*g488*g492^2*g494^2],
[246,73,g493*g494],
[247,73,g434^2*g472*g475^2*g493^2*g494],
[248,73,g429^2*g432*g433*g449^2*g451*g454^2*g455*g456*g469^2
    *g472^2*g473*g474*g480*g481*g482*g483^2*g487*g489^2],
[249,73,g369*g397^2*g399^2*g403^2*g404*g429*g432^2*g433^2
    *g448^2*g449^2*g451^2*g454*g455^2*g456^2*g468*g469^2*g472^2
    *g482*g483^2*g487*g489],
[250,73,g363*g365^2*g399^2*g432*g449^2*g451*g454^2*g469^2
    *g472*g473^2*g474^2*g481^2*g482*g487*g489^2*g492^2*g493^2
    *g494],
[251,73,g367^2*g401^2*g434*g472^2*g475*g493^2*g494],
[252,73,g434*g472^2*g475*g493],
[253,73,g406^2*g472^2*g473*g484*g487^2*g492],
[254,73,g472^2*g485*g491*g493^2*g494^2],
[255,73,g494],
[276,73,g480^2],
[283,73,g481*g487*g492],
[284,73,g468^2*g481^2*g492^2],
[288,73,g448*g468^2*g481],
[289,73,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[291,73,g392*g428*g447^2*g449^2*g450^2*g467^2*g468*g480^2
    *g481^2*g487*g494^2],
[296,73,g451^2*g454*g455*g474*g483^2*g489*g493*g494^2],
[297,73,g403*g429^2*g433*g451^2*g454*g455^2*g468^2*g472^2
    *g474*g489^2*g492^2],
[298,73,g397*g399^2*g432*g451*g454^2*g472*g473^2*g474^2
    *g481^2*g487^2*g489^2*g492*g493^2],
[299,73,g401^2*g434*g472^2*g475*g493^2*g494],
[301,73,g489^2*g492^2*g494],
[302,73,g490*g493*g494],
[330,73,g487*g492*g494],
[331,73,g481^2*g487^2*g494^2],
[335,73,g468*g481^2*g487],
[336,73,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[338,73,g425*g450*g467^2*g469^2*g480^2*g481*g482*g487^2
    *g488*g492^2*g494],
[343,73,g473^2*g487*g489*g492*g493^2*g494^2],
[344,73,g432*g451^2*g455*g481^2*g487*g489*g492*g494],
[345,73,g429*g432*g451*g454^2*g472*g473^2*g474^2*g481^2
    *g487^2*g489^2*g492*g493^2*g494^2],
[346,73,g434*g472^2*g475*g493^2*g494],
[348,73,g493^2*g494^2],
[369,73,g492*g494],
[370,73,g487^2*g492^2],
[374,73,g481*g487^2*g492],
[377,73,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[382,73,g489*g492*g494^2],
[383,73,g454*g472^2*g473^2*g483^2*g489*g493^2*g494^2],
[384,73,g451*g454*g473^2*g487*g493^2],
[403,73,g494],
[404,73,g492^2*g494^2],
[408,73,g487*g492^2*g494],
[416,73,g493*g494],
[417,73,g472*g493^2*g494^2],
[418,73,g472^2*g473^2*g483*g487^2*g489^2*g492*g493],
[433,73,g494^2],
[435,73,g492*g494^2],
[442,73,g493^2*g494^2],
[443,73,g489^2*g492^2*g493^2],
[456,73,g494],
[464,73,g493^2*g494^2],
[75,74,g207^2*g259*g307^2*g353^2*g399^2*g403^2*g429^2
    *g451*g454^2*g455^2*g456*g468*g472*g473^2*g480^2*g481^2*g482^2
    *g483*g488^2*g489^2*g493],
[76,74,g212*g451^2*g454*g455*g472^2*g473*g474*g483^2*g487^2
    *g489],
[77,74,g220*g390*g399*g403^2*g426*g429*g432*g451*g452
    *g456*g468*g470*g480*g483*g487*g492*g493*g494],
[78,74,g227*g351^2*g354*g358*g359^2*g389^2*g390*g392*g393^2
    *g398^2*g399*g403*g404*g423^2*g426^2*g428*g429*g430*g432^2
    *g433^2*g450^2*g454*g455*g456^2*g467^2*g468^2*g469*g470*g472
    *g482*g483^2*g488^2*g492^2*g493*g494^2],
[79,74,g401*g442^2*g449^2*g454^2*g457^2*g463^2*g464^2
    *g469^2*g471*g475^2*g476^2*g477^2*g480*g482*g484^2*g485^2
    *g486^2*g487^2*g489^2*g490^2*g491^2*g492^2*g493^2],
[80,74,g230^2*g416^2*g441^2*g462^2*g464^2*g477^2*g485
    *g486^2*g491*g492*g493*g494^2],
[81,74,g231^2*g280^2*g327^2*g399*g403*g429*g432^2*g441^2
    *g449*g454*g455^2*g456^2*g462^2*g463^2*g468^2*g469*g472^2
    *g473^2*g476^2*g481^2*g482^2*g483*g487^2*g488*g491^2*g492
    *g493^2],
[82,74,g232^2*g260^2*g281^2*g308*g328^2*g368^2*g399*g402^2
    *g403*g407^2*g429*g432^2*g449*g454*g455^2*g456^2*g460^2*g468^2
    *g469*g473^2*g476^2*g481^2*g482^2*g483*g485*g487^2*g488*g490^2
    *g491*g492^2*g494],
[85,74,g487^2],
[94,74,g468*g487^2*g494],
[96,74,g468*g492^2*g494],
[103,74,g481^2*g487^2*g494],
[104,74,g492^2*g494],
[105,74,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492^2*g494^2],
[106,74,g468*g481^2*g492*g494^2],
[107,74,g448*g481*g487^2*g492^2],
[108,74,g425*g450*g467^2*g469^2*g480*g481*g482*g487^2*g488
    *g492*g494^2],
[111,74,g448*g487*g492*g494^2],
[112,74,g449^2*g469*g480^2*g487*g492*g494],
[113,74,g392*g425*g428*g447^2*g449^2*g450*g468*g480*g482
    *g487^2*g492^2*g494^2],
[114,74,g424^2*g448^2*g468^2*g481^2*g487*g492*g494^2],
[115,74,g392^2*g425*g428^2*g447*g467^2*g468^2*g482*g487^2
    *g488^2*g492^2*g494^2],
[116,74,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[117,74,g357*g358^2*g395*g423^2*g425^2*g428^2*g448*g468^2
    *g480*g481*g487^2*g488*g492*g494^2],
[118,74,g454*g472*g473*g487^2*g492],
[120,74,g472*g489^2*g492^2*g493^2*g494],
[122,74,g432^2*g451*g455*g473^2*g474^2*g481*g483*g487^2
    *g493^2*g494^2],
[126,74,g487*g492^2*g494^2],
[127,74,g313*g315^2*g357^2*g358*g361*g389^2*g392^2*g395
    *g424*g425^2*g428^2*g447*g448*g449^2*g450^2*g467*g468*g480^2
    *g481*g482^2*g488^2*g492^2*g494^2],
[128,74,g454^2*g472^2*g473^2*g487*g489*g493],
[129,74,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[130,74,g399^2*g429*g432^2*g433^2*g449*g451^2*g454*g456^2
    *g469*g480*g481^2*g482^2*g483^2*g487*g488*g489*g493^2*g494],
[131,74,g265*g267^2*g313^2*g315*g319*g351^2*g357*g361*g389^2
    *g391*g395*g423^2*g424*g428*g450*g467^2*g468^2*g469*g480*g482^2
    *g488^2*g494],
[132,74,g399^2*g403^2*g429^2*g432*g449*g455*g456*g468*g469
    *g472*g473^2*g480*g481^2*g482^2*g483^2*g488*g489^2*g494],
[133,74,g399*g403^2*g429*g432^2*g449*g451*g456*g468*g469
    *g474^2*g480*g481^2*g482^2*g488*g493*g494],
[134,74,g255*g393*g425^2*g430*g449^2*g450^2*g452*g468^2
    *g469*g482*g488^2*g494],
[135,74,g354^2*g358^2*g359*g390*g398*g399*g403*g404*g429
    *g430*g432^2*g447*g448*g449*g452^2*g454*g455^2*g456^2*g467
    *g468*g469*g470^2*g472^2*g480^2*g481*g482^2*g483^2*g487*g488
    *g489*g492],
[136,74,g401^2*g434*g449*g454*g469*g471^2*g475*g480^2*g482^2
    *g487*g488*g489^2*g492^2*g494^2],
[138,74,g259^2*g307*g353^2*g454^2*g472^2*g487^2*g488^2
    *g489^2*g493*g494],
[139,74,g263*g473^2*g487],
[140,74,g270*g432*g454^2*g472^2*g474^2*g481^2*g487^2*g492^2
    *g493*g494^2],
[141,74,g277*g390*g393^2*g423^2*g425*g426^2*g430^2*g433
    *g447^2*g449^2*g450*g452*g455^2*g469*g470*g473^2*g487^2*g488^2
    *g489],
[142,74,g434^2*g463^2*g475^2*g476^2*g477^2*g484*g485^2
    *g486^2*g490^2*g491^2],
[143,74,g416^2*g441^2*g462^2*g464^2*g477^2*g485*g486^2
    *g491*g492*g493*g494^2],
[144,74,g280^2*g327^2*g441^2*g462^2*g463^2*g476^2*g491^2
    *g492*g493^2],
[145,74,g281^2*g308^2*g328^2*g368^2*g399^2*g402^2*g403^2
    *g407*g429^2*g432*g449^2*g455*g456*g460^2*g468*g469^2*g472
    *g473^2*g474*g476^2*g481^2*g482*g483^2*g485*g487^2*g489^2
    *g490^2*g491*g494^2],
[148,74,g492*g494^2],
[156,74,g481*g492^2],
[157,74,g481*g494^2],
[161,74,g487^2*g492^2],
[162,74,g449^2*g469^2*g480*g482*g487^2*g492],
[163,74,g481*g487^2*g494],
[164,74,g468*g487*g492^2*g494^2],
[165,74,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[168,74,g468*g492*g494],
[169,74,g482^2*g488*g492^2*g494^2],
[170,74,g425*g449*g450*g467^2*g469*g481*g482*g488^2*g494],
[171,74,g448^2*g468^2*g481^2*g487^2*g492*g494],
[172,74,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    *g494^2],
[174,74,g392*g428*g447^2*g450^2*g468*g469*g480^2*g481^2
    *g482*g487^2*g488^2*g494],
[175,74,g472*g489^2*g492^2*g493*g494^2],
[178,74,g454^2*g472*g493^2],
[182,74,g492*g494^2],
[183,74,g357*g358^2*g392^2*g395*g423^2*g425^2*g428*g448
    *g449*g450^2*g467*g468*g469*g480^2*g481*g482^2*g488*g492^2
    *g494],
[184,74,g472^2*g489*g492*g493*g494^2],
[185,74,g473^2*g487*g489*g492*g494^2],
[186,74,g432*g451^2*g455^2*g472^2*g473*g474*g481^2*g487
    ],
[187,74,g313*g315^2*g357^2*g358*g361*g389^2*g392*g395*g423^2
    *g424*g428*g447^2*g448*g450*g469*g480^2*g481^2*g482*g488^2
    ],
[188,74,g483^2*g489^2*g492^2*g493^2],
[189,74,g432*g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2
    *g494],
[190,74,g303*g426*g449^2*g452*g469^2*g470*g481^2*g482^2
    *g488^2*g492^2],
[191,74,g390^2*g393*g430*g433*g449*g452*g467*g468*g469
    *g470^2*g481^2*g482^2*g487*g488*g494^2],
[192,74,g434*g475*g493^2*g494^2],
[194,74,g307^2*g353*g472^2*g492^2*g494],
[195,74,g311*g489*g492*g493^2*g494],
[196,74,g318*g454*g472^2*g483^2*g487^2*g492^2*g493],
[197,74,g325*g426^2*g449*g452^2*g455*g467^2*g469*g470^2
    *g473^2*g482^2*g488*g489*g494^2],
[198,74,g476^2*g485^2*g486^2*g490^2*g491^2*g493*g494],
[199,74,g441^2*g462^2*g477^2*g485*g486^2*g491*g492*g493
    *g494^2],
[200,74,g327^2*g441^2*g462^2*g463^2*g476^2*g491^2*g492
    *g493*g494^2],
[201,74,g328^2*g368^2*g399*g402^2*g403*g407^2*g429*g432^2
    *g449*g454*g455^2*g456^2*g460^2*g468^2*g469*g473^2*g476^2
    *g481^2*g482^2*g483*g485*g487^2*g488*g490^2*g491*g492^2*g494],
[209,74,g487*g494^2],
[210,74,g487],
[214,74,g492^2*g494^2],
[216,74,g487*g492^2],
[217,74,g481*g492*g494^2],
[221,74,g481*g494],
[222,74,g488^2*g494^2],
[223,74,g449*g469*g480^2*g487*g488^2*g492^2],
[224,74,g468^2*g481^2*g487^2*g492^2*g494],
[225,74,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[227,74,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488*g492^2
    ],
[228,74,g493*g494],
[231,74,g472^2*g493^2*g494^2],
[235,74,g494],
[236,74,g392*g425^2*g428*g447^2*g450*g468*g481*g482^2*g487^2
    *g488^2*g494^2],
[237,74,g493^2*g494^2],
[238,74,g489*g492*g494^2],
[239,74,g454*g472^2*g493^2],
[240,74,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447^2
    *g448*g449^2*g450*g467^2*g468*g480*g487*g488^2*g492^2],
[241,74,g489^2*g493^2*g494^2],
[242,74,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[243,74,g350*g487^2*g488*g492],
[244,74,g426*g452*g455*g470*g480*g481*g487^2],
[245,74,g493^2*g494^2],
[247,74,g353^2*g493],
[248,74,g355*g493*g494],
[249,74,g360*g472*g489^2*g492^2*g493],
[250,74,g366*g473*g489*g492^2*g494],
[251,74,g485^2*g490^2*g491^2],
[252,74,g462^2*g485*g486^2*g491*g492*g493*g494^2],
[253,74,g441^2*g462^2*g463^2*g476^2*g491^2*g492*g493*g494^2],
[254,74,g368^2*g402^2*g460^2*g476^2*g485*g490^2*g491*g492^2
    *g493^2],
[261,74,g492],
[262,74,g492],
[265,74,g494^2],
[267,74,g492*g494^2],
[268,74,g487*g494],
[271,74,g487],
[273,74,g488],
[274,74,g481^2*g487^2*g492^2*g494^2],
[275,74,g488*g494],
[277,74,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[280,74,g493*g494],
[284,74,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492^2
    ],
[286,74,g493*g494],
[287,74,g472*g493*g494],
[288,74,g392*g425^2*g428*g447^2*g449^2*g450*g467^2*g468
    *g469^2*g480*g481*g487*g492*g494^2],
[289,74,g493^2],
[290,74,g472*g489^2*g492^2*g493^2*g494],
[291,74,g489*g494^2],
[292,74,g473*g487*g492^2],
[296,74,g434*g472^2*g475*g493*g494^2],
[297,74,g394*g493*g494],
[298,74,g400*g489^2*g494],
[299,74,g490^2],
[300,74,g485*g491*g492*g493*g494^2],
[301,74,g462^2*g476^2*g491^2*g492*g493*g494^2],
[302,74,g402^2*g460^2*g476^2*g485*g490^2*g491*g492^2*g493^2
    ],
[309,74,g494],
[310,74,g494],
[315,74,g494],
[316,74,g492],
[319,74,g492],
[322,74,g487^2*g492^2*g494^2],
[331,74,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[334,74,g493^2*g494^2],
[335,74,g425*g449^2*g450*g467^2*g469*g480^2*g481*g487*g488^2
    *g492^2*g494^2],
[337,74,g493*g494],
[338,74,g493],
[339,74,g489^2*g492*g493^2*g494],
[344,74,g427],
[345,74,g431*g493^2],
[347,74,g490*g494],
[348,74,g491^2*g492*g493*g494^2],
[349,74,g460^2*g476^2*g485*g490^2*g491*g492^2*g493^2],
[359,74,g494],
[361,74,g494],
[364,74,g492^2*g494^2],
[374,74,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[378,74,g493^2*g494],
[383,74,g471^2],
[384,74,g453],
[387,74,g494],
[388,74,g485*g490^2*g491*g492^2*g493^2],
[398,74,g494^2],
[418,74,g471],
[422,74,g490*g494^2],
[79,75,g432^2*g454^2*g472^2*g488*g493*g494],
[80,75,g231^2*g259^2*g280^2*g307*g327^2*g353^2*g399*g403
    *g429*g432^2*g441^2*g449*g453*g455^2*g456^2*g462^2*g463^2
    *g468^2*g469*g471*g473^2*g476^2*g481^2*g482^2*g483*g487*g489^2
    *g491^2*g492^2*g494^2],
[81,75,g233^2],
[82,75,g234^2*g282^2*g329^2],
[87,75,g468^2*g487],
[96,75,g448*g468^2*g487*g492*g494],
[105,75,g494],
[107,75,g424^2*g468*g481*g492^2*g494],
[108,75,g492*g494],
[109,75,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[113,75,g357*g358^2*g392*g395*g423^2*g425^2*g448*g449*g467
    *g480*g481^2*g482*g487*g488^2*g494^2],
[115,75,g357^2*g358*g395^2*g423*g428*g447*g448^2*g467*g468
    *g480^2*g481*g482^2*g487*g488*g492^2*g494^2],
[116,75,g447^2*g467^2*g480^2*g481^2*g492],
[118,75,g492],
[119,75,g492^2*g494],
[120,75,g454],
[128,75,g494^2],
[129,75,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g489^2*g492
    *g493^2*g494^2],
[132,75,g494],
[133,75,g365^2*g397*g399^2*g403^2*g404^2*g425*g432^2*g433^2
    *g435^2*g449^2*g450*g451^2*g454*g455^2*g456^2*g467*g468^2
    *g469*g471^2*g472*g480*g481*g483^2*g488^2*g489],
[134,75,g481^2*g492*g494^2],
[135,75,g306*g309^2*g315*g363*g365*g369*g392^2*g396*g399^2
    *g403^2*g404*g425*g428^2*g429*g433*g447*g449*g450^2*g453^2
    *g455*g456*g467^2*g468^2*g471*g472^2*g480^2*g482*g483*g488^2
    *g489*g492^2*g493],
[136,75,g311*g454*g489^2*g492^2*g493*g494],
[137,75,g259*g307*g454*g487*g488*g489*g492^2*g493^2*g494^2],
[142,75,g454^2*g472^2*g493*g494],
[143,75,g280^2*g307^2*g327^2*g353*g441^2*g462^2*g463^2
    *g471*g472^2*g476^2*g491^2*g493*g494],
[145,75,g282^2*g329^2],
[150,75,g481*g487^2*g492*g494^2],
[157,75,g468*g481^2*g492*g494],
[164,75,g448^2*g481*g487*g494^2],
[165,75,g494],
[170,75,g392*g425*g428*g447^2*g468*g469*g488*g492^2],
[172,75,g392^2*g428^2*g447*g449^2*g450*g467*g468^2*g469^2
    *g480^2*g481*g482*g488^2],
[173,75,g467^2*g480^2*g487^2*g494],
[175,75,g494],
[176,75,g494^2],
[185,75,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g493^2],
[189,75,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g472^2*g474*g480*g481*g482^2*g487*g488*g489^2*g492*g493
    *g494],
[190,75,g487^2*g494],
[191,75,g365^2*g369^2*g397^2*g403*g404*g425^2*g429*g432^2
    *g433^2*g435^2*g448*g449*g450^2*g451^2*g455*g469^2*g471*g472^2
    *g473*g481*g483^2*g487^2*g489^2*g492^2*g494^2],
[192,75,g355*g472*g493^2*g494^2],
[193,75,g307*g353*g472*g492*g493*g494^2],
[198,75,g472^2*g493*g494],
[199,75,g327^2*g353^2*g441^2*g462^2*g463^2*g476^2*g491^2
    *g492*g493^2*g494^2],
[201,75,g329^2],
[202,75,g492*g494^2],
[210,75,g481*g487^2*g494],
[217,75,g468^2*g487*g492],
[223,75,g425*g449*g450*g467^2*g481*g482*g494^2],
[225,75,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[226,75,g480^2*g492^2],
[238,75,g454^2*g472^2*g494],
[242,75,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[243,75,g492^2],
[244,75,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493],
[245,75,g434*g472^2*g475*g494],
[246,75,g353*g493^2],
[251,75,g493*g494],
[252,75,g441^2*g462^2*g463^2*g476^2*g491^2*g492*g493*g494^2],
[255,75,g494],
[262,75,g487*g492^2],
[268,75,g481^2*g492*g494],
[273,75,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[275,75,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[276,75,g494^2],
[286,75,g472^2*g493*g494],
[290,75,g454],
[291,75,g494^2],
[292,75,g455*g474],
[300,75,g462^2*g476^2*g491^2*g492*g493*g494^2],
[310,75,g492*g494^2],
[316,75,g487^2*g494],
[333,75,g493*g494],
[337,75,g472],
[339,75,g473*g483],
[347,75,g491^2*g492*g493*g494^2],
[354,75,g494],
[359,75,g492^2],
[376,75,g493^2*g494^2],
[378,75,g494^2],
[386,75,g494],
[393,75,g494^2],
[77,76,g235^2*g283^2*g330^2*g369^2*g403^2*g432^2*g448^2
    *g454^2*g468*g472^2*g481^2*g493*g494],
[78,76,g236^2*g284^2*g312*g331^2*g356*g370^2*g404^2*g433^2
    *g448*g455^2*g468^2*g473^2*g489*g492],
[79,76,g237^2*g285^2*g332^2*g352*g371^2*g405^2*g434^2
    *g484*g488*g493*g494^2],
[80,76,g238^2*g286^2*g333^2*g372^2*g399^2*g406^2*g427^2
    *g431^2*g432^2*g434*g449*g451^2*g453^2*g454*g467*g469*g471^2
    *g472*g474*g475*g480*g482^2*g483*g488^2*g489^2*g492^2*g493^2
    *g494],
[81,76,g239^2*g287^2*g334^2*g373^2*g407^2],
[87,76,g481*g487^2*g492*g494],
[88,76,g448^2*g492^2*g494],
[90,76,g481*g487^2*g492*g494^2],
[99,76,g492^2*g494^2],
[105,76,g424*g448^2*g467*g468*g480^2*g481^2*g487*g494^2],
[108,76,g494^2],
[109,76,g447*g467*g480*g492^2*g494],
[113,76,g391^2*g447^2*g448*g468^2*g480^2*g492*g494],
[116,76,g447^2*g467^2*g481*g487^2],
[117,76,g392*g428*g447^2*g449*g450^2*g468^2*g469^2*g480
    *g481*g487*g488*g492*g494],
[118,76,g447^2*g467^2*g487^2*g494^2],
[119,76,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g492^2*g494^2],
[120,76,g454*g473*g488*g494^2],
[121,76,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[122,76,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g489^2*g492
    *g493^2*g494^2],
[123,76,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g493*g494^2],
[126,76,g448^2*g481^2*g492^2],
[127,76,g424^2*g468^2*g492*g494],
[128,76,g467^2*g480^2*g492^2*g494],
[129,76,g449^2*g469^2*g480*g482*g487^2*g492],
[131,76,g356^2*g391*g424*g468^2*g494],
[132,76,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423^2
    *g424*g428^2*g448*g449*g450*g468*g469^2*g480^2*g488^2*g494],
[133,76,g315*g358*g392*g425*g428*g447^2*g450*g468*g481
    *g482^2*g487*g488^2*g492^2*g494^2],
[134,76,g265^2*g267*g313^2*g319^2*g351*g358^2*g361*g389
    *g391^2*g392^2*g395*g423^2*g424*g428^2*g447^2*g450*g467^2
    *g468*g480^2*g481^2*g488*g492^2*g494],
[135,76,g262*g267^2*g310*g315*g316^2*g354^2*g358^2*g359
    *g364^2*g390*g392^2*g393^2*g423*g425*g426*g428^2*g447^2*g449^2
    *g450^2*g467^2*g468^2*g469^2*g470*g480^2*g482*g487^2*g488
    *g494^2],
[136,76,g306^2*g369^2*g396*g397*g403*g404*g425*g427*g432^2
    *g434^2*g435^2*g448^2*g449^2*g450*g451*g453^2*g454*g455*g456
    *g468*g469*g471*g472*g473*g475^2*g480*g481*g483*g487*g488^2
    *g489*g492^2*g493*g494],
[137,76,g263^2*g311^2*g355^2*g434^2*g472*g473*g475^2*g487^2
    *g489^2*g493],
[140,76,g283^2*g330^2*g369^2*g403^2*g432^2*g454^2*g468^2
    *g472^2*g481*g487*g493*g494],
[141,76,g284^2*g331^2*g356*g370^2*g391*g404^2*g424*g433^2
    *g455^2*g468*g473^2*g481^2*g487*g489*g492*g494^2],
[142,76,g285^2*g332^2*g371^2*g405^2*g434^2*g484*g493*g494],
[143,76,g286^2*g333^2*g372^2*g406^2*g432*g451*g453^2*g473
    *g474^2*g480*g481^2*g487^2*g492^2*g494],
[144,76,g287^2*g334^2*g373^2*g407^2],
[150,76,g487^2*g494],
[151,76,g468*g481^2*g487^2*g492^2],
[153,76,g487^2*g494],
[162,76,g448*g468^2*g480*g481*g487^2*g492],
[166,76,g467*g480*g494^2],
[170,76,g424^2*g467^2*g468*g481^2*g494],
[173,76,g467^2*g480^2*g487*g492^2],
[174,76,g425*g450*g467^2*g469^2*g481^2*g482*g487*g488*g494^2],
[175,76,g467^2*g480^2*g492^2],
[176,76,g449^2*g469^2*g480*g482*g487^2*g492],
[177,76,g473^2*g487*g489*g492*g494^2],
[178,76,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g493^2],
[179,76,g454^2*g472^2*g493*g494^2],
[182,76,g468^2*g487^2*g494^2],
[183,76,g448^2*g481^2*g494],
[184,76,g480^2*g494^2],
[187,76,g391^2*g424*g448*g481^2],
[188,76,g357*g358^2*g395*g423^2*g425^2*g428*g447^2*g448
    *g449*g450^2*g468*g469^2*g480^2*g481*g487*g492*g494^2],
[189,76,g358*g425*g450*g467^2*g480*g481*g482*g492^2],
[190,76,g313^2*g315*g357^2*g361^2*g389*g395*g423*g424^2
    *g425^2*g428*g447^2*g448*g449*g450^2*g467^2*g469^2*g480*g481
    *g482^2*g488*g494],
[191,76,g310*g315^2*g354*g358*g359^2*g390^2*g393*g398^2
    *g425^2*g426^2*g447*g449^2*g450^2*g467^2*g470^2*g480*g481^2
    *g487*g488^2*g492^2],
[192,76,g397*g403^2*g404^2*g425*g429*g433*g435^2*g450*g451^2
    *g455*g456*g467^2*g468^2*g469^2*g472^2*g473^2*g480*g481*g482
    *g483*g487*g488*g492*g493^2*g494],
[193,76,g311^2*g355^2*g434^2*g472*g475^2*g489^2*g492^2
    *g493^2*g494^2],
[196,76,g330^2*g369^2*g403^2*g432^2*g454^2*g472^2*g481^2
    *g487*g492*g493],
[197,76,g331^2*g370^2*g391*g404^2*g424*g433^2*g448*g455^2
    *g468*g473^2*g481*g487^2*g489*g492],
[198,76,g332^2*g371^2*g405^2*g434^2*g484*g493*g494],
[199,76,g333^2*g372^2*g406^2*g454*g471^2*g472*g473^2*g487
    *g489*g493^2*g494],
[200,76,g334^2*g373^2*g407^2],
[202,76,g492^2*g494],
[205,76,g481*g487^2*g492^2*g494^2],
[215,76,g468*g481^2*g487*g492^2*g494],
[219,76,g480],
[223,76,g448^2*g480^2*g481*g487^2],
[226,76,g480^2*g492*g494^2],
[227,76,g449*g469*g480^2*g482^2*g487^2*g488*g492],
[228,76,g480^2*g494^2],
[230,76,g489*g492*g494^2],
[231,76,g454^2*g472^2*g494],
[232,76,g472^2*g493*g494],
[235,76,g481^2*g492^2],
[236,76,g468^2*g487^2],
[240,76,g424^2*g448*g468*g487^2],
[241,76,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492*g494],
[242,76,g482*g488^2*g492],
[243,76,g357^2*g358*g392^2*g395^2*g423*g428*g447*g448^2
    *g449^2*g450*g467^2*g468*g469^2*g480^2*g482*g487*g492^2],
[244,76,g354*g358^2*g390*g393^2*g426*g430^2*g449*g467*g469
    *g470*g482^2*g487*g488^2*g494^2],
[245,76,g429*g432^2*g433^2*g449*g451*g455*g456^2*g469*g472^2
    *g473^2*g474*g480^2*g481^2*g482^2*g483^2*g487^2*g488*g492^2
    *g493^2],
[246,76,g355^2*g434^2*g472*g475^2*g494^2],
[249,76,g369^2*g403^2*g432^2*g454^2*g472^2*g487^2*g492
    *g493*g494^2],
[250,76,g370^2*g404^2*g424*g433^2*g448*g455^2*g468*g473^2
    *g481*g487^2*g489*g492^2*g494^2],
[251,76,g371^2*g405^2*g434^2*g484*g493*g494],
[252,76,g372^2*g406^2*g472*g489*g492*g493^2],
[253,76,g373^2*g407^2],
[255,76,g494^2],
[266,76,g481*g487^2*g492*g494^2],
[273,76,g468^2*g487*g492^2],
[276,76,g494],
[277,76,g492*g494^2],
[280,76,g472^2*g493*g494],
[281,76,g493*g494],
[283,76,g487^2*g494^2],
[284,76,g481^2*g492^2],
[288,76,g448^2*g468*g481*g492^2],
[289,76,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[290,76,g488*g494],
[291,76,g392^2*g425^2*g428^2*g447*g449^2*g450*g467*g468^2
    *g481*g482^2*g487^2*g494],
[292,76,g390*g426^2*g449*g452^2*g469*g470^2*g482^2*g487
    *g488*g492^2*g494^2],
[293,76,g451*g454^2*g455^2*g472*g474^2*g483^2*g487*g492^2
    ],
[294,76,g434^2*g472*g475^2*g493],
[297,76,g403^2*g432^2*g454^2*g472^2*g492^2*g493*g494^2],
[298,76,g404^2*g433^2*g448*g455^2*g468*g473^2*g481*g487
    *g489*g492^2*g494],
[299,76,g405^2*g434^2*g484*g493*g494],
[300,76,g406^2],
[301,76,g407^2],
[314,76,g487*g492^2*g494],
[321,76,g481^2*g492*g494^2],
[325,76,g494],
[327,76,g493*g494],
[330,76,g492^2],
[331,76,g487^2*g494^2],
[335,76,g468^2*g481*g487*g494^2],
[336,76,g449*g469*g480^2*g482*g487*g492*g494^2],
[338,76,g425^2*g449^2*g450^2*g467*g469*g480*g481^2*g482
    *g487*g494^2],
[340,76,g473*g487^2*g492*g493*g494],
[344,76,g432^2*g454^2*g472^2*g493],
[345,76,g433^2*g455^2*g468*g473^2*g481*g487*g489*g492],
[346,76,g434^2*g484*g493*g494],
[363,76,g487^2*g494],
[369,76,g494^2],
[370,76,g492^2],
[374,76,g481^2*g487*g492],
[375,76,g488^2*g494^2],
[377,76,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492^2
    *g494],
[379,76,g489^2*g492^2*g493^2],
[383,76,g454^2*g472^2*g493*g494],
[384,76,g455^2*g473^2*g481*g487*g489*g492*g494^2],
[385,76,g484*g493*g494],
[397,76,g492^2],
[404,76,g494^2],
[408,76,g487^2*g492*g494],
[411,76,g488*g494],
[413,76,g493^2*g494^2],
[417,76,g472^2*g493*g494],
[418,76,g473^2*g487*g489*g492*g494^2],
[429,76,g494^2],
[435,76,g492^2*g494],
[442,76,g493*g494],
[443,76,g489*g492*g494^2],
[456,76,g494^2],
[464,76,g493*g494],
[78,77,g240^2*g264^2*g288^2*g312*g335^2*g356^2*g374^2
    *g391*g408^2*g424^2*g435^2*g456^2*g468*g474^2*g481*g483^2
    *g487^2*g489^2*g492*g493^2],
[79,77,g241^2*g289^2*g336^2*g352^2*g375^2*g409^2*g436^2
    *g449*g457^2*g469^2*g480*g482*g484^2*g488*g493^2],
[80,77,g242^2*g269^2*g290^2*g317*g337^2*g358*g376^2*g410^2
    *g427^2*g434*g449^2*g453*g459*g469^2*g471*g472*g475*g482*g487^2
    *g493*g494],
[85,77,g492],
[87,77,g448^2*g494^2],
[89,77,g391*g448^2*g468*g481*g492*g494],
[90,77,g482^2*g488*g492],
[91,77,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g494^2],
[95,77,g468*g481*g487*g492],
[97,77,g448^2*g468^2*g487^2*g492*g494],
[98,77,g447^2*g467^2*g468*g480^2*g481*g487],
[105,77,g424*g447*g448^2*g468^2*g481^2*g487*g492^2*g494],
[108,77,g424^2*g448^2*g468*g487^2*g492*g494],
[109,77,g423*g467*g480*g492^2*g494^2],
[113,77,g356*g391*g423^2*g424*g447^2*g448*g467^2*g468^2
    *g480*g481*g487^2*g492^2],
[115,77,g391*g424*g468^2*g480^2*g481^2*g487^2*g492],
[116,77,g389*g467^2*g468^2*g480*g492^2*g494^2],
[117,77,g304^2*g351*g389^2*g423*g447*g448*g467^2*g480*g481
    *g487^2*g492^2*g494^2],
[118,77,g313*g315^2*g352*g357*g361*g389^2*g392^2*g423^2
    *g424*g450^2*g468^2*g469*g480^2*g481*g487*g488*g492*g494],
[119,77,g390*g392^2*g425^2*g426*g428^2*g447*g452*g467^2
    *g468^2*g469^2*g470*g488^2*g492^2*g494^2],
[120,77,g449*g469*g474*g480^2*g481*g482^2*g488^2*g492*g494],
[121,77,g390^2*g399*g403^2*g426^2*g429*g432^2*g449^2*g451
    *g452^2*g456*g468*g469^2*g470^2*g474^2*g480*g481^2*g482*g487
    *g493],
[122,77,g365^2*g397*g399^2*g403^2*g404^2*g425*g432^2*g433^2
    *g435^2*g449^2*g450*g451^2*g454*g455^2*g456^2*g467*g468^2
    *g469*g471^2*g472*g481*g483^2*g488^2*g489],
[123,77,g306^2*g309*g314^2*g315^2*g358*g363^2*g365^2*g392^2
    *g396*g399^2*g403*g428^2*g432*g433*g447*g448*g449^2*g450*g451^2
    *g455^2*g467*g468*g473^2*g481^2*g482*g483^2*g489^2*g492^2
    *g493*g494^2],
[126,77,g448*g481^2*g487^2*g492^2*g494],
[127,77,g356*g391^2*g424^2*g448^2*g481*g487^2*g492^2*g494],
[128,77,g313^2*g315*g358^2*g361^2*g389*g392*g395^2*g423^2
    *g424^2*g428*g447*g448^2*g450^2*g467^2*g468^2*g481^2*g488^2
    *g494],
[129,77,g315^2*g358^2*g392*g425*g428*g447^2*g449^2*g450
    *g468*g469^2*g480*g482*g487*g488^2*g494^2],
[130,77,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g488^2*g489*g493^2],
[131,77,g312^2*g424^2*g448*g468*g487^2*g492^2*g494],
[132,77,g315*g357*g358^2*g392^2*g395*g423^2*g428^2*g447^2
    *g448*g449*g450*g467^2*g468*g469^2*g480*g481^2*g482*g487^2
    *g488*g492^2*g494^2],
[133,77,g267],
[134,77,g265^2*g267*g313*g315^2*g319*g351*g357^2*g358^2
    *g361*g389*g391*g423^2*g424*g425*g428*g449*g450*g468*g469^2
    *g480*g481^2*g482*g487*g494^2],
[135,77,g267*g322^2*g357*g364*g389*g392^2*g395*g398^2*g425^2
    *g428*g430*g447*g448*g449*g450^2*g452*g467^2*g469^2*g470^2
    *g480*g487*g492*g494],
[136,77,g266^2*g306^2*g309^2*g315*g363*g392*g396^2*g397
    *g399*g403*g404^2*g425*g428*g429*g432*g435^2*g448*g449*g455
    *g456*g467*g469*g471^2*g473*g480^2*g481*g482*g487^2*g488^2
    *g492*g494^2],
[137,77,g270^2*g318^2*g360^2*g394^2*g427^2*g432^2*g454
    *g471*g474*g481*g483*g487^2*g489^2*g492*g493^2],
[139,77,g283*g468*g481*g487^2*g492^2*g494^2],
[141,77,g288^2*g312^2*g335^2*g356*g374^2*g391*g408^2*g424
    *g435^2*g448^2*g456^2*g468^2*g474^2*g481^2*g483^2*g487^2*g489^2
    *g492^2*g493^2*g494^2],
[142,77,g289^2*g336^2*g375^2*g409^2*g436^2*g457^2*g482
    *g484^2*g488^2*g492^2*g493^2*g494^2],
[143,77,g290^2*g317^2*g337^2*g376^2*g410^2*g427*g434^2
    *g449^2*g453^2*g459*g469^2*g472^2*g475^2*g482*g487^2*g492^2
    *g494],
[148,77,g494^2],
[150,77,g468*g481^2*g487^2*g492^2*g494^2],
[152,77,g424^2*g448^2*g481*g487*g492^2*g494],
[153,77,g488*g494^2],
[154,77,g494],
[158,77,g467^2*g480^2*g481*g487*g492],
[162,77,g448*g467*g468^2*g481^2*g487^2*g492*g494^2],
[165,77,g448^2*g468^2*g481*g492^2*g494],
[166,77,g447*g480*g494^2],
[170,77,g391*g424*g447^2*g448*g467^2*g468*g480^2*g481^2
    *g487*g492^2*g494^2],
[172,77,g424*g448*g481^2*g487^2*g492^2*g494],
[173,77,g423*g480^2*g481^2*g494^2],
[174,77,g351^2*g389*g423^2*g447*g467*g468*g480^2*g487*g492^2
    *g494^2],
[175,77,g357*g358^2*g392*g395*g423^2*g425^2*g447^2*g448
    *g469^2*g481^2*g482*g487*g492*g494],
[176,77,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g494^2],
[177,77,g432*g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2
    *g494],
[178,77,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g472^2*g474*g480*g481*g482^2*g487*g488*g489^2*g492*g493
    *g494],
[179,77,g365*g397^2*g399^2*g403^2*g404*g425^2*g429^2*g432
    *g433*g435*g450^2*g451*g454*g455^2*g467^2*g469*g471*g472*g473^2
    *g474^2*g480^2*g481*g483*g489^2*g492^2*g493^2*g494],
[182,77,g468*g487^2*g492^2*g494^2],
[183,77,g391*g424^2*g448^2*g468^2*g487*g492^2*g494^2],
[184,77,g357^2*g358*g395^2*g423*g425*g428^2*g447^2*g448^2
    *g449*g450*g467*g468^2*g480*g481^2*g488^2*g494^2],
[185,77,g358^2*g425*g449^2*g450*g467^2*g469^2*g480^2*g481
    *g482^2*g487*g488*g492],
[186,77,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g493],
[187,77,g356^2*g448^2*g468*g481*g492^2*g494^2],
[188,77,g358*g392*g425^2*g428*g447^2*g449*g450^2*g467^2
    *g468*g469^2*g480*g481*g488*g492*g494^2],
[189,77,g315],
[190,77,g313^2*g315*g357*g358^2*g361*g389*g392^2*g395*g423
    *g424*g447^2*g448*g449^2*g450*g469^2*g480^2*g481*g488],
[191,77,g315*g364^2*g392*g398*g423*g425^2*g428*g430^2*g449^2
    *g450*g452*g467*g468*g469^2*g470*g480^2*g482*g488*g494^2],
[192,77,g314^2*g365^2*g369^2*g397*g399^2*g404^2*g429*g432
    *g448*g449^2*g451*g456*g468*g469^2*g472*g473^2*g474*g482*g487^2
    *g493*g494],
[193,77,g318^2*g360^2*g394^2*g427^2*g454^2*g471*g472*g483
    *g487*g489*g492^2*g494^2],
[195,77,g330*g481*g487*g492^2*g494],
[197,77,g335^2*g356^2*g374^2*g391*g408^2*g424*g435^2*g456^2
    *g468^2*g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2*g494],
[198,77,g336^2*g375^2*g409^2*g436^2*g457^2*g484^2*g488
    *g493^2*g494],
[199,77,g337^2*g376^2*g410^2*g427^2*g434*g453*g459*g472
    *g475*g480*g492^2*g493^2],
[202,77,g487^2],
[206,77,g448^2*g468^2*g487*g492*g494^2],
[211,77,g480^2*g487*g492*g494],
[215,77,g468*g480*g481^2*g487^2*g492^2*g494],
[218,77,g468^2*g481^2*g487*g494^2],
[219,77,g467],
[223,77,g424*g448*g467^2*g468*g480^2*g481*g487^2*g492*g494^2],
[225,77,g448*g468*g487^2*g492^2*g494^2],
[226,77,g447*g487^2],
[227,77,g389^2*g423*g447^2*g467*g480*g481*g492*g494^2],
[228,77,g392*g425*g428*g447^2*g467^2*g468*g469*g480^2*g488
    *g494],
[229,77,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[230,77,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[231,77,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[232,77,g399*g429^2*g433*g449^2*g455*g456*g469^2*g472^2
    *g474^2*g480^2*g481^2*g482*g483*g489^2*g493],
[235,77,g481*g492^2*g494^2],
[236,77,g424*g448^2*g468^2*g481^2*g492*g494^2],
[237,77,g392^2*g428^2*g447*g450^2*g467^2*g468^2*g480^2
    *g481^2*g487*g488^2*g494^2],
[238,77,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492*g494],
[240,77,g391^2*g468^2*g481*g487*g494^2],
[241,77,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[242,77,g358],
[243,77,g357^2*g358*g392*g395*g423*g425^2*g428*g447*g448
    *g449*g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[244,77,g358*g398^2*g425*g430*g447*g449^2*g450*g452^2*g469
    *g470*g480*g481*g492*g494],
[245,77,g369^2*g397*g399*g404^2*g429*g432*g448*g449^2*g451
    *g456*g468*g469^2*g472*g473^2*g474*g480^2*g481*g482*g493*g494],
[246,77,g360^2*g394^2*g427^2*g471*g472^2*g489*g492*g494],
[248,77,g369*g487*g492*g494^2],
[250,77,g374^2*g391^2*g408^2*g424*g435^2*g448*g456^2*g474^2
    *g481*g483^2*g487^2*g489^2*g492*g493^2],
[251,77,g375^2*g409^2*g436^2*g457^2*g484^2*g493^2*g494^2],
[252,77,g376^2*g410^2*g459*g471^2*g493],
[255,77,g492^2],
[258,77,g468^2*g481^2*g492*g494],
[266,77,g481*g487^2*g492^2*g494^2],
[269,77,g480],
[273,77,g448*g468*g480^2*g481*g487*g492^2*g494],
[275,77,g468*g481*g492^2*g494^2],
[276,77,g467*g492^2],
[277,77,g423^2*g447*g467^2*g480*g487*g494],
[278,77,g425*g449*g450*g467^2*g480^2*g481*g482],
[280,77,g454],
[281,77,g432^2*g451*g455*g472*g473^2*g474^2*g481*g483*g487^2
    *g492^2*g493^2*g494],
[283,77,g487*g494^2],
[284,77,g448*g468^2*g481^2*g487^2*g494],
[285,77,g425^2*g450^2*g467*g469^2*g480^2*g481^2*g487^2
    *g492],
[286,77,g488],
[288,77,g424^2*g481^2*g487*g492],
[289,77,g449*g469*g480^2*g487*g492^2],
[290,77,g449^2*g469^2*g480*g482*g487^2*g492],
[291,77,g392^2*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g487^2*g488*g492*g494^2],
[292,77,g430^2*g452*g467*g470^2*g480*g492^2],
[293,77,g403^2*g429*g432^2*g433^2*g454*g468*g472^2*g474^2
    *g481^2*g483*g493^2*g494^2],
[294,77,g394^2*g427^2*g471*g493^2*g494^2],
[296,77,g403*g492*g494],
[298,77,g408^2*g424^2*g435^2*g448*g456^2*g468*g474^2*g483^2
    *g487*g489^2*g492*g493^2*g494],
[299,77,g409^2*g436^2*g457^2*g484^2*g493^2*g494^2],
[300,77,g410^2*g459],
[303,77,g494^2],
[306,77,g481^2*g487^2*g494],
[314,77,g487*g492^2*g494^2],
[321,77,g468*g481*g487*g492*g494^2],
[323,77,g481*g487*g494^2],
[324,77,g480*g494^2],
[325,77,g447^2*g467*g480^2*g492],
[326,77,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[327,77,g472],
[328,77,g454^2*g472*g493*g494],
[330,77,g492],
[331,77,g468*g481^2*g487^2*g492^2],
[332,77,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494],
[335,77,g448^2*g487^2*g492*g494],
[336,77,g488],
[338,77,g425^2*g449*g450*g467*g469*g480*g481*g482*g487
    *g488^2*g492*g494^2],
[339,77,g452^2*g470*g480*g494^2],
[340,77,g432^2*g451*g454^2*g455^2*g472*g481*g483^2*g487^2
    *g489*g493*g494],
[341,77,g427^2*g471],
[343,77,g432*g494],
[345,77,g435^2*g448^2*g456^2*g468*g474^2*g481*g483^2*g489^2
    *g492*g493^2*g494],
[346,77,g436^2*g457^2*g484^2*g493^2*g494^2],
[347,77,g459],
[363,77,g481*g487*g492*g494],
[365,77,g487*g492],
[366,77,g467^2*g480*g494],
[368,77,g472^2*g493^2*g494^2],
[369,77,g494],
[370,77,g481*g487^2*g492^2*g494^2],
[371,77,g488*g494],
[374,77,g468^2*g492^2*g494],
[377,77,g449^2*g469*g480*g487*g488^2*g494^2],
[378,77,g470^2],
[379,77,g454^2*g473*g483*g489^2*g493],
[380,77,g471],
[382,77,g454],
[384,77,g456^2*g468^2*g474^2*g481*g483^2*g487*g489^2*g493^2
    *g494],
[385,77,g457^2*g484^2*g493^2*g494^2],
[397,77,g487*g492*g494],
[399,77,g492*g494],
[400,77,g480^2],
[402,77,g493*g494],
[404,77,g487*g492^2*g494^2],
[408,77,g481^2*g494^2],
[411,77,g482^2*g488*g492^2*g494],
[413,77,g472^2*g493^2*g494^2],
[416,77,g472],
[418,77,g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2],
[419,77,g484^2*g493^2*g494^2],
[429,77,g492*g494],
[433,77,g492*g494^2],
[435,77,g487^2],
[437,77,g488^2*g494^2],
[439,77,g493*g494],
[441,77,g493^2*g494^2],
[443,77,g483^2*g487^2*g489^2*g492*g493^2*g494],
[451,77,g494],
[455,77,g494],
[456,77,g492^2],
[464,77,g489^2*g492^2*g493^2*g494],
[474,77,g494^2],
[477,77,g493^2*g494^2],
[79,78,g243^2*g272^2*g291^2*g320*g338^2*g361*g362^2*g377^2
    *g395*g396^2*g411^2*g437^2*g450*g458^2*g475^2*g482*g484^2
    ],
[80,78,g244^2*g276^2*g292^2*g324*g339^2*g364*g378^2*g398
    *g412^2*g427*g431*g434^2*g438^2*g447*g449^2*g452*g453^2*g459^2
    *g467^2*g469^2*g471^2*g472^2*g473^2*g475^2*g480*g482*g483
    *g488^2*g489*g493^2*g494^2],
[83,78,g391*g448*g468^2*g481^2*g494],
[85,78,g487*g492^2*g494],
[87,78,g424*g487*g492],
[89,78,g356^2*g448^2*g468^2*g481*g487*g492],
[90,78,g448^2*g468^2*g469^2*g481*g482^2*g487^2*g488^2
    *g492^2],
[91,78,g494^2],
[92,78,g487^2],
[95,78,g448*g468^2*g487^2*g492*g494],
[97,78,g448^2*g481^2*g487^2*g494],
[98,78,g423*g447*g467*g480^2*g481^2*g492^2*g494^2],
[99,78,g389^2*g447^2*g467^2*g480*g481*g487*g492*g494^2],
[100,78,g313*g315^2*g357^2*g358*g361*g389^2*g395*g424*g448
    *g449*g450^2*g467^2*g481^2*g482^2*g487*g488*g492],
[105,78,g356^2*g391^2*g423^2*g424*g447*g448*g467*g480*g481^2
    *g492*g494^2],
[108,78,g480^2],
[109,78,g389*g423*g447^2*g468^2*g480],
[110,78,g265*g267^2*g304^2*g313^2*g315*g319*g357*g361*g389^2
    *g391*g395*g423*g424*g428*g447^2*g448*g450*g467*g468^2*g469
    *g482^2*g487^2*g488^2*g492*g494],
[113,78,g312^2*g356^2*g389*g391^2*g423*g447*g467^2*g468^2
    *g480*g487^2*g492*g494],
[115,78,g467^2*g480^2*g487^2*g492],
[116,78,g351^2*g389*g423*g447^2*g448*g467^2*g481*g494],
[117,78,g256],
[118,78,g265^2*g267*g305*g313^2*g319^2*g351*g357^2*g390^2
    *g391^2*g395*g423^2*g426^2*g428^2*g447*g450^2*g452^2*g467
    *g468*g470^2*g480*g481^2*g482*g487^2*g488*g492^2*g494],
[119,78,g354^2*g357^2*g358^2*g393^2*g395^2*g423*g425*g428
    *g430^2*g448^2*g449^2*g450*g452^2*g467*g468*g469*g470^2*g480^2
    *g481*g482*g487^2*g488*g494],
[120,78,g393*g425^2*g447^2*g449^2*g450^2*g456^2*g467^2
    *g468*g474^2*g481*g483^2*g487*g488*g489^2*g493^2*g494^2],
[121,78,g399*g403*g404*g429*g432^2*g448^2*g449*g454*g455^2
    *g456^2*g469*g481^2*g482^2*g483^2*g487^2*g488*g489^2*g493
    ],
[122,78,g306*g309^2*g315*g363*g365*g369*g392^2*g396*g399^2
    *g403^2*g404*g425*g428^2*g429*g433*g447*g449*g450^2*g453^2
    *g455*g456*g467^2*g468^2*g471*g472^2*g480^2*g482*g483*g488^2
    *g489*g492*g493*g494],
[123,78,g258^2*g306^2*g392*g397*g404^2*g425^2*g428*g429
    *g432^2*g433^2*g435^2*g447^2*g448*g449^2*g450*g454^2*g456
    *g467*g469^2*g471^2*g472^2*g473^2*g480*g481*g483*g487*g489^2
    *g492^2],
[126,78,g356^2*g424*g448^2*g468*g487^2*g492^2],
[127,78,g312^2*g356^2*g391^2*g424^2*g448*g481*g487*g492^2
    *g494^2],
[128,78,g265*g267^2*g313*g315^2*g319*g351^2*g361^2*g391
    *g423*g424^2*g428^2*g448*g467^2*g468^2*g469^2*g480^2*g482
    *g487^2*g488^2*g492],
[129,78,g262],
[130,78,g261],
[131,78,g264],
[132,78,g267*g313^2*g315^2*g319*g351*g357^2*g358^2*g361
    *g389*g391*g423^2*g424*g425*g428*g449*g450*g468*g469^2*g480
    *g481^2*g482*g487*g494^2],
[133,78,g268],
[134,78,g271],
[135,78,g274],
[136,78,g273^2*g275*g315^2*g321^2*g352*g357^2*g358*g363^2
    *g392^2*g395^2*g397^2*g423*g424^2*g425*g429^2*g447*g449^2
    *g451^2*g467*g469^2*g472^2*g473*g481*g482^2*g483^2*g487*g489^2
    *g492^2*g493*g494],
[137,78,g277^2*g325^2*g366^2*g389*g390^2*g393*g400^2*g423
    *g425^2*g430*g431^2*g433^2*g449^2*g450^2*g452*g453^2*g455
    *g470^2*g471^2*g480*g481^2*g482^2*g492^2*g494^2],
[139,78,g284*g356^2*g391*g424^2*g448^2*g468*g481^2*g487^2
    *g492^2],
[140,78,g288*g312*g356*g448*g481^2*g492^2*g494^2],
[142,78,g291^2*g320^2*g338^2*g362*g377^2*g395*g396*g411^2
    *g428*g437^2*g450*g458^2*g475^2*g482*g484^2],
[143,78,g292^2*g324^2*g339^2*g378^2*g398*g412^2*g427^2
    *g430*g431^2*g434*g438^2*g447*g449*g452*g453^2*g459^2*g469
    *g472*g473*g475*g480*g482^2*g483^2*g487*g488^2*g492*g493^2
    ],
[146,78,g424^2*g448^2*g468*g492^2*g494^2],
[148,78,g492^2],
[150,78,g448^2*g468^2*g481^2*g487^2*g492*g494],
[152,78,g391*g424^2*g448^2*g487*g492*g494],
[153,78,g468*g482*g487],
[154,78,g492*g494^2],
[158,78,g447*g467*g480*g487^2*g494^2],
[159,78,g357*g358^2*g392^2*g395*g423^2*g428*g448*g449^2
    *g468*g469*g482*g487*g492^2*g494^2],
[162,78,g391^2*g424^2*g447^2*g448*g467*g468*g480*g487^2
    *g494],
[166,78,g423*g447*g467^2*g481^2],
[167,78,g313*g315^2*g351^2*g357^2*g358*g361*g392*g395*g423^2
    *g424*g428*g447*g448*g450*g467^2*g468*g469*g480*g481^2*g482
    *g488^2*g492^2*g494],
[170,78,g356^2*g391^2*g423*g424^2*g447*g467*g480^2*g481^2
    *g492^2*g494],
[172,78,g480^2*g492^2*g494],
[173,78,g389^2*g423*g447*g467^2*g468*g480^2*g487],
[174,78,g304],
[175,78,g313^2*g315*g352*g357^2*g361^2*g389*g392^2*g424^2
    *g428*g447^2*g450^2*g467*g469^2*g480*g481*g487^2*g488*g492^2
    *g494^2],
[176,78,g390^2*g392^2*g426^2*g428^2*g447*g449^2*g450*g452^2
    *g468^2*g469^2*g470^2*g481*g482*g487^2*g488*g492^2],
[177,78,g433*g468^2*g481*g487^2*g492^2*g494],
[178,78,g365^2*g369^2*g397^2*g403*g404*g425^2*g429*g432^2
    *g433^2*g435^2*g448*g449*g450^2*g451^2*g455*g469^2*g471*g472^2
    *g473*g481*g483^2*g487^2*g489^2*g492^2*g494^2],
[179,78,g306^2*g397*g404^2*g425^2*g429*g432^2*g433^2*g435^2
    *g449*g450^2*g454^2*g456*g467*g468*g469^2*g471^2*g472^2*g473^2
    *g481*g482^2*g483*g487^2*g488*g489^2*g492*g494^2],
[182,78,g391^2*g448*g468^2*g481*g492^2*g494^2],
[183,78,g356^2*g391^2*g424^2*g448^2*g468*g487*g492*g494^2],
[184,78,g313*g315^2*g357*g358^2*g361*g389^2*g395^2*g424
    *g447*g448^2*g450^2*g468*g480^2*g481^2*g482^2*g488*g492^2
    *g494],
[185,78,g310],
[186,78,g309],
[187,78,g312],
[188,78,g315*g357^2*g358^2*g361*g389*g392^2*g395*g423*g424
    *g447^2*g448*g449^2*g450*g469^2*g480^2*g481*g488],
[189,78,g316],
[190,78,g319],
[191,78,g322],
[192,78,g321^2*g323*g358^2*g363^2*g392^2*g397^2*g425*g428^2
    *g429^2*g447*g448^2*g450^2*g451^2*g467^2*g469^2*g472^2*g473
    *g480^2*g481*g482*g483^2*g487^2*g489^2*g493*g494],
[193,78,g325^2*g366^2*g400^2*g423*g426*g431^2*g447*g449^2
    *g452*g453^2*g455^2*g467*g469^2*g470*g471^2*g473*g480^2*g482
    *g487^2*g489^2*g493^2*g494],
[195,78,g331*g391^2*g424*g448^2*g468^2*g481*g487^2*g492
    ],
[196,78,g335*g356*g391*g481*g492^2],
[198,78,g338^2*g362^2*g377^2*g396*g411^2*g428*g437^2*g450
    *g458^2*g469*g475^2*g482*g484^2],
[199,78,g339^2*g378^2*g412^2*g427*g430*g431*g434^2*g438^2
    *g447^2*g449^2*g452*g459^2*g467*g469^2*g470*g471^2*g472^2
    *g473^2*g475^2*g480*g482*g483*g487^2*g488^2*g493*g494^2],
[202,78,g481*g494^2],
[206,78,g424*g448^2*g468^2*g492*g494],
[207,78,g494],
[211,78,g467*g480*g492^2],
[212,78,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g492*g494^2],
[215,78,g424^2*g448^2*g467^2*g468*g480*g481*g492^2],
[219,78,g447*g467*g480^2*g487^2],
[220,78,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g468*g481*g487*g488^2*g492^2*g494^2],
[223,78,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494^2],
[225,78,g494^2],
[226,78,g423^2*g447*g467*g480^2*g481*g492],
[227,78,g351],
[228,78,g357^2*g358*g392^2*g395^2*g423*g425^2*g448^2*g450
    *g467^2*g469^2*g480*g482^2*g487*g492^2*g494^2],
[229,78,g425^2*g450^2*g467*g469*g481^2*g487*g494],
[230,78,g455*g481^2*g487*g492^2*g494^2],
[231,78,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493],
[232,78,g397*g404^2*g425*g429*g432^2*g433^2*g435^2*g449
    *g450*g454^2*g456*g467^2*g471^2*g472^2*g473^2*g480^2*g481
    *g482*g483*g487*g489^2],
[235,78,g424^2*g468*g481^2*g487*g494^2],
[236,78,g391^2*g424^2*g448^2*g468^2*g481*g492*g494],
[237,78,g357*g358^2*g392*g395*g423^2*g428^2*g448*g449*g467
    *g468^2*g480^2*g481*g488*g494],
[238,78,g354],
[239,78,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[240,78,g356],
[241,78,g358*g392^2*g395*g423*g425^2*g428*g447*g448*g449
    *g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[242,78,g359],
[243,78,g361],
[244,78,g364],
[245,78,g363^2*g365*g397^2*g425^2*g429^2*g449^2*g450^2
    *g451^2*g467*g468^2*g472^2*g473*g480*g482^2*g483^2*g489^2
    *g492^2*g493],
[246,78,g366^2*g400^2*g431^2*g447*g453^2*g467*g471^2*g473^2
    *g480*g489^2*g493*g494],
[248,78,g370*g424^2*g448*g468^2*g481^2*g487*g492^2*g494],
[249,78,g374*g391*g424*g492],
[251,78,g377^2*g396^2*g411^2*g437^2*g450*g458^2*g469*g475^2
    *g482*g484^2*g488],
[252,78,g378^2*g412^2*g438^2*g452*g453*g459^2*g467^2*g470
    *g471^2*g480*g489^2*g493*g494^2],
[255,78,g487],
[258,78,g448*g468^2*g481^2*g494],
[263,78,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494^2],
[266,78,g448^2*g468^2*g480^2*g481*g487*g494^2],
[269,78,g467*g480*g492^2],
[270,78,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g481*g487^2*g492*g494^2],
[273,78,g424^2*g448^2*g467*g468^2*g480*g492^2],
[276,78,g447^2*g467*g480*g487*g494],
[277,78,g389],
[278,78,g392^2*g425^2*g428^2*g447*g449*g468^2*g487^2*g488
    *g492],
[279,78,g449^2*g469^2*g480*g482*g487^2*g492],
[280,78,g455*g474],
[281,78,g429*g433^2*g449*g451*g454^2*g455^2*g456^2*g469
    *g472^2*g474*g480^2*g482^2*g487*g488*g489^2*g493^2],
[283,78,g448^2*g481*g487^2*g492],
[284,78,g424^2*g448^2*g468^2*g481^2*g487*g494],
[285,78,g392*g425*g428*g447^2*g449*g450^2*g468*g469*g481^2
    *g482*g487^2*g488^2*g492*g494^2],
[286,78,g390],
[287,78,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[288,78,g391],
[289,78,g425^2*g428*g447*g449*g450*g467*g468*g469^2*g481
    *g482*g487^2*g488*g492*g494^2],
[290,78,g393],
[291,78,g395],
[292,78,g398],
[293,78,g397^2*g399*g429^2*g449^2*g451^2*g469^2*g472^2
    *g473*g480*g481^2*g482*g483^2*g487*g489^2*g492^2*g493],
[294,78,g400^2*g431^2*g453^2*g467*g471^2*g480*g489*g493
    *g494],
[296,78,g404*g448^2*g468*g481^2*g487^2*g492*g494^2],
[297,78,g408*g424*g448],
[299,78,g411^2*g437^2*g458^2*g469*g475^2*g482*g484^2*g488
    ],
[300,78,g412^2*g438^2*g459^2*g470*g471*g480^2*g493^2],
[303,78,g492],
[306,78,g468*g481^2*g487^2],
[311,78,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[314,78,g468^2*g481^2*g487*g492],
[317,78,g480*g494^2],
[318,78,g425*g447^2*g449^2*g450*g469*g480^2*g481*g487*g488^2
    ],
[321,78,g448^2*g468^2*g480*g481^2*g494^2],
[324,78,g467^2*g480*g492],
[325,78,g423],
[326,78,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492*g494^2],
[327,78,g473*g483],
[328,78,g451*g455^2*g473*g474^2*g483^2*g487^2*g493*g494^2],
[330,78,g468^2*g487*g492^2*g494],
[331,78,g448^2*g468^2*g481^2*g487^2*g492],
[332,78,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488^2
    *g492*g494^2],
[335,78,g424],
[336,78,g449^2*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492*g494^2],
[337,78,g426],
[338,78,g428],
[339,78,g430],
[340,78,g429^2*g432^2*g451*g473^2*g474*g481*g483*g489*g492^2
    *g493^2*g494^2],
[341,78,g431^2*g453^2*g471^2*g480*g493],
[343,78,g433*g468^2*g481*g487^2*g492^2*g494],
[344,78,g435*g448*g468],
[346,78,g437^2*g458^2*g475^2*g482*g484^2*g488],
[347,78,g438^2*g459^2],
[350,78,g494],
[360,78,g449*g467^2*g469*g482^2*g487*g488*g492^2*g494],
[363,78,g468^2*g481^2*g487^2],
[366,78,g447],
[367,78,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[368,78,g472*g473*g487^2*g489^2*g492^2*g493^2],
[369,78,g481^2*g492*g494^2],
[370,78,g468^2*g481^2*g487^2*g492^2*g494],
[371,78,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[374,78,g448],
[375,78,g469*g480*g482^2*g487*g488^2*g492^2*g494^2],
[376,78,g470^2],
[377,78,g450],
[378,78,g452],
[379,78,g451^2*g454^2*g472*g473^2*g483^2*g492*g494^2],
[380,78,g453^2*g471^2],
[382,78,g455*g481^2*g487*g492^2*g494^2],
[383,78,g456*g468*g481],
[385,78,g458^2*g475^2*g484^2*g488],
[386,78,g459^2],
[394,78,g480^2],
[397,78,g481^2*g487^2*g492^2],
[400,78,g467],
[402,78,g489^2*g492^2],
[403,78,g487^2*g494],
[404,78,g481^2*g487^2*g492^2*g494^2],
[405,78,g488^2*g494^2],
[408,78,g468],
[409,78,g482*g488^2*g492*g494^2],
[411,78,g469],
[412,78,g470],
[413,78,g472*g473*g483^2*g487*g489*g492*g493^2],
[414,78,g471^2],
[416,78,g473*g487^2*g492*g494^2],
[417,78,g474*g481*g487],
[419,78,g475^2*g484^2],
[429,78,g487^2*g492^2*g494^2],
[431,78,g480],
[432,78,g492^2],
[433,78,g487^2*g492^2*g494^2],
[435,78,g481],
[436,78,g488*g494],
[437,78,g482],
[439,78,g489*g492*g494^2],
[441,78,g489^2*g492^2*g493^2],
[442,78,g483*g487*g492],
[444,78,g484^2],
[451,78,g492^2*g494^2],
[454,78,g494^2],
[455,78,g492^2*g494^2],
[456,78,g487],
[458,78,g488],
[460,78,g493*g494],
[462,78,g493^2*g494^2],
[463,78,g489*g492*g494],
[473,78,g494^2],
[474,78,g492],
[476,78,g493*g494],
[483,78,g494],
[80,79,g245^2*g279^2*g293^2*g340^2*g355*g367*g379^2*g413^2
    *g434^2*g439^2*g449*g460^2*g469*g471*g475^2*g480^2*g482^2
    *g485^2*g487*g488*g490^2*g491*g493^2*g494],
[81,79,g296^2*g332^2*g334^2*g343^2*g371*g373*g382^2*g405^2
    *g407^2*g416^2*g434^2*g441^2*g454^2*g462^2*g472*g473^2*g484
    *g485*g489^2*g491^2*g492^2*g493*g494^2],
[82,79,g383^2*g409^2*g417^2*g436*g442^2*g457^2*g463^2
    *g476^2*g484^2*g485^2*g490^2*g493^2*g494^2],
[83,79,g494^2],
[85,79,g487*g492^2*g494],
[87,79,g392*g425*g428*g447^2*g449^2*g450^2*g468*g469^2
    *g480^2*g481^2*g482^2*g488^2*g494],
[88,79,g357^2*g358*g395^2*g423*g428*g447*g448^2*g467*g468
    *g480^2*g481*g482^2*g487*g488*g492^2*g494^2],
[89,79,g423*g447*g480*g481^2*g487],
[90,79,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[91,79,g494^2],
[92,79,g494],
[93,79,g432*g451^2*g454*g455^2*g472^2*g473*g474*g481^2
    *g487*g492^2*g493*g494^2],
[94,79,g468*g494],
[95,79,g480*g494],
[97,79,g467^2*g480*g492^2*g494^2],
[98,79,g480],
[99,79,g449^2*g469^2*g480*g482^2*g487^2*g492*g494],
[100,79,g492^2*g494^2],
[105,79,g313*g315^2*g352*g357^2*g358^2*g361*g389^2*g392
    *g395*g423*g424*g425^2*g428*g448*g449*g469*g480*g481^2*g482
    *g487^2*g488*g494^2],
[108,79,g447^2*g467*g480^2*g492*g494],
[109,79,g390^2*g426^2*g449*g452^2*g469*g470^2*g480^2*g482^2
    *g487*g488*g492^2*g494],
[110,79,g399^2*g403^2*g429^2*g432*g449*g455*g456*g468*g469
    *g472*g473^2*g474*g480*g482^2*g483^2*g487^2*g488^2*g489^2
    *g492],
[113,79,g265^2*g267*g305^2*g315*g319^2*g351*g357*g358*g361
    *g389^2*g390*g391^2*g395*g423^2*g424*g425^2*g426*g428^2*g450^2
    *g452*g468*g469*g470*g481^2*g482^2*g487^2*g492*g494^2],
[115,79,g358^2*g423*g425^2*g447^2*g449*g450^2*g467^2*g469^2
    *g481^2*g482^2*g487^2*g488^2*g492*g494],
[116,79,g257],
[117,79,g255*g393*g425^2*g430*g449^2*g450^2*g452*g456^2
    *g468*g474^2*g481^2*g482^2*g483^2*g487^2*g488^2*g489^2*g492
    *g493^2*g494^2],
[119,79,g472*g492^2*g494^2],
[120,79,g432*g449*g451*g454*g457^2*g469*g474^2*g475^2*g480^2
    *g481^2*g482^2*g484*g487^2*g488*g489*g492*g494^2],
[121,79,g401^2*g434*g449*g454*g469*g471^2*g472*g475*g480^2
    *g482^2*g487*g488*g489*g492],
[122,79,g311*g454*g489^2*g492^2*g493*g494^2],
[123,79,g394*g454*g472*g493^2*g494^2],
[126,79,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423^2
    *g424*g425^2*g428^2*g448*g449^2*g467^2*g468*g469^2*g481^2
    *g482^2*g487*g494],
[127,79,g265^2*g267*g313*g315^2*g319^2*g351*g357^2*g358
    *g389^2*g391^2*g395^2*g423*g425^2*g428^2*g448*g450*g467^2
    *g468*g469^2*g480*g481*g487^2*g492],
[128,79,g352^2*g488^2*g494^2],
[129,79,g365^2*g396^2*g399*g403^2*g433^2*g449^2*g451*g467^2
    *g468*g469^2*g472*g473^2*g474*g481*g482*g483^2*g487*g488*g489^2
    *g494],
[130,79,g399^2*g429^2*g432*g433*g449^2*g451^2*g454*g456
    *g468*g469^2*g482*g483^2*g487*g489*g492*g493^2*g494^2],
[131,79,g265],
[132,79,g352*g425*g450*g467^2*g469^2*g480^2*g481*g482*g488^2
    *g492^2],
[133,79,g306^2*g309^2*g314*g315*g363*g392*g396^2*g397*g399
    *g403*g404^2*g425^2*g428*g429*g432*g435^2*g448*g450*g455*g456
    *g469^2*g471^2*g473*g487^2*g488^2],
[134,79,g272],
[135,79,g275*g447*g480*g494^2],
[136,79,g278],
[137,79,g434*g463*g475*g477*g484^2],
[138,79,g454],
[139,79,g285],
[140,79,g289*g449*g469*g480^2*g482^2*g487],
[141,79,g291*g320*g362*g428^2*g450*g469^2*g482^2*g488^2
    ],
[143,79,g293^2*g340^2*g355^2*g379^2*g401^2*g413^2*g434
    *g439^2*g449^2*g460^2*g469^2*g471^2*g472*g475*g480*g482*g485^2
    *g487^2*g490^2*g491*g492^2*g493^2*g494],
[144,79,g343^2*g371^2*g373^2*g382^2*g405*g407*g416^2*g434^2
    *g441^2*g462^2*g472^2*g484*g485*g489*g491^2*g492*g493^2*g494],
[145,79,g417^2*g436^2*g442^2*g457*g463^2*g476^2*g484^2
    *g485^2*g490^2*g493^2*g494^2],
[148,79,g492^2],
[150,79,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    ],
[151,79,g392*g425^2*g428*g447^2*g450*g467*g468*g481*g482^2
    *g487^2*g488^2*g494^2],
[152,79,g447^2*g467*g480^2*g487*g492*g494^2],
[153,79,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[155,79,g454^2*g472^2],
[156,79,g481],
[159,79,g494^2],
[162,79,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447*g448
    *g450*g468*g469*g480^2*g482*g488*g494],
[165,79,g467^2*g480*g494],
[167,79,g487*g494^2],
[170,79,g313^2*g315*g352^2*g358*g361^2*g389*g392*g395*g423^2
    *g424^2*g428*g447^2*g448*g449*g450^2*g469*g480*g481*g482^2
    *g487],
[172,79,g447*g467^2*g480*g494^2],
[173,79,g305],
[174,79,g303*g426*g449^2*g452*g469^2*g470*g474^2*g481*g482
    *g483^2*g487^2*g489^2*g493^2*g494^2],
[176,79,g493^2*g494],
[177,79,g434*g475],
[178,79,g355*g472*g493^2*g494^2],
[179,79,g427*g472*g493^2*g494^2],
[182,79,g357*g358^2*g395*g423^2*g425^2*g428*g447^2*g448
    *g450^2*g468*g469*g480*g481*g482*g492*g494],
[183,79,g313^2*g315*g357*g358^2*g361^2*g389*g392^2*g423^2
    *g424^2*g428^2*g447*g449*g450^2*g468*g481*g488^2],
[185,79,g399^2*g432*g451^2*g454*g455^2*g472*g473*g474*g480^2
    *g481^2*g487*g489^2*g493^2*g494],
[186,79,g432*g454^2*g455*g472^2*g483*g487^2*g492^2*g493^2
    *g494^2],
[187,79,g313],
[188,79,g449*g469*g480^2*g482^2*g487*g488*g494^2],
[189,79,g365^2*g432^2*g451^2*g454^2*g472*g474*g480*g483
    *g487^2*g492*g493^2*g494^2],
[190,79,g320],
[191,79,g323*g467],
[192,79,g326],
[193,79,g476*g486*g493^2*g494^2],
[194,79,g472],
[195,79,g332],
[196,79,g336*g494],
[197,79,g338*g362*g396*g469^2*g482*g488^2],
[199,79,g340^2*g379^2*g413^2*g439^2*g460^2*g485^2*g490^2
    *g491*g492^2*g493*g494^2],
[200,79,g382^2*g405^2*g407^2*g416^2*g434*g441^2*g462^2
    *g484*g485*g491^2*g492*g493*g494],
[201,79,g442^2*g457^2*g463^2*g476^2*g484*g485^2*g490^2
    *g493*g494],
[202,79,g488^2*g494],
[205,79,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[206,79,g467^2*g480*g492*g494],
[208,79,g472^2*g493*g494],
[209,79,g487],
[215,79,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480^2*g481*g487*g492^2*g494],
[218,79,g480^2],
[220,79,g492],
[223,79,g357^2*g358*g395^2*g423*g425*g428*g447^2*g448^2
    *g449^2*g450*g467^2*g468*g469*g480*g482^2*g492^2*g494],
[225,79,g467*g480^2],
[226,79,g352],
[227,79,g350*g483^2*g487*g489^2*g493^2*g494^2],
[230,79,g493^2*g494^2],
[231,79,g434*g472^2*g475*g494],
[232,79,g471^2*g493^2*g494^2],
[235,79,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492],
[236,79,g357^2*g358*g392*g395^2*g423*g425^2*g447^2*g448^2
    *g449*g450^2*g467*g480^2*g481*g482^2*g487^2*g488^2*g492*g494^2],
[238,79,g432*g451*g454^2*g472*g474^2*g481^2*g487*g489^2
    *g492*g493*g494^2],
[239,79,g454*g472^2*g473*g489*g492^2*g493],
[240,79,g357],
[241,79,g494],
[242,79,g399^2*g454^2*g472*g473*g487],
[243,79,g362],
[244,79,g365*g480],
[245,79,g367],
[246,79,g485*g491],
[247,79,g493^2*g494^2],
[248,79,g371],
[249,79,g375],
[250,79,g377*g396*g488^2],
[252,79,g379^2*g413^2*g439^2*g460^2*g485^2*g490^2*g491
    *g492^2*g493^2],
[253,79,g416^2*g434^2*g441^2*g462^2*g484^2*g485*g491^2
    *g492*g494],
[254,79,g463^2*g476^2*g484^2*g485^2*g490^2*g493^2*g494^2],
[258,79,g480^2*g494],
[260,79,g493*g494],
[261,79,g492],
[266,79,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[270,79,g494],
[273,79,g392^2*g428^2*g447*g450*g467^2*g468^2*g481*g487^2
    *g488^2*g492*g494],
[275,79,g480],
[277,79,g492^2],
[283,79,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[284,79,g392^2*g425*g428^2*g447*g449*g467^2*g468^2*g469
    *g480^2*g488*g492^2],
[286,79,g454*g473^2*g487*g489^2*g492^2*g493^2*g494],
[287,79,g472*g489^2*g493*g494^2],
[288,79,g392],
[290,79,g432*g451*g454*g474^2*g481^2*g487*g489*g492^2*g493
    *g494^2],
[291,79,g396],
[292,79,g399],
[293,79,g401],
[294,79,g490],
[296,79,g405],
[297,79,g409],
[298,79,g411],
[300,79,g413^2*g439^2*g460^2*g485^2*g490^2*g491*g492^2
    *g493^2],
[301,79,g441^2*g462^2*g484*g485*g491^2*g492*g493^2],
[302,79,g476^2*g485^2*g490^2],
[309,79,g494],
[314,79,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[321,79,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492^2
    *g494],
[325,79,g494^2],
[330,79,g449*g469*g480^2*g482*g487*g492*g494^2],
[331,79,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    *g494^2],
[333,79,g472*g489*g492*g493],
[334,79,g493*g494^2],
[335,79,g425],
[337,79,g454*g472^2*g473^2*g487*g489^2*g492^2*g494],
[339,79,g432^2*g451^2*g473^2*g474*g481*g483*g487*g489*g493^2
    *g494],
[340,79,g434^2*g472*g475^2*g494],
[343,79,g434],
[344,79,g436],
[345,79,g437],
[347,79,g439^2*g460^2*g485^2*g490^2*g491*g492^2*g493^2
    ],
[348,79,g462^2*g485*g491^2*g492*g493*g494^2],
[349,79,g485^2*g490^2],
[363,79,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[369,79,g488^2*g494^2],
[370,79,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[374,79,g449],
[376,79,g472*g489*g492*g493^2*g494],
[378,79,g454^2*g472^2*g473*g487^2*g489*g492^2*g493^2*g494],
[382,79,g484^2*g493^2*g494^2],
[383,79,g457],
[384,79,g458],
[386,79,g460^2*g485^2*g490^2*g491*g492^2*g493^2],
[387,79,g485*g491^2*g492*g493*g494^2],
[388,79,g490^2],
[404,79,g488*g494],
[408,79,g482^2*g492^2],
[412,79,g472^2*g489^2*g492^2*g493*g494^2],
[417,79,g484*g493*g494],
[418,79,g475],
[420,79,g485^2*g490^2*g491*g492^2*g493^2],
[421,79,g490*g494],
[435,79,g488^2*g494^2],
[443,79,g484],
[445,79,g490^2*g494^2],
[81,80,g443^2*g459^2*g464^2*g477^2*g486^2*g491^2],
[82,80,g246^2*g260^2*g281^2*g294^2*g308^2*g328*g341^2
    *g368^2*g380^2*g399*g402^2*g403*g407^2*g414^2*g429*g432^2
    *g440^2*g449*g454*g455^2*g456^2*g460^2*g461^2*g462*g468^2
    *g469*g473^2*g476^2*g481^2*g482^2*g483*g486*g487^2*g488*g490^2
    *g492*g493^2*g494^2],
[83,80,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488*g492^2
    *g494^2],
[85,80,g467^2*g480^2*g494^2],
[86,80,g423*g447*g487^2],
[87,80,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[88,80,g481^2*g487*g492^2*g494],
[89,80,g392^2*g428^2*g447*g449^2*g450*g467*g468^2*g469^2
    *g480^2*g481*g482*g488^2*g494],
[90,80,g454*g472*g473*g487^2*g492],
[92,80,g432^2*g451*g454*g455*g473^2*g474^2*g481*g483*g487^2
    *g492^2*g493],
[94,80,g423*g447*g468*g481^2*g492^2],
[95,80,g494],
[96,80,g423*g447*g467*g480^2*g481^2*g492],
[97,80,g425^2*g449^2*g450^2*g467*g480*g481^2*g482^2*g492^2
    *g494^2],
[103,80,g356*g391^2*g424*g447^2*g467*g480^2*g487*g494^2],
[104,80,g449^2*g467^2*g469^2*g482*g487^2*g494],
[105,80,g390*g392*g426*g428*g447^2*g450^2*g452*g468*g469
    *g470*g480^2*g481^2*g482*g488^2*g494],
[106,80,g423*g467*g480*g492^2*g494^2],
[107,80,g389*g423*g447^2*g468^2*g480^2*g492],
[108,80,g390^2*g426^2*g449*g452^2*g469*g470^2*g480*g482^2
    *g487*g488*g492^2*g494^2],
[110,80,g390*g426*g449^2*g452*g469^2*g470*g482*g487^2],
[111,80,g312^2*g356^2*g389*g391^2*g423*g447*g467*g468^2
    *g480*g487*g494^2],
[112,80,g305^2*g313*g352*g357^2*g358*g361*g389^2*g390*g392
    *g395*g424*g425^2*g426*g428*g447*g448*g449^2*g452*g467^2*g469^2
    *g470*g481^2*g482*g487^2*g488^2*g492*g494],
[113,80,g257*g267*g354*g357^2*g358*g390^2*g392*g393*g395^2
    *g423*g425^2*g426^2*g428^2*g430*g447^2*g448^2*g450*g467^2
    *g468^2*g470*g480*g481*g487*g488^2*g492^2*g494],
[114,80,g351^2*g389*g423*g447^2*g448*g467^2*g481*g494],
[115,80,g257*g267^2*g315*g357^2*g358*g392^2*g395^2*g423
    *g425*g447^2*g448^2*g449*g467*g469*g480^2*g482^2*g487^2*g488
    *g494],
[117,80,g354^2*g358^2*g359*g390*g398*g430*g447*g448^2*g452^2
    *g467*g470^2*g472^2*g480^2*g481^2*g487*g489^2*g493],
[118,80,g472*g492^2*g494^2],
[119,80,g472^2*g492^2*g494^2],
[120,80,g471*g472^2*g489*g492*g493*g494],
[122,80,g399*g403*g427^2*g429*g432^2*g434*g449*g454*g455^2
    *g456^2*g468^2*g469*g472^2*g473^2*g475*g480*g481^2*g482^2
    *g483*g487^2*g488*g493^2*g494^2],
[123,80,g355*g401*g434*g472*g475*g492],
[124,80,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[125,80,g259^2*g307*g454*g487*g488*g492*g493*g494],
[126,80,g315*g358*g449^2*g467*g469^2*g482^2*g487^2*g488^2
    *g492*g494],
[127,80,g267*g310^2*g315*g316*g359*g364*g390*g392*g398^2
    *g423^2*g425*g426*g428*g430^2*g447*g449*g452^2*g468*g469*g470^2
    *g481^2*g482*g487^2*g488^2*g492*g494],
[128,80,g306*g365^2*g369*g396*g399*g404*g427^2*g429*g433
    *g434*g448*g449*g453*g454*g467*g468^2*g469*g471*g472^2*g474
    *g475*g480*g481^2*g482^2*g483^2*g488^2*g489^2*g492^2*g494^2],
[129,80,g399*g427*g431*g434^2*g449^2*g453^2*g467^2*g469^2
    *g471^2*g472^2*g473*g475^2*g480^2*g481*g482*g487*g488^2*g489^2
    *g493^2],
[130,80,g311^2*g355*g360*g394*g399*g403*g427*g429*g432^2
    *g449*g451^2*g454*g456^2*g467*g468^2*g469*g472*g474*g480^2
    *g481^2*g482^2*g488*g489*g492^2],
[131,80,g267^2*g268*g315^2*g322*g357^2*g358^2*g364*g389^2
    *g395^2*g423^2*g428*g430*g447^2*g448^2*g449^2*g452*g468^2
    *g469*g480*g481^2*g482^2*g487^2*g492],
[132,80,g266*g425*g449*g450*g467^2*g480^2*g481*g482*g487
    *g492^2*g494],
[133,80,g269*g480^2],
[134,80,g273*g305*g315*g352*g358*g390*g392^2*g424*g426
    *g428^2*g447*g448*g450*g452*g467*g468^2*g470*g487^2*g488*g494^2],
[135,80,g276*g447*g467^2*g480^2*g487^2*g492*g494],
[136,80,g279*g493],
[137,80,g416*g464],
[138,80,g280*g307*g353*g471^2*g472*g492*g493*g494^2],
[139,80,g286*g432^2*g451^2*g453*g454^2*g471^2*g472^2*g474
    *g480^2*g481*g483*g487*g493*g494],
[140,80,g290*g317*g427*g434^2*g453^2*g471^2*g472^2*g475^2
    *g480^2*g492*g493*g494],
[141,80,g292*g324*g427^2*g430^2*g431^2*g434*g447*g449*g452
    *g469*g470^2*g471*g472*g473*g475*g482^2*g483^2*g487*g488^2
    *g489^2*g493^2*g494^2],
[142,80,g293*g355*g401^2*g434^2*g449*g469*g471*g472^2*g475^2
    *g480^2*g482^2*g487*g488*g494^2],
[144,80,g464^2*g477^2*g486^2*g491^2],
[145,80,g294^2*g308^2*g328^2*g341^2*g368*g380^2*g399*g402
    *g403*g407^2*g414^2*g429*g432^2*g440^2*g449*g454*g455^2*g456^2
    *g460^2*g461^2*g468^2*g469*g473^2*g476^2*g481^2*g482^2*g483
    *g487^2*g488*g490*g492*g493^2*g494],
[146,80,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[148,80,g480],
[149,80,g447^2*g467*g480^2*g492*g494^2],
[151,80,g487*g492],
[152,80,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[153,80,g472^2*g489*g492*g493^2*g494],
[154,80,g454*g493^2*g494^2],
[156,80,g447*g467*g481*g487^2*g494^2],
[157,80,g447*g467*g480*g487^2*g494],
[161,80,g391*g424^2*g448*g467^2*g480*g492],
[162,80,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488],
[163,80,g447*g480*g494^2],
[164,80,g423*g447*g467^2*g481^2*g494],
[167,80,g494^2],
[168,80,g356^2*g391^2*g423*g424^2*g447*g467*g480*g481^2
    *g492],
[169,80,g352^2*g357*g392^2*g395*g423^2*g425*g428*g448*g449
    *g450*g467*g468*g469^2*g487*g488*g492*g494],
[170,80,g305*g315*g390*g392^2*g425*g426*g428^2*g447*g449
    *g450^2*g452*g467^2*g468^2*g470*g481^2*g482*g488*g492^2],
[171,80,g389^2*g423*g447*g467^2*g468*g480^2*g487],
[172,80,g305*g315^2*g358*g392^2*g425^2*g428^2*g447*g467^2
    *g468^2*g469^2*g480^2*g487^2*g488*g492*g494^2],
[174,80,g390^2*g393*g430*g449*g452*g467*g468^2*g469*g470^2
    *g482^2*g488*g492],
[175,80,g493^2*g494],
[176,80,g493],
[178,80,g471],
[181,80,g307^2*g353*g472*g492*g494],
[182,80,g358*g449^2*g469^2*g480^2*g482*g487^2*g488*g492
    ],
[183,80,g315*g354^2*g358*g359*g393*g398*g425*g430^2*g447^2
    *g449*g450*g452^2*g467*g470*g481*g487^2*g488^2*g492*g494^2],
[184,80,g397^2*g399^2*g403*g404*g425^2*g429*g433*g435*g449^2
    *g450^2*g451^2*g454*g456*g467*g468*g472*g482^2*g483*g487*g489
    *g492^2*g493^2*g494],
[185,80,g432^2*g451^2*g453*g471*g473^2*g474*g480^2*g481
    *g483*g487^2*g492^2],
[186,80,g355^2*g394*g427*g434*g471^2*g472*g473^2*g475*g480
    *g487*g489*g492^2*g493^2*g494],
[187,80,g315^2*g316*g358^2*g364*g392^2*g398*g423^2*g428^2
    *g447^2*g449*g450*g452*g467^2*g468^2*g469*g470*g480^2*g481^2
    *g482*g488^2*g494^2],
[188,80,g314*g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[189,80,g317],
[190,80,g321*g352*g358*g425^2*g449^2*g450^2*g467*g468*g482^2
    *g487*g492*g494^2],
[191,80,g324*g480*g494^2],
[192,80,g355*g401^2*g434^2*g449*g469*g471*g472^2*g475^2
    *g480^2*g482^2*g487*g488*g493*g494],
[193,80,g441*g477],
[194,80,g327*g353*g493^2],
[195,80,g333*g454^2*g471*g472*g473*g487^2*g492^2*g493^2
    ],
[196,80,g337*g427*g434^2*g453^2*g472^2*g475^2*g480^2*g492
    *g494],
[197,80,g339*g427^2*g431^2*g434*g447*g449*g453^2*g467*g469
    *g470^2*g471^2*g472*g473*g475*g480^2*g482^2*g483^2*g487*g488^2
    *g494],
[198,80,g340*g434^2*g472*g475^2*g493*g494^2],
[200,80,g477^2*g486^2*g491^2],
[201,80,g341^2*g368^2*g380^2*g399*g402*g403*g407^2*g414^2
    *g429*g432^2*g440^2*g449*g454*g455^2*g456^2*g460*g461^2*g468^2
    *g469*g473^2*g476*g481^2*g482^2*g483*g485^2*g487^2*g488*g491^2
    *g492*g493^2*g494],
[204,80,g467^2*g480*g494],
[205,80,g492*g494],
[206,80,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[207,80,g472],
[209,80,g467*g480*g487*g492^2],
[210,80,g467*g480*g492^2],
[214,80,g424*g448^2*g468*g480^2*g494],
[215,80,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[216,80,g467],
[217,80,g447*g467*g480^2*g487^2],
[221,80,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494],
[222,80,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480
    *g481*g482*g488*g494^2],
[223,80,g352*g358*g425^2*g449*g450^2*g467*g469^2*g480^2
    *g481^2*g482^2*g487^2*g488*g492^2*g494^2],
[224,80,g423^2*g447*g467*g480^2*g481*g492],
[225,80,g352*g358^2*g425^2*g449*g450^2*g467*g469^2*g481^2
    *g482^2*g487^2*g488*g492^2*g494^2],
[227,80,g426*g452*g470*g480*g481^2*g492^2*g494],
[234,80,g353^2*g493^2],
[235,80,g449^2*g469^2*g480*g482*g487^2*g492],
[236,80,g358*g390^2*g393*g426*g430*g452^2*g467^2*g470^2
    *g480^2*g488^2*g492^2],
[237,80,g429^2*g432^2*g433*g449^2*g451^2*g454*g455*g456
    *g469^2*g472*g473*g480*g482*g489^2*g492^2*g493*g494],
[238,80,g454^2*g471*g472^2*g473*g487^2*g489*g493*g494],
[239,80,g427*g434^2*g471^2*g472*g475^2*g489*g492*g493^2
    *g494],
[240,80,g358^2*g359*g398*g425^2*g430*g447^2*g449*g450^2
    *g467^2*g469^2*g470*g480*g481^2*g482^2*g492^2*g494^2],
[241,80,g369*g397^2*g399*g403^2*g404*g429*g432*g433^2*g448^2
    *g449*g451*g454*g455^2*g456^2*g468*g469*g472^2*g473^2*g474
    *g480*g481*g482^2*g483*g487*g488*g492^2*g493],
[242,80,g427*g434^2*g453^2*g471^2*g472^2*g475^2*g480^2
    *g492*g493*g494],
[243,80,g363*g449*g469*g480^2*g482^2*g487^2*g488*g494^2],
[244,80,g427^2*g431^2*g434*g447*g449*g469*g471*g472*g473
    *g475*g480^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2],
[245,80,g434^2*g472*g475^2*g493*g494^2],
[246,80,g462*g486],
[247,80,g441*g463],
[248,80,g372*g472^2*g489^2*g492^2*g493],
[249,80,g376*g471*g493^2],
[250,80,g378*g453^2*g467*g480*g489*g493*g494],
[251,80,g379],
[253,80,g486^2*g491^2],
[254,80,g380^2*g402^2*g414^2*g440^2*g460*g461^2*g476*g485^2
    *g490^2*g491^2*g492*g493],
[257,80,g480^2],
[259,80,g493^2*g494^2],
[261,80,g480*g492*g494^2],
[262,80,g480*g494^2],
[265,80,g448*g468^2*g481],
[267,80,g480],
[268,80,g467*g480*g492^2],
[271,80,g424^2*g448^2*g467*g468^2*g480*g492^2],
[272,80,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492^2
    ],
[273,80,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[274,80,g447^2*g467*g480*g487*g494],
[277,80,g487^2*g494^2],
[284,80,g426*g449^2*g452*g469^2*g470*g482*g487^2*g492*g494^2],
[285,80,g451^2*g454^2*g455*g473^2*g474*g483^2*g487*g492^2
    *g493],
[286,80,g472^2*g489^2*g492^2*g493],
[287,80,g471^2*g493*g494],
[288,80,g393*g430*g452*g467^2*g480*g492*g494^2],
[289,80,g403*g429^2*g432*g433*g454^2*g455^2*g468^2*g473^2
    *g481^2*g483^2*g489*g492^2*g494],
[290,80,g471*g493^2],
[291,80,g397*g494],
[292,80,g453^2*g467*g471*g489*g494],
[294,80,g485^2*g490^2*g491^2*g492^2*g493^2],
[295,80,g462*g476],
[296,80,g406],
[297,80,g410],
[298,80,g412*g471^2*g480*g493],
[299,80,g413],
[301,80,g491^2],
[302,80,g414^2*g440^2*g460^2*g461^2*g476^2*g485^2*g490^2
    *g491^2*g492*g493],
[309,80,g494],
[313,80,g468*g481^2*g487],
[316,80,g480*g494^2],
[319,80,g448^2*g468^2*g480*g481^2*g494^2],
[320,80,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[322,80,g467^2*g480*g492],
[325,80,g492^2],
[332,80,g472*g473^2*g487*g489^2*g492^2*g494^2],
[335,80,g426*g452*g470*g480^2*g494],
[336,80,g432*g451^2*g454*g455*g472^2*g473^2*g481^2*g487^2
    *g493],
[338,80,g429],
[339,80,g471^2*g480*g493],
[341,80,g490^2*g494^2],
[342,80,g491*g492^2*g493^2],
[344,80,g459^2],
[345,80,g438],
[346,80,g439],
[349,80,g440^2*g461^2*g485*g491*g492^2*g493^2*g494^2],
[357,80,g481*g487^2*g492],
[361,80,g468^2*g481^2*g487^2],
[364,80,g480^2*g494],
[366,80,g494^2],
[371,80,g489*g492*g494^2],
[375,80,g454*g473^2*g483^2*g489^2*g492*g494^2],
[377,80,g451],
[381,80,g494^2],
[384,80,g459],
[385,80,g460],
[388,80,g461^2*g490*g494^2],
[392,80,g487*g492^2*g494],
[395,80,g481^2*g487^2*g492^2],
[405,80,g493*g494],
[409,80,g472*g493^2*g494^2],
[411,80,g472*g473^2*g483*g487^2*g489*g493^2*g494^2],
[419,80,g485*g491^2*g492*g493*g494^2],
[425,80,g492*g494^2],
[428,80,g487^2*g492^2*g494^2],
[436,80,g493^2*g494^2],
[437,80,g489^2*g492^2*g493^2],
[444,80,g490*g494],
[449,80,g494],
[450,80,g492^2*g494^2],
[458,80,g493^2*g494^2],
[469,80,g494^2],
[82,81,g247^2*g282^2*g295^2*g329*g342^2*g381^2*g415^2
    *g488^2*g494^2],
[85,81,g357^2*g358*g395^2*g423*g425^2*g428*g447*g448^2
    *g449^2*g450^2*g467^2*g468*g480*g482*g488^2*g494^2],
[86,81,g467*g487^2*g494^2],
[87,81,g447*g467^2*g480^2*g494^2],
[90,81,g472^2*g489*g493*g494^2],
[91,81,g454*g472^2*g473^2*g487*g489^2*g492^2],
[96,81,g389^2*g447^2*g467^2*g480*g481*g487*g492*g494^2],
[97,81,g449^2*g469^2*g480*g482^2*g487^2*g492*g494],
[100,81,g399*g429^2*g432*g433*g449^2*g451^2*g454^2*g456
    *g469^2*g472^2*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2
    *g492^2*g493^2*g494^2],
[103,81,g391^2*g424*g448*g481^2],
[104,81,g449*g469*g480*g482^2*g487^2*g488^2*g492^2*g494^2],
[105,81,g358^2*g449^2*g468*g480^2*g481*g482*g488^2*g492
    ],
[106,81,g468^2*g492^2*g494],
[107,81,g448],
[108,81,g358*g425*g449*g450*g467^2*g480*g481*g482*g492
    *g494],
[109,81,g470^2],
[110,81,g365*g397^2*g403*g404*g425^2*g429^2*g432*g435*g450^2
    *g451*g467^2*g468*g469*g471*g472^2*g473^2*g474*g492^2*g493
    *g494],
[111,81,g356*g468*g481^2*g487*g492],
[112,81,g357*g358*g392*g395*g423^2*g425*g428^2*g448*g449
    *g450^2*g467^2*g468^2*g469^2*g482*g487^2*g488*g494],
[113,81,g315^2*g354*g358*g359^2*g390^2*g393*g398^2*g425^2
    *g426^2*g447*g448^2*g449^2*g467*g469*g470^2*g480*g481*g488^2
    *g492^2*g494^2],
[115,81,g310*g315^2*g354*g358*g359^2*g390^2*g393*g398^2
    *g425^2*g426^2*g449^2*g450^2*g467*g470^2*g480^2*g481^2*g487
    *g488^2*g492],
[116,81,g452],
[117,81,g306^2*g309*g315^2*g358*g363^2*g365*g369*g392*g396^2
    *g397^2*g399^2*g404*g428*g429*g432^2*g433^2*g447^2*g448*g449^2
    *g450^2*g451^2*g453*g455*g456*g467*g468^2*g471*g472*g473^2
    *g474*g480*g482*g483^2*g488^2*g489^2*g492*g493^2*g494^2],
[118,81,g397*g399^2*g403^2*g404^2*g425*g429*g432*g433*g435^2
    *g450*g451*g454*g456*g467^2*g468^2*g469^2*g472*g474*g480*g482
    *g483^2*g487^2*g488*g489*g492^2*g493^2*g494^2],
[119,81,g432^2*g453*g454^2*g471*g472^2*g474*g480^2*g481
    *g483*g487*g492^2*g493^2*g494],
[120,81,g472^2*g489^2*g492^2*g493^2*g494],
[121,81,g399*g403*g427^2*g429*g432^2*g434*g449*g453^2*g454
    *g455^2*g456^2*g468^2*g469*g471^2*g472^2*g473^2*g475*g480
    *g481^2*g482^2*g483*g487^2*g488*g493^2*g494^2],
[122,81,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[123,81,g307^2*g353^2*g454^2*g472^2*g487^2*g488^2*g489^2
    *g493*g494],
[126,81,g365*g369*g397*g399*g425*g429*g432*g433^2*g435^2
    *g448^2*g449^2*g450*g451^2*g456^2*g468*g469*g471^2*g472^2
    *g473*g474^2*g480^2*g481*g482*g488^2*g489*g493^2],
[127,81,g261],
[128,81,g399^2*g429^2*g432*g433*g449^2*g451^2*g454*g456
    *g468*g469^2*g482*g483^2*g487*g489*g492*g493^2*g494^2],
[129,81,g311^2*g355*g360*g394*g399*g403*g427*g429*g432^2
    *g449*g451^2*g454*g455*g456^2*g467*g468^2*g469*g472*g474*g480^2
    *g481*g482^2*g487^2*g488*g489*g494^2],
[132,81,g330^2*g369^2*g392*g403^2*g428*g432^2*g447^2*g450
    *g454^2*g467^2*g468*g472^2*g480^2*g487*g488*g493],
[133,81,g456*g468*g481*g487*g492^2*g494],
[134,81,g331^2*g357^2*g365^2*g369^2*g370^2*g391*g392^2
    *g395^2*g397^2*g403*g404^2*g423*g424*g425*g428*g435*g447*g450^2
    *g451*g456*g468*g469^2*g471*g472*g473^2*g474*g480*g481*g482^2
    *g487^2*g488*g489*g493*g494^2],
[135,81,g470],
[136,81,g333*g427*g429^2*g432^2*g433*g434^2*g449^2*g451
    *g455^2*g456*g458^2*g469^2*g471*g472^2*g473*g474*g475*g480
    *g482*g483^2*g489*g493*g494],
[137,81,g280],
[139,81,g287],
[142,81,g343*g371*g373*g405*g407*g434*g472*g489^2],
[143,81,g464],
[145,81,g295^2*g329^2*g342^2*g381^2*g415^2*g488^2*g494^2],
[148,81,g392*g425^2*g428*g447^2*g449*g450*g467*g468*g469
    *g480^2*g481*g482*g488*g492^2*g494^2],
[149,81,g480^2*g492*g494^2],
[150,81,g467^2],
[153,81,g493*g494^2],
[157,81,g423^2*g467^2*g480^2*g487*g492*g494],
[159,81,g432^2*g451*g454*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492^2*g493^2*g494],
[161,81,g424^2*g448*g468*g487^2],
[162,81,g449*g469*g480^2*g481*g487^2*g488*g494],
[163,81,g481^2*g494^2],
[164,81,g468],
[167,81,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g472*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g493^2
    ],
[168,81,g391*g481*g487^2*g492*g494],
[169,81,g392*g425*g428*g447^2*g450^2*g468*g469*g481^2*g482^2
    *g487^2*g492*g494^2],
[170,81,g358^2*g390*g393^2*g426*g430^2*g449*g467*g468^2
    *g469^2*g470*g480^2*g482^2*g488^2*g492^2*g494],
[172,81,g354*g358^2*g390*g393^2*g426*g430^2*g449*g469*g470
    *g480^2*g482^2*g487*g488^2*g494],
[173,81,g470],
[174,81,g365*g369*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435*g448^2*g449*g450*g451*g454*g455*g456^2*g468^2*g471^2
    *g472*g473*g474*g480*g487*g488^2*g489^2*g492^2*g494],
[175,81,g429*g433^2*g449*g451^2*g455*g456^2*g469*g472*g473^2
    *g480^2*g481*g482^2*g487*g488*g492*g494^2],
[176,81,g454^2*g471*g472^2*g483*g487*g489*g492*g493],
[179,81,g353^2*g472^2*g492^2*g494],
[182,81,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g488^2*g493],
[183,81,g309],
[184,81,g432*g454^2*g455*g472^2*g483*g487^2*g492^2*g493^2
    *g494^2],
[185,81,g355^2*g394*g427*g434*g471^2*g472*g475*g480*g492
    *g493^2*g494^2],
[188,81,g369^2*g403^2*g425*g432^2*g450*g454^2*g467^2*g469
    *g472^2*g480^2*g481*g492*g493],
[189,81,g474*g481*g487*g492*g494],
[190,81,g370^2*g392^2*g399^2*g403^2*g404^2*g424*g425^2
    *g428^2*g429^2*g432*g433^2*g447*g448*g449*g450*g456*g467*g468
    *g469^2*g472*g473^2*g474*g481*g482^2*g483^2*g488^2*g489^2
    *g493*g494],
[192,81,g372*g451^2*g454^2*g455*g471^2*g472*g473*g474*g475^2
    *g483^2*g484^2*g487^2*g493^2*g494],
[193,81,g327],
[195,81,g334],
[198,81,g382*g405*g407*g434*g484^2*g494],
[199,81,g477],
[201,81,g342^2*g381^2*g415^2*g488^2*g494^2],
[202,81,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2*g494^2],
[204,81,g494],
[210,81,g447^2*g480^2*g492*g494],
[212,81,g454^2*g472^2],
[214,81,g448^2*g468*g481*g492^2],
[215,81,g487*g488*g492*g494],
[216,81,g487^2],
[217,81,g481],
[220,81,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[221,81,g424*g487*g492^2*g494],
[222,81,g425*g449*g450*g467^2*g469^2*g481*g482*g487^2*g488^2
    *g492^2*g494],
[223,81,g426^2*g449*g452^2*g469*g470^2*g481^2*g487*g488^2
    *g492*g494],
[225,81,g390*g426^2*g449*g452^2*g469*g470^2*g480^2*g482^2
    *g487*g488*g492^2*g494^2],
[227,81,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[228,81,g451*g455^2*g472^2*g473^2*g474^2*g483^2*g487^2
    *g489^2*g492*g493^2*g494^2],
[229,81,g472^2*g489*g492*g493^2*g494^2],
[232,81,g493],
[236,81,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[237,81,g454*g472^2*g473*g489*g492^2*g493],
[238,81,g427*g434^2*g471^2*g472*g475^2*g493^2*g494^2],
[241,81,g403^2*g432^2*g449*g454^2*g469*g472^2*g480^2*g482
    *g487*g493*g494^2],
[242,81,g483*g487*g492*g494],
[243,81,g404^2*g425^2*g433^2*g448*g449^2*g450^2*g455^2
    *g467*g468*g469*g473^2*g480*g482*g489*g492^2*g494],
[245,81,g406*g472*g473^2*g484^2*g487*g494],
[246,81,g441*g463],
[248,81,g373],
[251,81,g416*g434*g484^2*g493^2*g494^2],
[252,81,g486],
[254,81,g381^2*g415^2*g488^2*g494^2],
[255,81,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[262,81,g467^2*g494],
[263,81,g472^2*g493*g494],
[265,81,g468^2*g481*g487*g494^2],
[266,81,g492*g494],
[267,81,g492^2],
[268,81,g487],
[270,81,g454^2*g472^2*g493*g494],
[271,81,g448*g492*g494^2],
[272,81,g449*g469*g480^2*g482*g487*g488^2*g492],
[273,81,g487^2*g488*g494^2],
[277,81,g455^2*g473^2*g474^2*g483^2*g494],
[278,81,g472*g473*g487^2*g489*g492^2*g493^2*g494],
[279,81,g493^2*g494^2],
[284,81,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[285,81,g472*g489^2*g493*g494^2],
[286,81,g471^2],
[289,81,g432^2*g454^2*g472^2*g488^2*g493*g494^2],
[290,81,g489*g492*g494],
[291,81,g433^2*g449^2*g455^2*g468*g469^2*g473^2*g480*g481
    *g482^2*g488^2*g489*g492*g494^2],
[293,81,g489*g492*g493],
[294,81,g462*g476],
[296,81,g407],
[299,81,g441*g484^2*g493^2*g494^2],
[300,81,g491],
[302,81,g415^2*g488^2*g494^2],
[310,81,g480^2],
[311,81,g493*g494],
[313,81,g481^2*g487*g492],
[314,81,g494],
[315,81,g494^2],
[316,81,g492],
[318,81,g472^2*g493*g494],
[319,81,g468*g494],
[320,81,g488^2*g494^2],
[321,81,g492^2],
[325,81,g473^2*g483^2*g494],
[326,81,g489^2*g492^2*g493^2],
[332,81,g493*g494^2],
[336,81,g454^2*g472^2*g493*g494],
[337,81,g493*g494],
[338,81,g455^2*g473^2*g481*g487*g488*g489*g492],
[340,81,g493*g494],
[341,81,g491*g492^2*g493^2],
[346,81,g462],
[349,81,g488^2*g494^2],
[357,81,g487^2*g492*g494],
[359,81,g494],
[360,81,g493*g494],
[361,81,g481],
[363,81,g494^2],
[366,81,g494],
[367,81,g493^2*g494^2],
[375,81,g472^2*g493*g494],
[377,81,g473^2*g487*g489*g492*g494^2],
[380,81,g494^2],
[385,81,g485^2*g490^2*g491*g492^2*g493^2],
[392,81,g492^2*g494],
[395,81,g487],
[409,81,g493*g494],
[411,81,g489*g492*g494^2],
[419,81,g490^2*g494^2],
[425,81,g494^2],
[428,81,g492],
[437,81,g493*g494],
[450,81,g494],
[84,82,g356^2*g448^2*g468^2*g481*g487*g492],
[85,82,g447*g467*g481*g487*g492^2],
[86,82,g392*g425*g428*g447^2*g449^2*g450^2*g467^2*g468
    *g469^2*g480*g481^2*g482^2*g488^2*g492],
[87,82,g357*g358^2*g395*g423^2*g428^2*g448*g449^2*g450
    *g467^2*g468^2*g481^2*g482*g488],
[90,82,g493],
[96,82,g313*g315^2*g357^2*g358*g361*g389^2*g395*g424*g448
    *g449*g450^2*g467^2*g481*g482^2*g487*g488*g494^2],
[97,82,g488*g492*g494^2],
[98,82,g451^2*g454*g455*g472^2*g474*g483^2*g489*g492^2
    *g494],
[99,82,g399^2*g429*g432^2*g433^2*g449*g451^2*g454*g456^2
    *g469*g480*g481^2*g482^2*g483^2*g487*g488*g489*g493^2*g494],
[100,82,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492
    *g493*g494],
[103,82,g424^2*g481^2*g487*g492],
[104,82,g449*g469*g480^2*g487*g492^2],
[105,82,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g481^2*g482*g483^2*g487*g489^2*g494^2],
[107,82,g265*g267^2*g304^2*g313^2*g315*g319*g357*g361*g389^2
    *g391*g395*g423*g428*g447^2*g450*g467*g468*g469*g482^2*g488^2
    *g492],
[108,82,g399^2*g403^2*g429^2*g432*g455*g456*g468*g472*g473^2
    *g474*g480^2*g483^2*g488*g489^2*g492^2*g494],
[109,82,g390*g399*g403^2*g426*g429*g432^2*g449^2*g451*g452
    *g456*g468*g469^2*g470*g474^2*g480^2*g481^2*g482*g492^2*g493
    *g494],
[110,82,g306*g309^2*g314*g315*g363*g369*g392*g396^2*g399
    *g403^2*g404*g425*g428*g429*g432^2*g447^2*g448*g449*g451^2
    *g454*g455*g467*g468*g469*g472^2*g473*g480*g482*g483^2*g488
    *g489*g494^2],
[111,82,g391^2*g424^2*g448^2*g468^2*g481^2*g487^2*g492^2
    *g494^2],
[112,82,g392*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g487^2*g488*g492],
[113,82,g255*g425^2*g447*g449^2*g450^2*g467^2*g481^2*g482^2
    *g487*g492^2*g494],
[114,82,g256*g391*g448^2*g481*g487*g492^2*g494^2],
[115,82,g255*g393*g425^2*g447^2*g449^2*g450^2*g456^2*g467
    *g468*g474^2*g480*g482^2*g483^2*g487^2*g488^2*g489^2*g492
    *g493^2*g494^2],
[116,82,g354*g358*g359^2*g398^2*g399*g403*g404*g425^2*g429
    *g430^2*g432^2*g447^2*g449*g450^2*g452*g454*g455^2*g456^2
    *g469^2*g470^2*g472*g482^2*g483^2*g487^2*g488*g493],
[117,82,g258*g424^2*g448^2*g481^2*g487*g492],
[118,82,g403^2*g429*g433^2*g449^2*g451*g457^2*g468*g469^2
    *g474*g475^2*g480*g481*g482*g483^2*g484*g487*g489*g492*g493
    *g494^2],
[119,82,g401^2*g434*g449*g454*g469*g472^2*g475*g480^2*g482^2
    *g487*g488*g493],
[120,82,g394*g454^2*g493^2*g494^2],
[121,82,g355*g401*g434*g472*g475*g492],
[122,82,g259],
[123,82,g260],
[128,82,g403*g449^2*g469^2*g480*g482^2*g487^2],
[129,82,g263*g454*g472*g494^2],
[132,82,g488],
[133,82,g270*g365^2*g397*g399^2*g403*g404^2*g425*g429*g435^2
    *g450*g451^2*g455^2*g456*g467*g469^2*g471^2*g472^2*g473*g474^2
    *g480*g481*g482*g483^2*g487^2*g488*g489*g492*g493^2*g494^2],
[134,82,g408^2*g424^2*g425^2*g435^2*g448*g449*g450*g456^2
    *g467*g468^2*g469*g474^2*g480*g482*g483^2*g487*g488^2*g489^2
    *g492*g493^2*g494^2],
[135,82,g277*g306*g389^2*g397^2*g404*g423*g425^2*g429*g432
    *g435*g447^2*g449^2*g450^2*g451^2*g455^2*g456*g468^2*g471
    *g472^2*g473*g474^2*g480^2*g481*g482^2*g487*g489*g492*g493^2
    *g494^2],
[136,82,g410*g427^2*g432*g434*g451^2*g455*g463^2*g471^2
    *g472*g473*g475*g476^2*g477^2*g481^2*g483^2*g484*g485^2*g486^2
    *g487^2*g489*g490^2*g491^2*g492],
[137,82,g281*g308*g399^2*g403^2*g407*g429^2*g432*g449^2
    *g455*g456*g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2
    *g487^2*g489^2*g492*g493*g494],
[138,82,g282],
[142,82,g417*g436*g457*g484*g493*g494],
[143,82,g294*g308*g328*g368*g490*g494],
[144,82,g295*g329],
[147,82,g391*g424^2*g448^2*g487*g492*g494],
[148,82,g467^2*g480*g487^2*g492],
[149,82,g425^2*g449*g450^2*g467*g481^2*g488*g492^2*g494^2],
[150,82,g392^2*g425^2*g428^2*g447*g449*g467^2*g468^2*g480
    *g487^2*g488*g492^2*g494],
[157,82,g357*g358^2*g392^2*g395*g423^2*g428*g448*g449^2
    *g468*g469*g482*g492^2*g494],
[158,82,g473^2*g487*g489*g492*g494^2],
[159,82,g454*g494^2],
[161,82,g448^2*g487^2*g492*g494],
[162,82,g483^2*g489^2*g492^2*g493^2*g494^2],
[164,82,g313*g315^2*g351^2*g357^2*g358*g361*g392*g395*g423^2
    *g424*g428*g447*g450*g467^2*g469*g480*g481*g482*g488^2*g494],
[165,82,g487*g492^2*g494],
[166,82,g432*g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2
    *g494^2],
[167,82,g365^2*g397*g403*g404^2*g425*g432^2*g433*g435^2
    *g449^2*g450*g451^2*g456^2*g467*g469*g471^2*g472^2*g474^2
    *g481*g488^2*g489^2*g493],
[168,82,g424^2*g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[169,82,g425*g449*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492*g494^2],
[170,82,g303*g449^2*g467*g469^2*g480^2*g482],
[171,82,g304*g424*g468^2*g487*g492*g494^2],
[172,82,g303*g426*g449^2*g467^2*g469^2*g474^2*g480*g481
    *g482*g483^2*g489^2*g493^2*g494^2],
[173,82,g390*g393^2*g430^2*g433*g449*g452^2*g467^2*g469
    *g470*g480*g482^2*g487^2*g488*g492^2*g494],
[174,82,g306*g468^2*g481^2*g492^2*g494],
[175,82,g432^2*g451*g455^2*g472*g473^2*g481*g483^2*g484
    *g494],
[176,82,g434*g475*g493*g494],
[178,82,g307],
[179,82,g308],
[184,82,g432*g488*g494^2],
[185,82,g311*g472*g493^2*g494^2],
[189,82,g318*g399^2*g429*g432^2*g433^2*g449*g451^2*g454
    *g456^2*g469*g480*g481^2*g482^2*g483^2*g488*g489*g492^2*g494^2],
[190,82,g435^2*g448^2*g449^2*g456^2*g468*g469*g474^2*g480
    *g481*g483^2*g488^2*g489^2*g493^2*g494^2],
[191,82,g325*g397^2*g404*g425^2*g432*g433*g435*g447^2*g449
    *g450^2*g451*g454*g455^2*g456^2*g467^2*g469^2*g471*g472^2
    *g480^2*g482^2*g488*g489^2*g492*g494^2],
[192,82,g454*g459^2*g471*g472^2*g473^2*g476^2*g483^2*g485^2
    *g486^2*g489^2*g490^2*g491^2*g492*g493],
[193,82,g328*g399^2*g403^2*g407*g429^2*g432*g449^2*g455
    *g456*g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2
    *g489^2*g492*g493*g494],
[194,82,g329],
[198,82,g442*g457*g484*g493*g494],
[199,82,g341*g368*g399^2*g402*g403^2*g407*g429^2*g432*g449^2
    *g455*g456*g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2
    *g487^2*g489^2*g492*g493*g494],
[200,82,g342],
[202,82,g449^2*g467*g469^2*g480*g482*g487^2*g492^2],
[203,82,g424*g448^2*g468^2*g492*g494],
[204,82,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[210,82,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g494^2],
[211,82,g489*g492*g494^2],
[212,82,g472],
[214,82,g468^2*g492^2*g494],
[215,82,g489^2*g493^2*g494^2],
[217,82,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g488^2*g492^2],
[218,82,g492*g494^2],
[219,82,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[220,82,g399^2*g429*g432*g433^2*g449*g454^2*g455*g456^2
    *g469*g472^2*g473*g474^2*g480*g482^2*g483*g487^2*g488*g489^2
    *g492^2*g493*g494^2],
[221,82,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[222,82,g449*g469*g480*g487*g488^2*g494^2],
[223,82,g350*g480*g492*g494^2],
[224,82,g351*g448*g481^2*g492*g494],
[225,82,g350*g470^2*g480^2*g483^2*g487*g489^2*g492*g493^2
    *g494],
[226,82,g426^2*g452^2*g455*g470^2*g480^2],
[227,82,g397^2*g404*g425^2*g429*g432*g435*g449^2*g450^2
    *g451^2*g455^2*g456*g467*g471*g472^2*g473*g474^2*g480^2*g482^2
    *g489*g492^2*g493^2*g494],
[228,82,g454^2*g472*g473*g483*g492*g493*g494],
[229,82,g493^2*g494^2],
[231,82,g353],
[232,82,g399^2*g403^2*g407*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[237,82,g454],
[238,82,g355*g493^2*g494^2],
[242,82,g360*g432*g451^2*g455^2*g472^2*g473*g474*g481^2
    *g487*g492^2*g494],
[243,82,g456^2*g468^2*g474^2*g481*g482^2*g483^2*g487*g488
    *g489^2*g493^2*g494],
[244,82,g366*g429^2*g433*g449^2*g454*g455*g456*g469^2*g472^2
    *g473*g474^2*g482*g483*g487^2*g493^2*g494],
[245,82,g472*g485^2*g490^2*g491^2],
[246,82,g368],
[251,82,g463*g484*g493*g494],
[252,82,g380*g402*g460*g476],
[253,82,g381],
[255,82,g480*g494],
[256,82,g448*g468^2*g481^2*g494],
[257,82,g488*g494],
[262,82,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494],
[263,82,g493^2*g494^2],
[265,82,g481^2*g494^2],
[266,82,g493^2],
[268,82,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g487*g494^2],
[269,82,g472*g489^2*g492^2*g493^2*g494],
[270,82,g432*g451^2*g454^2*g455^2*g473*g474*g481^2*g487
    *g492^2*g494],
[271,82,g468^2*g481^2*g487^2*g492^2*g494^2],
[272,82,g488*g494],
[273,82,g489*g492*g494],
[274,82,g389*g468*g487^2*g494],
[275,82,g492^2*g494],
[276,82,g473],
[277,82,g429^2*g433*g449^2*g451*g454*g456*g469^2*g472^2
    *g474*g480*g482*g483*g487*g494^2],
[278,82,g472^2*g493^2*g494^2],
[285,82,g472],
[286,82,g434*g472^2*g475*g493*g494^2],
[290,82,g394*g454*g472^2*g493^2*g494^2],
[291,82,g474^2*g481^2*g483^2*g487*g488^2*g489^2*g492*g493^2
    ],
[292,82,g400*g451^2*g455*g472*g473*g474*g483^2*g493*g494^2],
[293,82,g490^2*g493^2*g494^2],
[294,82,g402],
[299,82,g476],
[300,82,g414*g460*g476*g485^2*g491^2*g492*g493*g494^2],
[301,82,g415],
[304,82,g468*g481^2*g487^2],
[310,82,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[313,82,g487^2],
[316,82,g425*g447^2*g449^2*g450*g469*g480^2*g481*g488^2
    *g492^2*g494],
[317,82,g493*g494],
[318,82,g454*g472],
[319,82,g481^2*g487^2*g492^2*g494^2],
[321,82,g493*g494],
[322,82,g423*g481*g492^2],
[323,82,g494^2],
[324,82,g489^2*g493^2*g494^2],
[325,82,g451^2*g455*g472^2*g473^2*g474*g483^2*g487^2*g489^2
    *g492^2*g494],
[326,82,g493*g494],
[332,82,g493^2*g494^2],
[337,82,g427*g472*g493*g494],
[338,82,g483^2*g487^2*g489^2*g492*g493^2*g494],
[339,82,g431*g472^2*g473^2*g487*g492*g493*g494],
[341,82,g460*g476],
[346,82,g485],
[347,82,g440*g485^2*g490^2*g491^2*g492*g493],
[348,82,g488*g494],
[351,82,g481*g487^2*g492^2],
[357,82,g492^2],
[359,82,g449*g467^2*g469*g482^2*g487*g488*g492],
[360,82,g472*g493^2*g494^2],
[361,82,g487^2*g492^2*g494^2],
[364,82,g447*g487*g494^2],
[366,82,g472^2*g473^2*g487*g489^2*g493*g494^2],
[376,82,g471^2*g493^2*g494^2],
[377,82,g489^2*g492^2*g493^2*g494],
[378,82,g453*g489*g492],
[380,82,g485^2*g491^2*g492*g493*g494^2],
[385,82,g490],
[386,82,g461*g490^2*g494],
[389,82,g487*g492^2*g494^2],
[392,82,g494^2],
[393,82,g480^2*g494^2],
[394,82,g493^2*g494^2],
[395,82,g492^2*g494^2],
[398,82,g467*g492],
[400,82,g489*g492*g493^2*g494^2],
[411,82,g493^2*g494^2],
[412,82,g471*g493*g494],
[414,82,g490^2*g494],
[423,82,g492*g494^2],
[428,82,g494^2],
[430,82,g480*g494],
[431,82,g493*g494],
[447,82,g494],
[141,83,g424^2*g448^2*g468*g492^2*g494^2],
[143,83,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[197,83,g448^2*g468^2*g481*g494^2],
[250,83,g468^2*g481^2*g487],
[298,83,g481^2*g487^2*g492],
[345,83,g487^2*g492^2*g494],
[384,83,g492^2*g494^2],
[418,83,g494^2],
[145,84,g391*g424^2*g448^2*g487*g492*g494],
[201,84,g424*g448^2*g468^2*g492*g494],
[254,84,g448*g468^2*g481^2*g494],
[302,84,g468*g481^2*g487^2],
[349,84,g481*g487^2*g492^2],
[388,84,g487*g492^2*g494^2],
[422,84,g492*g494^2],
[446,84,g494],
[137,85,g492*g494^2],
[140,85,g494^2],
[141,85,g492^2],
[142,85,g492^2],
[143,85,g480],
[144,85,g392*g425^2*g428*g447^2*g449*g450*g467*g468*g469
    *g480^2*g481*g482*g488*g492^2],
[145,85,g467^2*g480*g487^2*g492],
[193,85,g494],
[197,85,g494^2],
[198,85,g494^2],
[200,85,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2*g494^2],
[201,85,g480^2*g492^2*g494],
[253,85,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[254,85,g494^2],
[143,86,g447^2*g467*g480^2*g492*g494^2],
[144,86,g480^2*g492*g494^2],
[145,86,g425^2*g449*g450^2*g467*g481^2*g488*g492^2*g494^2],
[199,86,g467^2*g480*g494],
[200,86,g494],
[201,86,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[252,86,g480^2],
[254,86,g488*g494],
[136,87,g481^2*g487^2*g494^2],
[138,87,g481*g487^2*g492*g494^2],
[139,87,g487^2*g494],
[140,87,g468*g481^2*g487^2*g492^2*g494^2],
[141,87,g448^2*g468^2*g481^2*g487^2*g492*g494],
[142,87,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    ],
[144,87,g467^2],
[145,87,g392^2*g425^2*g428^2*g447*g449*g467^2*g468^2*g480
    *g487^2*g488*g492^2*g494],
[192,87,g487^2*g492^2],
[194,87,g487*g492^2*g494],
[195,87,g492^2],
[196,87,g481*g487^2*g492^2*g494^2],
[197,87,g468^2*g481^2*g487^2*g492^2*g494],
[198,87,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[200,87,g480^2],
[201,87,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492],
[245,87,g492^2*g494^2],
[247,87,g492*g494^2],
[248,87,g494^2],
[249,87,g487*g492^2*g494^2],
[250,87,g481^2*g487^2*g492^2*g494^2],
[251,87,g488*g494],
[254,87,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[293,87,g494^2],
[295,87,g494],
[297,87,g492*g494^2],
[298,87,g487^2*g492^2*g494^2],
[344,87,g494],
[345,87,g492^2*g494^2],
[384,87,g494^2],
[139,88,g468*g481^2*g487^2*g492^2],
[142,88,g392*g425^2*g428*g447^2*g450*g467*g468*g481*g482^2
    *g487^2*g488^2*g494^2],
[143,88,g487*g492],
[195,88,g481*g487^2*g492^2*g494^2],
[198,88,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[199,88,g492*g494],
[248,88,g487*g492^2*g494^2],
[251,88,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[252,88,g494],
[296,88,g492*g494^2],
[343,88,g494],
[140,89,g424^2*g448^2*g481*g487*g492^2*g494],
[141,89,g391*g424^2*g448^2*g487*g492*g494],
[142,89,g447^2*g467*g480^2*g487*g492*g494^2],
[143,89,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[196,89,g448^2*g468^2*g487*g492*g494^2],
[197,89,g424*g448^2*g468^2*g492*g494],
[198,89,g467^2*g480*g492*g494],
[199,89,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[249,89,g468^2*g481^2*g492*g494],
[250,89,g448*g468^2*g481^2*g494],
[251,89,g480^2*g494],
[297,89,g481^2*g487^2*g494],
[298,89,g468*g481^2*g487^2],
[344,89,g487^2*g492^2],
[345,89,g481*g487^2*g492^2],
[383,89,g492^2*g494^2],
[384,89,g487*g492^2*g494^2],
[417,89,g494^2],
[418,89,g492*g494^2],
[443,89,g494],
[133,90,g494],
[135,90,g492^2*g494],
[139,90,g487^2*g494],
[140,90,g488*g494^2],
[141,90,g468*g482*g487],
[142,90,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[143,90,g472^2*g489*g492*g493^2*g494],
[144,90,g493*g494^2],
[191,90,g494^2],
[195,90,g492^2],
[197,90,g481*g488*g492],
[199,90,g493^2*g494^2],
[248,90,g494^2],
[250,90,g487*g494],
[298,90,g492],
[345,90,g494],
[140,91,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[144,91,g472^2*g489^2*g492^2*g493*g494^2],
[135,92,g481*g487^2*g492^2*g494],
[141,92,g492*g494^2],
[143,92,g454*g493^2*g494^2],
[191,92,g487*g492^2*g494^2],
[197,92,g494],
[199,92,g472],
[244,92,g492*g494^2],
[252,92,g493^2*g494^2],
[292,92,g494],
[134,93,g481^2*g492^2*g494],
[142,93,g454^2*g472^2],
[190,93,g487^2*g494^2],
[198,93,g472^2*g493*g494],
[243,93,g492^2],
[251,93,g493*g494],
[291,93,g494^2],
[137,94,g481^2*g487^2*g494^2],
[142,94,g481^2*g487^2*g492^2*g494^2],
[143,94,g447^2*g467*g480^2*g481^2*g492^2],
[193,94,g487^2*g492^2],
[198,94,g487^2*g492^2*g494^2],
[199,94,g467^2*g480*g487^2*g494^2],
[246,94,g492^2*g494^2],
[251,94,g492^2*g494^2],
[252,94,g480^2*g492^2],
[294,94,g494^2],
[299,94,g494^2],
[300,94,g494^2],
[140,95,g481^2*g487*g492*g494],
[141,95,g468^2*g487^2*g494],
[196,95,g487^2*g492*g494],
[197,95,g481^2*g492^2],
[249,95,g492^2*g494],
[250,95,g487^2*g494^2],
[297,95,g494^2],
[298,95,g492^2],
[345,95,g494^2],
[137,96,g481^2*g487^2*g492^2],
[138,96,g468^2*g487^2*g492*g494],
[143,96,g447^2*g467*g480*g487*g492^2*g494],
[144,96,g423*g447^2*g487^2*g492*g494],
[145,96,g357^2*g358*g395^2*g423*g425^2*g428*g447^2*g448^2
    *g449*g450^2*g467^2*g468*g469^2*g480*g481^2*g482*g492],
[193,96,g487^2*g492^2*g494^2],
[194,96,g481^2*g492^2*g494],
[199,96,g467^2*g480*g492*g494^2],
[200,96,g447*g467^2*g492^2*g494],
[201,96,g392^2*g428^2*g447*g449*g450*g467^2*g468^2*g469
    *g481*g482^2*g487],
[246,96,g492^2*g494^2],
[247,96,g487^2*g494^2],
[252,96,g480^2*g494],
[253,96,g467*g480^2*g494^2],
[254,96,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g494],
[294,96,g494^2],
[295,96,g492^2],
[301,96,g480],
[302,96,g449^2*g469^2*g480*g482*g487^2*g492],
[342,96,g494^2],
[140,97,g468*g487^2*g494],
[141,97,g468*g481^2*g494^2],
[142,97,g480*g494],
[143,97,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[144,97,g488^2],
[145,97,g494^2],
[196,97,g481*g492^2],
[197,97,g481*g487^2],
[249,97,g487*g494^2],
[250,97,g487*g492^2],
[297,97,g492],
[298,97,g492*g494^2],
[344,97,g494],
[345,97,g494],
[140,98,g467*g481^2*g487*g492*g494^2],
[141,98,g447^2*g467*g480*g487*g492^2],
[145,98,g473*g487^2*g492*g494],
[196,98,g480*g487^2*g492*g494],
[197,98,g467^2*g480*g492*g494^2],
[201,98,g489^2*g492^2*g493^2],
[249,98,g492^2*g494],
[250,98,g480^2*g494],
[254,98,g493^2*g494^2],
[297,98,g494^2],
[136,99,g492],
[139,99,g494],
[141,99,g423*g447^2*g487^2*g492*g494],
[142,99,g488^2],
[145,99,g432^2*g451*g454^2*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492*g494],
[192,99,g494],
[197,99,g447*g467^2*g492^2*g494],
[201,99,g454^2*g493^2*g494],
[250,99,g467*g480^2*g494^2],
[254,99,g472^2],
[298,99,g480],
[302,99,g493*g494],
[141,100,g357^2*g358*g395^2*g423*g425^2*g428*g447^2*g448^2
    *g449*g450^2*g467^2*g468*g469^2*g480*g481^2*g482*g487^2*g494],
[142,100,g494],
[144,100,g432*g451^2*g454*g455^2*g472^2*g473*g474*g481^2
    *g487*g492^2*g493*g494^2],
[145,100,g454^2*g472^2*g493*g494^2],
[197,100,g392^2*g428^2*g447*g449*g450*g467^2*g468^2*g469
    *g481*g482^2*g487*g492^2*g494^2],
[200,100,g454*g493*g494],
[201,100,g472^2*g493*g494],
[250,100,g425^2*g450^2*g467*g469*g480^2*g481^2*g487],
[253,100,g472],
[254,100,g493*g494],
[298,100,g449^2*g469^2*g480*g482*g487^2*g492],
[301,100,g493^2*g494^2],
[137,103,g487*g494^2],
[143,103,g391^2*g448*g467*g468^2*g480*g481^2*g487^2*g492
    *g494^2],
[144,103,g424*g448*g468*g481^2*g492^2*g494^2],
[145,103,g448*g468^2*g481^2*g492*g494],
[193,103,g492],
[199,103,g424^2*g468*g480*g481^2*g487^2*g492^2*g494],
[200,103,g448*g468*g481*g487^2*g494^2],
[201,103,g468*g481^2*g487^2*g494],
[246,103,g494],
[252,103,g448^2*g481*g487^2*g492^2*g494^2],
[253,103,g468*g481*g487*g492^2],
[254,103,g481*g487^2*g492^2],
[300,103,g468^2*g487*g492^2*g494^2],
[301,103,g481*g487*g492*g494^2],
[302,103,g487*g492^2*g494^2],
[347,103,g481^2*g492*g494^2],
[348,103,g487*g492*g494],
[349,103,g492*g494^2],
[386,103,g487^2*g494],
[387,103,g492*g494],
[388,103,g494],
[420,103,g492^2],
[421,103,g494],
[445,103,g494^2],
[137,104,g494],
[143,104,g480*g494],
[144,104,g492^2*g494^2],
[145,104,g488^2],
[200,104,g494^2],
[120,105,g492^2],
[137,105,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[139,105,g448^2*g480^2*g481*g492*g494^2],
[140,105,g448^2*g467^2*g480^2*g492],
[141,105,g391*g447*g448*g467*g468*g480*g481^2*g492^2*g494],
[142,105,g357^2*g358*g395^2*g423*g425*g428*g447*g448^2*g450
    *g467^2*g468*g469^2*g480^2*g481^2*g492^2],
[143,105,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g494^2],
[144,105,g449^2*g469^2*g480*g481^2*g488*g494],
[145,105,g483*g492*g494],
[195,105,g468^2*g487*g494],
[196,105,g468^2*g480^2*g494],
[197,105,g424*g467*g468*g480*g481*g487^2*g494^2],
[198,105,g392^2*g428^2*g447*g450*g467*g468^2*g481*g487*g488^2
    *g492],
[199,105,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[200,105,g487^2*g488^2*g492*g494],
[201,105,g489*g494],
[248,105,g481^2*g492],
[249,105,g481^2],
[250,105,g448*g480*g481*g487*g492^2],
[251,105,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[253,105,g492^2*g494],
[254,105,g493],
[296,105,g487^2*g494],
[297,105,g487^2],
[298,105,g468*g487*g492*g494^2],
[299,105,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[301,105,g494^2],
[343,105,g492^2],
[344,105,g492^2],
[345,105,g481*g492*g494],
[382,105,g494^2],
[383,105,g494^2],
[384,105,g487*g494],
[418,105,g492],
[443,105,g494],
[137,106,g481^2*g492^2*g494],
[143,106,g447^2*g467^2*g480*g494],
[144,106,g481*g487^2*g492^2],
[193,106,g487^2*g494^2],
[199,106,g467^2*g480^2],
[200,106,g487*g492^2*g494^2],
[246,106,g492^2],
[252,106,g480^2],
[253,106,g492*g494^2],
[294,106,g494^2],
[301,106,g494],
[137,107,g468^2*g481^2*g487],
[138,107,g448*g468^2*g481*g487*g492^2],
[143,107,g423^2*g447*g480^2*g481*g487^2*g492^2*g494],
[144,107,g468^2*g481^2*g487^2*g492^2*g494^2],
[145,107,g313^2*g315*g351*g358*g361^2*g389^2*g392*g395*g424^2
    *g425^2*g428*g447*g448^2*g450*g468^2*g469^2*g481^2*g488^2
    ],
[193,107,g481^2*g487^2*g492],
[194,107,g468*g481^2*g487*g492*g494^2],
[199,107,g447^2*g467*g487*g492^2*g494^2],
[200,107,g481^2*g487^2*g492^2*g494^2],
[201,107,g357^2*g358*g389*g395^2*g423^2*g425*g428*g448^2
    *g449*g450*g467*g468^2*g480*g481^2*g487*g488^2*g492^2*g494],
[246,107,g487^2*g492^2*g494],
[247,107,g481*g487^2*g492*g494],
[252,107,g467^2*g480*g492*g494^2],
[253,107,g487^2*g492^2*g494^2],
[254,107,g392^2*g423*g428^2*g447^2*g450*g468^2*g480^2*g481^2
    *g487*g488^2*g492*g494],
[294,107,g492^2*g494^2],
[295,107,g487*g492^2*g494],
[300,107,g480^2*g494],
[301,107,g492^2*g494^2],
[302,107,g425^2*g447*g450^2*g467^2*g469*g481^2*g487^2*g492
    *g494],
[341,107,g494^2],
[342,107,g492*g494^2],
[348,107,g494^2],
[349,107,g449^2*g467*g469^2*g480^2*g482*g487^2*g492^2*g494],
[381,107,g494],
[388,107,g480*g494],
[120,108,g494^2],
[137,108,g449^2*g469^2*g480*g482*g487^2*g492],
[138,108,g494^2],
[140,108,g448*g481*g487^2*g494],
[142,108,g467*g480*g494^2],
[145,108,g487^2*g494],
[196,108,g468*g487*g492^2],
[198,108,g480],
[201,108,g492^2],
[249,108,g481*g492*g494^2],
[254,108,g494^2],
[297,108,g487*g494],
[344,108,g492],
[383,108,g494],
[139,109,g467^2*g480*g494],
[140,109,g447^2*g467^2*g480*g494],
[141,109,g423^2*g447*g480^2*g481*g487^2*g492^2*g494^2],
[145,109,g432^2*g454^2*g472^2*g474*g481*g487*g492^2*g493
    ],
[195,109,g480^2],
[196,109,g467^2*g480^2],
[197,109,g447^2*g467*g487*g492^2*g494^2],
[201,109,g454^2*g472^2*g483*g487*g492*g493],
[249,109,g480^2],
[250,109,g467^2*g480*g492*g494^2],
[254,109,g472^2*g489*g492*g493*g494^2],
[298,109,g480^2*g494],
[302,109,g493^2*g494^2],
[134,110,g494^2],
[136,110,g494],
[141,110,g313^2*g315*g351*g358*g361^2*g389^2*g392*g395*g424^2
    *g425^2*g428*g447*g448*g450*g468*g469^2*g488^2],
[142,110,g487^2*g492^2],
[143,110,g494],
[144,110,g399^2*g429*g433^2*g449*g451*g454*g455^2*g456^2
    *g469*g472^2*g474*g480*g481*g482^2*g487*g488*g489^2*g492*g493
    *g494],
[145,110,g365*g397^2*g399^2*g403^2*g404*g425^2*g429^2*g432
    *g433*g435*g450^2*g451*g454*g455^2*g467^2*g469*g471*g472*g473^2
    *g474^2*g480^2*g481*g483*g489^2*g492^2*g493^2*g494],
[197,110,g357^2*g358*g389*g395^2*g423^2*g425*g428*g448^2
    *g449*g450*g467*g468*g480*g481*g487^2*g488^2*g494],
[198,110,g492^2*g494^2],
[200,110,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[201,110,g399*g429^2*g433*g449^2*g455*g456*g469^2*g472^2
    *g474^2*g480^2*g481^2*g482*g483*g489^2*g493],
[250,110,g392^2*g423*g428^2*g447^2*g450*g468^2*g480^2*g481
    *g488^2*g492^2*g494^2],
[251,110,g494^2],
[253,110,g454],
[254,110,g432^2*g451*g455*g472*g473^2*g474^2*g481*g483*g487^2
    *g492^2*g493^2*g494],
[298,110,g425^2*g447*g450^2*g467^2*g469*g481^2*g487*g494^2],
[301,110,g472],
[302,110,g454^2*g472*g493*g494],
[345,110,g449^2*g467*g469^2*g480^2*g482*g487^2*g492],
[348,110,g493^2*g494^2],
[349,110,g472^2*g493^2*g494^2],
[384,110,g480],
[388,110,g493*g494],
[137,111,g468^2*g481^2*g487^2*g492*g494],
[143,111,g356*g423^2*g447*g448^2*g467*g468^2*g480*g487^2
    *g492*g494^2],
[144,111,g391^2*g424^2*g448^2*g468^2*g481*g492*g494],
[145,111,g424],
[193,111,g481^2*g487^2*g492^2*g494],
[199,111,g391*g447^2*g467*g468^2*g480*g481^2*g492^2*g494],
[200,111,g424^2*g448^2*g468^2*g481^2*g487*g494],
[201,111,g448],
[246,111,g487^2*g492^2*g494^2],
[252,111,g424*g467^2*g480*g481^2*g487^2*g494^2],
[253,111,g448^2*g468^2*g481^2*g487^2*g492],
[254,111,g468],
[294,111,g492^2*g494^2],
[300,111,g448*g480^2*g487^2*g492^2],
[301,111,g468^2*g481^2*g487^2*g492^2*g494],
[302,111,g481],
[341,111,g494^2],
[347,111,g468*g492^2*g494^2],
[348,111,g481^2*g487^2*g492^2*g494^2],
[349,111,g487],
[386,111,g481*g494^2],
[387,111,g487^2*g492^2*g494^2],
[388,111,g492],
[420,111,g487],
[421,111,g492^2*g494^2],
[422,111,g494],
[445,111,g492],
[466,111,g494],
[137,112,g482*g488*g492],
[143,112,g352*g357^2*g395^2*g423*g425*g428*g447^2*g448^2
    *g449*g450*g467*g468*g480^2*g481^2*g487*g488*g492^2],
[144,112,g392^2*g425*g428^2*g447*g449^2*g467^2*g468^2*g469
    *g480^2*g482*g488*g492^2*g494^2],
[145,112,g425^2*g449*g450^2*g467^2*g469*g480*g481^2*g482^2
    *g487*g488^2*g492^2*g494^2],
[193,112,g488*g494],
[199,112,g392^2*g428^2*g447*g449*g450*g467^2*g468^2*g469
    *g480*g481*g482^2*g487^2],
[200,112,g425^2*g449*g450^2*g467*g480^2*g481^2*g482^2*g488^2
    *g492],
[201,112,g449^2*g469^2*g480^2*g487^2],
[252,112,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492
    *g494],
[253,112,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492^2
    *g494],
[254,112,g488^2*g494^2],
[300,112,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[301,112,g488*g494],
[120,113,g492*g494],
[121,113,g481^2*g487^2*g494^2],
[136,113,g467^2*g494^2],
[137,113,g425^2*g449*g450^2*g467*g469*g480^2*g481^2*g482^2
    *g487^2*g488^2*g492^2],
[138,113,g392^2*g425*g428^2*g447*g449^2*g450^2*g467^2*g468^2
    *g469*g480^2*g481^2*g487^2*g488*g492*g494],
[139,113,g424*g448^2*g467*g468*g480^2*g487^2*g492^2*g494],
[140,113,g391^2*g424*g447*g448*g468*g487],
[141,113,g356*g423^2*g447*g448^2*g467*g468^2*g487^2*g494],
[142,113,g313*g315^2*g352*g357^2*g358*g361*g389^2*g392*g395
    *g424*g425^2*g428*g448*g449^2*g467^2*g468^2*g469^2*g481*g487^2
    *g492^2],
[143,113,g305^2*g315^2*g352^2*g358^2*g390^2*g392*g425*g426^2
    *g428*g447^2*g449^2*g452^2*g468*g470^2*g480*g482^2*g488^2
    *g492],
[144,113,g358*g390^2*g393*g426*g430*g452^2*g467^2*g468*g469^2
    *g470^2*g480^2*g481^2*g482^2*g488],
[145,113,g303^2*g350^2*g449*g467^2*g469*g482^2*g487*g488
    *g489^2*g493^2*g494^2],
[177,113,g487^2*g492^2],
[192,113,g480^2],
[193,113,g449^2*g469^2*g480*g487^2*g492],
[194,113,g425^2*g449*g450^2*g467*g469^2*g480^2*g481^2*g482^2
    *g487^2*g488],
[195,113,g448*g468^2*g480*g481*g492^2*g494^2],
[196,113,g424^2*g448*g467*g468*g481*g492],
[197,113,g391*g447^2*g467*g468^2*g480*g481^2*g492^2],
[198,113,g357*g358^2*g392^2*g395*g423^2*g425*g428*g448*g449
    *g450*g468*g469^2*g481^2*g492*g494^2],
[199,113,g352^2*g358^2*g425*g449^2*g450*g467^2*g469*g480^2
    *g481*g487*g488^2*g494],
[200,113,g426*g449^2*g452*g469^2*g470*g481*g487*g492^2],
[201,113,g350^2*g480^2*g489^2*g492^2*g493^2*g494],
[230,113,g492^2*g494^2],
[246,113,g488^2],
[247,113,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[248,113,g468*g481^2*g487*g494^2],
[249,113,g448^2*g468*g480*g481*g487*g494],
[250,113,g424*g467^2*g480*g481^2*g487^2*g494^2],
[251,113,g392*g425^2*g428*g447^2*g449^2*g450*g468*g469^2
    *g480^2*g481*g492^2],
[252,113,g449^2*g469^2*g480*g482*g487^2*g492],
[253,113,g487*g488^2*g492^2],
[254,113,g489^2*g492^2*g493^2*g494^2],
[296,113,g481*g487^2*g492],
[297,113,g468^2*g481*g487*g492],
[298,113,g448*g480^2*g487^2*g492^2],
[299,113,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492
    ],
[301,113,g492*g494^2],
[302,113,g493^2*g494^2],
[343,113,g487*g492^2*g494],
[344,113,g481^2*g487*g492*g494],
[345,113,g468*g492^2*g494^2],
[346,113,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[348,113,g494],
[382,113,g492*g494^2],
[383,113,g487^2*g492*g494],
[384,113,g481*g494^2],
[416,113,g494],
[417,113,g492^2*g494],
[418,113,g487],
[442,113,g494^2],
[443,113,g492],
[464,113,g494],
[137,114,g448*g492*g494],
[143,114,g389*g423*g447*g468^2*g481^2*g487*g492^2*g494^2],
[145,114,g304^2*g351^2*g389^2*g423^2*g424^2*g447^2*g448^2
    *g467^2*g468^2*g480^2*g481^2*g487],
[193,114,g468*g494],
[199,114,g423*g447*g467*g481^2*g487^2*g492*g494^2],
[201,114,g351^2*g389^2*g423^2*g447^2*g448^2*g467^2*g468^2
    *g480^2*g481^2*g487*g492^2],
[246,114,g481],
[252,114,g447*g467*g480*g487^2*g492^2*g494],
[254,114,g389^2*g423^2*g447^2*g467^2*g468^2*g480^2*g481^2
    *g487^2*g492*g494],
[294,114,g487],
[300,114,g467*g480*g492^2*g494^2],
[302,114,g423^2*g447^2*g467^2*g480^2*g481^2*g487^2*g492^2
    *g494],
[341,114,g492],
[347,114,g480*g494^2],
[349,114,g447^2*g467^2*g480^2*g487^2*g492^2*g494^2],
[380,114,g494],
[388,114,g467^2*g480^2*g492^2*g494^2],
[422,114,g480^2*g494^2],
[120,115,g492*g494],
[136,115,g480*g494],
[137,115,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488*g492
    *g494^2],
[138,115,g392*g425^2*g428*g447^2*g450*g467*g468*g481*g482^2
    *g487^2*g488^2*g494^2],
[140,115,g424^2*g448*g468^2*g494],
[141,115,g480*g492*g494],
[142,115,g447^2*g480*g494],
[143,115,g305^2*g315*g352^2*g358*g392*g428*g447^2*g450^2
    *g468*g469*g480^2*g481^2*g482*g487*g494^2],
[144,115,g354^2*g358*g390*g393*g426*g430*g452^2*g470^2*g488^2
    *g492^2],
[145,115,g303^2*g350^2*g426^2*g449*g467*g469*g470*g474*g480
    *g481^2*g482^2*g487^2*g488*g489^2*g492^2*g493^2*g494^2],
[193,115,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[194,115,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[196,115,g448^2*g468*g481^2],
[197,115,g494],
[198,115,g467^2],
[199,115,g352^2*g358*g425*g449^2*g450*g467^2*g469*g480*g481
    *g487*g488^2*g494],
[200,115,g390^2*g426*g449^2*g452*g469^2*g470*g480*g482*g487^2
    *g492*g494^2],
[201,115,g350^2*g470*g480*g483*g487^2*g489^2*g493^2*g494],
[246,115,g488^2*g494^2],
[247,115,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[249,115,g468^2*g481*g487^2],
[251,115,g480^2],
[254,115,g492*g494],
[297,115,g481^2*g487*g492^2],
[302,115,g494],
[344,115,g487^2*g492*g494^2],
[383,115,g492^2*g494],
[417,115,g494^2],
[125,116,g481*g492*g494^2],
[136,116,g447*g467*g492^2],
[138,116,g467*g487*g492^2*g494],
[139,116,g467*g487^2*g494^2],
[140,116,g423^2*g447^2*g467^2*g481*g487^2*g492^2],
[141,116,g389*g423*g447*g468^2*g481^2*g487*g492^2*g494^2],
[142,116,g305^2*g352^2],
[144,116,g470^2],
[145,116,g390^2*g393*g426^2*g430*g433^2*g449^2*g455^2*g467
    *g469^2*g470^2*g473^2*g480*g481^2*g482*g489*g492*g494],
[181,116,g487*g494],
[192,116,g467*g480*g494^2],
[194,116,g480*g492*g494^2],
[195,116,g480*g492^2],
[196,116,g447^2*g467^2*g480^2*g487*g492^2*g494^2],
[197,116,g423*g447*g467*g481^2*g487^2*g492*g494^2],
[198,116,g352^2],
[201,116,g426*g452*g455^2*g470*g473^2*g480*g487^2*g489*g492
    ],
[234,116,g492],
[245,116,g480],
[247,116,g494],
[248,116,g494^2],
[249,116,g467^2*g480^2*g492*g494^2],
[250,116,g447*g467*g480*g487^2*g492^2*g494],
[254,116,g473^2*g489*g492^2*g494^2],
[282,116,g494],
[297,116,g480^2*g494],
[298,116,g467*g480*g492^2*g494^2],
[302,116,g489],
[345,116,g480*g494^2],
[349,116,g493],
[122,117,g481^2*g487^2*g494],
[130,117,g468*g481^2*g487*g492^2],
[132,117,g494^2],
[133,117,g494],
[134,117,g492^2],
[136,117,g494^2],
[137,117,g392^2*g425^2*g428^2*g447*g449^2*g467^2*g468^2
    *g469*g482^2*g488^2*g494],
[139,117,g425^2*g449^2*g450^2*g467*g480^2*g481*g482^2*g487
    ],
[140,117,g351*g389*g447*g467*g468^2*g481^2*g487],
[141,117,g304^2*g351^2*g389^2*g423^2*g447^2*g467^2*g480^2
    ],
[142,117,g303^2*g350^2*g426^2*g449*g452^2*g469*g470^2*g474
    *g481^2*g482^2*g488*g489^2*g492^2*g493^2*g494^2],
[143,117,g390*g393^2*g426^2*g430^2*g449^2*g452*g467^2*g468
    *g469^2*g470*g480^2*g481^2*g482*g487^2*g492^2*g494],
[144,117,g365^2*g369^2*g397^2*g403*g404*g425^2*g429*g432^2
    *g433^2*g435^2*g448*g449*g450^2*g451^2*g455*g469^2*g471*g472^2
    *g473*g480^2*g481*g483^2*g487^2*g489^2*g492^2*g494^2],
[145,117,g306^2*g397*g404^2*g425*g429*g432^2*g433^2*g435^2
    *g448*g450*g454^2*g456*g467^2*g469^2*g471^2*g472^2*g473^2
    *g482*g483*g488*g489^2*g494^2],
[178,117,g487^2*g492^2],
[186,117,g481*g487^2*g492*g494^2],
[190,117,g494^2],
[193,117,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492*g494],
[195,117,g449^2*g469^2*g480*g482*g487*g492^2*g494],
[196,117,g389*g423*g467*g480*g481^2*g487^2*g492],
[197,117,g351^2*g389^2*g423^2*g447^2*g467^2*g480^2],
[198,117,g350^2*g483*g487^2*g489^2*g492*g493^2],
[199,117,g426^2*g452^2*g470^2*g480^2*g481*g487^2*g494],
[200,117,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493],
[201,117,g397*g404^2*g425*g429*g432^2*g433^2*g435^2*g450
    *g454^2*g456*g467^2*g468*g469^2*g471^2*g472^2*g473^2*g482
    *g483*g488*g489^2*g492^2],
[231,117,g492^2*g494^2],
[239,117,g487*g492^2*g494],
[246,117,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[248,117,g492^2],
[249,117,g423*g447*g480*g487^2*g492^2*g494],
[250,117,g389^2*g423^2*g447^2*g467^2*g480^2],
[251,117,g492*g494^2],
[252,117,g487*g492^2],
[253,117,g455*g474],
[254,117,g429*g433^2*g449*g451*g454^2*g455^2*g456^2*g469
    *g472^2*g474*g480^2*g481*g482^2*g488*g489^2*g493^2*g494],
[280,117,g494^2],
[287,117,g492*g494^2],
[296,117,g494^2],
[297,117,g447*g467*g492^2*g494^2],
[298,117,g423^2*g447^2*g467^2*g480^2],
[299,117,g494],
[300,117,g492*g494^2],
[301,117,g473*g483],
[302,117,g451*g455^2*g473*g474^2*g483^2*g493*g494^2],
[334,117,g494],
[344,117,g467*g480*g494^2],
[345,117,g447^2*g467^2*g480^2],
[347,117,g494],
[348,117,g494^2],
[349,117,g472*g473*g487^2*g489^2*g493^2],
[383,117,g480],
[384,117,g467^2*g480^2],
[388,117,g489^2*g492^2*g494],
[418,117,g480^2],
[422,117,g493^2*g494^2],
[135,118,g480*g494],
[137,118,g472^2*g489*g492*g493^2*g494],
[138,118,g494^2],
[139,118,g467*g492*g494^2],
[140,118,g357^2*g358*g392*g395^2*g423*g428^2*g448^2*g450^2
    *g467^2*g468^2*g469*g480*g487^2*g488],
[141,118,g313*g315^2*g352^2*g358^2*g361*g389^2*g395^2*g423^2
    *g424*g425^2*g428*g448^2*g467*g468^2*g469*g481*g482*g487*g492^2
    *g494],
[143,118,g493*g494^2],
[144,118,g429^2*g433*g449^2*g455*g456*g469^2*g472*g473*g474^2
    *g480*g481^2*g482*g483*g487^2*g492*g493^2],
[145,118,g432*g451^2*g454^2*g455*g473*g481^2*g484^2*g492^2
    *g493^2*g494^2],
[193,118,g493^2*g494^2],
[195,118,g480*g494],
[196,118,g392^2*g425*g428^2*g447*g449^2*g450^2*g468^2*g469
    *g481^2*g487^2*g488*g494],
[197,118,g357*g358^2*g395*g423^2*g428^2*g447^2*g448*g450
    *g468^2*g469*g481^2*g482^2*g487^2*g492^2*g494],
[200,118,g451^2*g455*g473*g474*g483^2*g487^2*g493^2*g494],
[201,118,g454*g472*g473^2*g483^2*g492^2],
[249,118,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g494^2],
[250,118,g392*g428*g447^2*g449*g450^2*g467^2*g468*g469^2
    *g480^2*g481^2*g488*g492^2*g494],
[253,118,g472^2*g473^2*g487*g493^2],
[254,118,g472*g493^2*g494^2],
[297,118,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[298,118,g425*g450*g467^2*g469^2*g480^2*g481*g482*g487^2
    *g488*g492^2*g494^2],
[301,118,g489*g492*g494^2],
[302,118,g493^2*g494^2],
[345,118,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[348,118,g493*g494],
[134,119,g492^2],
[135,119,g494],
[138,119,g494],
[139,119,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[140,119,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488],
[141,119,g390*g392*g425^2*g426*g428*g447^2*g450*g452*g467^2
    *g468*g470*g480^2*g481*g482^2*g492*g494],
[142,119,g493*g494^2],
[143,119,g493^2],
[144,119,g454*g471^2*g483^2*g487^2*g489*g492*g493^2],
[145,119,g434^2*g475^2],
[190,119,g494^2],
[196,119,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[197,119,g425*g449^2*g450*g467^2*g469*g480^2*g481*g487*g488^2
    *g494],
[200,119,g472*g489^2*g492^2*g493*g494],
[201,119,g493*g494],
[250,119,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[253,119,g493*g494],
[126,120,g492*g494^2],
[127,120,g492],
[129,120,g494],
[131,120,g487^2*g492^2],
[132,120,g487^2*g488^2*g492^2],
[134,120,g488*g492*g494],
[135,120,g494],
[136,120,g472*g489^2*g492^2*g493*g494^2],
[137,120,g493^2*g494^2],
[138,120,g472^2*g493*g494],
[139,120,g472^2*g489*g493*g494^2],
[140,120,g483^2*g487^2*g489^2*g493^2*g494],
[141,120,g426^2*g449*g467*g469*g470*g474*g481^2*g482^2*g487
    *g492^2],
[142,120,g454^2*g473*g484^2*g487^2*g489^2*g493*g494],
[143,120,g493*g494],
[145,120,g427^2*g471*g472*g493*g494],
[162,120,g494],
[170,120,g494^2],
[172,120,g494^2],
[182,120,g494],
[183,120,g494],
[187,120,g492^2*g494^2],
[188,120,g492^2*g494^2],
[190,120,g494],
[192,120,g493*g494],
[194,120,g493*g494],
[195,120,g493^2*g494],
[196,120,g489^2*g492^2*g493^2],
[197,120,g470*g480*g483*g487^2],
[198,120,g472^2*g489^2*g492^2*g493*g494^2],
[201,120,g471*g493^2*g494^2],
[240,120,g494^2],
[241,120,g494^2],
[249,120,g493^2*g494^2],
[250,120,g489*g492^2],
[298,120,g493*g494^2],
[126,121,g487^2*g492^2*g494^2],
[127,121,g481^2*g487*g494^2],
[131,121,g481^2*g487*g494^2],
[132,121,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[134,121,g425^2*g449*g450^2*g467*g469*g480^2*g481^2*g482^2
    *g488^2*g492],
[139,121,g473*g487^2*g492*g494],
[140,121,g432^2*g454^2*g472^2*g474*g481*g487*g492*g493*g494],
[141,121,g433^2*g455^2*g468*g473^2*g481*g487*g489*g494^2],
[142,121,g434^2*g475^2*g493*g494],
[170,121,g487*g494^2],
[182,121,g492^2*g494^2],
[183,121,g487^2*g492],
[187,121,g487^2*g492],
[190,121,g449^2*g469^2*g480*g487^2*g492^2*g494],
[195,121,g489^2*g492^2*g493^2],
[196,121,g454^2*g472^2*g483*g487*g492*g493*g494^2],
[197,121,g455^2*g473^2*g481*g487*g489*g492*g494^2],
[198,121,g493*g494],
[223,121,g492],
[235,121,g494^2],
[236,121,g492^2*g494],
[240,121,g492^2*g494],
[243,121,g488^2*g494],
[248,121,g493^2*g494^2],
[249,121,g472^2*g489*g492*g493*g494^2],
[250,121,g473^2*g487*g489*g492*g494^2],
[273,121,g494],
[284,121,g494^2],
[288,121,g494^2],
[297,121,g493^2*g494^2],
[298,121,g489*g492*g494^2],
[345,121,g493*g494],
[127,122,g468*g481*g487^2*g492],
[131,122,g448*g468^2*g481*g487*g492^2],
[134,122,g392^2*g425*g428^2*g447*g449^2*g450^2*g467^2*g468^2
    *g469*g480^2*g481^2*g487^2*g488*g492*g494],
[135,122,g467*g487*g492],
[136,122,g494],
[137,122,g454*g472*g493^2*g494],
[139,122,g432*g451^2*g454*g455^2*g472^2*g473*g474*g481^2
    *g487*g492*g493*g494],
[140,122,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g472*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g493^2
    ],
[141,122,g365*g369*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435*g448^2*g449*g450*g451*g454*g455*g456^2*g468^2*g471^2
    *g472*g473*g474*g487*g488^2*g489^2*g492^2*g494^2],
[142,122,g355^2*g434^2*g475^2*g493^2*g494],
[143,122,g471^2],
[145,122,g307^2*g353^2],
[174,122,g487*g494^2],
[183,122,g481*g487*g492^2*g494],
[187,122,g468*g481^2*g487*g492*g494^2],
[190,122,g425^2*g449*g450^2*g467*g469^2*g480^2*g481^2*g482^2
    *g487^2*g488],
[191,122,g480*g492*g494],
[193,122,g472*g493^2*g494^2],
[195,122,g454*g493],
[196,122,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[197,122,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[198,122,g434^2*g472*g475^2*g493^2*g494],
[201,122,g353^2],
[227,122,g492],
[236,122,g487*g492*g494^2],
[240,122,g481*g487^2*g492*g494],
[243,122,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[244,122,g494],
[246,122,g493^2*g494^2],
[248,122,g472],
[249,122,g454^2*g472^2*g493*g494],
[250,122,g455^2*g473^2*g474^2*g483^2*g494],
[277,122,g494],
[284,122,g492*g494],
[288,122,g487*g492^2*g494],
[296,122,g493^2*g494^2],
[297,122,g472^2*g493*g494],
[298,122,g473^2*g483^2*g494],
[331,122,g494],
[335,122,g492*g494^2],
[344,122,g493*g494],
[345,122,g494],
[374,122,g494],
[127,123,g481^2*g492],
[131,123,g468*g481^2*g487*g492^2],
[133,123,g494],
[134,123,g425*g447*g449^2*g450*g467^2*g469*g480*g481*g487
    *g488^2*g492],
[135,123,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[139,123,g454*g494^2],
[140,123,g365^2*g397*g403*g404^2*g425*g432^2*g433*g435^2
    *g449^2*g450*g451^2*g456^2*g467*g469*g471^2*g472^2*g474^2
    *g481*g488^2*g489^2*g493],
[141,123,g306*g425^2*g449*g450^2*g467*g469^2*g481*g482^2
    *g488*g492^2*g494^2],
[142,123,g427^2*g471*g472^2*g493^2*g494^2],
[144,123,g353*g472*g492*g493*g494^2],
[145,123,g308^2*g399*g403*g407^2*g429*g432^2*g449*g454*g455^2
    *g456^2*g468^2*g469*g473^2*g481^2*g482^2*g483*g487^2*g488
    *g493*g494],
[183,123,g487^2*g494],
[187,123,g481*g487^2*g492*g494^2],
[190,123,g449*g467*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[191,123,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[195,123,g472],
[196,123,g399^2*g429*g432*g433^2*g449*g454^2*g455*g456^2
    *g469*g472^2*g473*g474^2*g480*g482^2*g483*g487^2*g488*g489^2
    *g492^2*g493*g494^2],
[197,123,g397^2*g404*g425^2*g429*g432*g435*g449*g450^2*g451^2
    *g455^2*g456*g467*g469^2*g471*g472^2*g473*g474^2*g482^2*g488
    *g489*g492^2*g493^2*g494],
[198,123,g471*g493*g494],
[200,123,g493^2],
[201,123,g399*g403*g407^2*g429*g432^2*g449*g454*g455^2*g456^2
    *g468^2*g469*g473^2*g481^2*g482^2*g483*g487^2*g488*g493*g494],
[236,123,g492^2],
[240,123,g487*g492^2*g494],
[243,123,g480],
[248,123,g493^2*g494^2],
[249,123,g432*g451^2*g454^2*g455^2*g473*g474*g481^2*g487
    *g492^2*g494],
[250,123,g429^2*g433*g449^2*g451*g454*g456*g469^2*g472^2
    *g474*g480*g482*g483*g487],
[284,123,g494^2],
[288,123,g492*g494^2],
[297,123,g454*g472],
[298,123,g451^2*g455*g472^2*g473^2*g474*g483^2*g487^2*g489^2
    *g492^2*g494],
[335,123,g494],
[344,123,g472*g493^2*g494^2],
[345,123,g472^2*g473^2*g487*g489^2*g493*g494^2],
[383,123,g493^2*g494^2],
[384,123,g489*g492*g493^2*g494^2],
[418,123,g493*g494],
[136,124,g494^2],
[133,125,g494^2],
[135,125,g492*g494^2],
[143,125,g307*g353*g472^2*g492^2*g493*g494^2],
[173,125,g487^2*g492^2*g494],
[191,125,g494],
[199,125,g353*g493],
[226,125,g492^2*g494^2],
[276,125,g494^2],
[136,126,g448^2*g468*g480^2*g481*g487^2],
[137,126,g492^2*g494],
[139,126,g468*g481^2*g492^2],
[140,126,g468^2*g481^2],
[141,126,g391*g424^2*g448*g481*g487^2],
[142,126,g357^2*g358*g392^2*g395^2*g423*g428*g448^2*g467^2
    *g468*g469^2*g481*g488*g492],
[143,126,g358^2*g449^2*g469^2*g482*g487^2*g488^2*g492],
[144,126,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488^2
    *g489^2*g492*g493*g494^2],
[177,126,g492],
[192,126,g468^2*g481*g487*g492^2],
[193,126,g494^2],
[195,126,g481*g487^2*g494^2],
[196,126,g481^2*g487^2],
[197,126,g424*g448^2*g468*g487*g492^2],
[198,126,g392^2*g425^2*g428^2*g447*g449^2*g450*g468^2*g469^2
    *g481*g488*g492^2*g494],
[199,126,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[230,126,g494],
[245,126,g481^2*g487*g492*g494^2],
[248,126,g487*g492^2],
[249,126,g487^2*g492^2],
[250,126,g448*g468^2*g481*g492*g494^2],
[251,126,g425^2*g449^2*g450^2*g467*g469*g481^2*g487*g488^2
    *g492],
[293,126,g487^2*g492*g494],
[296,126,g492*g494^2],
[297,126,g492^2*g494^2],
[298,126,g468*g481^2*g487*g494],
[299,126,g449^2*g469^2*g480*g482^2*g487^2*g488*g492^2*g494^2],
[340,126,g492^2*g494],
[343,126,g494],
[344,126,g494^2],
[345,126,g481*g487^2*g492],
[346,126,g488*g494],
[379,126,g494^2],
[384,126,g487*g492^2*g494],
[418,126,g492*g494^2],
[443,126,g494],
[136,127,g424*g468^2*g480^2*g487^2*g492^2*g494],
[137,127,g357^2*g358*g395^2*g423*g428*g447^2*g448^2*g449^2
    *g467*g468*g469^2*g480^2*g481*g488^2*g492^2],
[139,127,g448*g468^2*g487^2*g492^2*g494],
[140,127,g391^2*g481^2*g487],
[141,127,g356*g468*g481^2*g487*g492],
[142,127,g313*g315^2*g357*g361*g389^2*g395^2*g424*g425^2
    *g447*g448^2*g449^2*g467^2*g468*g480*g481*g488^2*g494],
[143,127,g315^2*g354*g358*g359^2*g390^2*g393*g398^2*g425^2
    *g426^2*g447*g449^2*g450^2*g467*g470^2*g480*g481^2*g487*g488^2
    *g492*g494],
[144,127,g309^2*g358^2*g365^2*g369^2*g397^2*g399*g403^2
    *g425*g429*g432^2*g433*g435*g448*g450*g451*g454*g455^2*g467
    *g468*g469^2*g471*g472*g473*g474^2*g481^2*g482^2*g483*g492
    *g493^2],
[177,127,g487*g492*g494^2],
[178,127,g481^2*g487*g494],
[179,127,g487*g492^2*g494],
[192,127,g448*g481^2*g492^2*g494^2],
[193,127,g392^2*g428^2*g447*g449^2*g450*g467^2*g468^2*g469^2
    *g480^2*g481*g482*g488^2*g494],
[195,127,g468*g481^2*g492^2*g494^2],
[196,127,g424^2*g487^2*g492],
[197,127,g391*g481*g487^2*g492*g494],
[198,127,g357*g358^2*g392*g395*g423^2*g428^2*g448*g449^2
    *g467*g468^2*g480^2*g481*g482*g487*g488*g492*g494],
[199,127,g358^2*g390*g393^2*g426*g430^2*g449*g467*g469*g470
    *g480^2*g482^2*g487*g488^2*g494],
[200,127,g358^2*g365^2*g369^2*g397^2*g399*g403^2*g425*g429
    *g432^2*g433*g435*g448*g450*g451*g454*g455^2*g467*g468*g469^2
    *g471*g472*g473*g474^2*g481^2*g482^2*g483*g492*g493^2],
[230,127,g492*g494],
[231,127,g487^2*g492],
[232,127,g492*g494^2],
[245,127,g468*g487^2*g494^2],
[246,127,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492
    *g494],
[248,127,g481*g487^2*g494^2],
[249,127,g448^2*g492^2*g494],
[250,127,g424*g487*g492^2*g494],
[251,127,g392*g425*g428*g447^2*g449*g450^2*g468*g469*g481^2
    *g487^2*g488*g492*g494],
[252,127,g426^2*g449*g452^2*g469*g470^2*g482^2*g487*g488
    *g492^2*g494^2],
[253,127,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488*g489^2
    *g492*g493],
[280,127,g492^2*g494],
[281,127,g494],
[293,127,g481*g492^2],
[294,127,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[296,127,g487*g492^2],
[297,127,g468^2*g494^2],
[298,127,g448*g492*g494^2],
[299,127,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488*g492
    *g494^2],
[327,127,g494^2],
[340,127,g487*g494^2],
[343,127,g492*g494^2],
[344,127,g481^2],
[345,127,g468*g494],
[346,127,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[379,127,g492],
[382,127,g494],
[383,127,g487^2],
[384,127,g481],
[385,127,g488^2*g494^2],
[413,127,g494],
[417,127,g492^2],
[418,127,g487],
[442,127,g494^2],
[443,127,g492],
[464,127,g494],
[136,128,g467^2*g492^2*g494],
[137,128,g472*g489^2*g492^2*g493^2*g494],
[139,128,g480*g494],
[140,128,g357*g358^2*g392^2*g395*g423^2*g425*g448*g449^2
    *g450*g467*g488^2*g494^2],
[141,128,g313^2*g315*g357*g361^2*g389*g392^2*g423^2*g424^2
    *g425^2*g428^2*g447*g467^2*g468*g480^2],
[143,128,g397*g399*g403^2*g404^2*g425*g429*g433*g435^2*g450
    *g451*g454*g455^2*g456*g467^2*g468^2*g469^2*g472^2*g473^2
    *g474*g480^2*g481*g482*g483*g487^2*g488*g492^2*g493^2*g494^2],
[144,128,g432^2*g455^2*g473^2*g483^2*g487*g493^2*g494^2],
[145,128,g432^2*g454^2*g472^2*g488^2*g493*g494^2],
[192,128,g480^2*g494^2],
[193,128,g493*g494],
[196,128,g392*g425^2*g428*g447^2*g449^2*g468*g469^2*g487
    ],
[197,128,g357^2*g358*g392*g395^2*g423*g425^2*g447^2*g448^2
    *g449^2*g450^2*g467*g480^2*g481],
[199,128,g429*g432*g433^2*g449*g454*g455*g456^2*g469*g473^2
    *g474^2*g480^2*g482^2*g483*g487*g488*g489*g492*g494],
[200,128,g454^2*g473^2*g492*g494],
[201,128,g454^2*g472^2*g493*g494],
[249,128,g425*g449^2*g450*g467^2*g481*g488^2*g492^2*g494],
[250,128,g392^2*g425*g428^2*g447*g449*g467^2*g468^2*g469
    *g480^2*g482^2*g488^2*g492^2*g494^2],
[252,128,g451*g454*g455^2*g472*g473*g474^2*g483^2*g489^2
    ],
[253,128,g472^2*g489*g493^2*g494^2],
[254,128,g472^2*g493*g494],
[297,128,g449*g469*g480^2*g482*g487*g488*g492],
[298,128,g425^2*g449*g450^2*g467*g480^2*g481^2*g492^2*g494^2],
[300,128,g472^2*g473*g487^2*g489^2*g494^2],
[301,128,g493^2*g494],
[302,128,g493*g494],
[344,128,g488^2*g494^2],
[345,128,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[347,128,g489^2*g492^2*g493^2],
[384,128,g488*g494],
[386,128,g493^2*g494^2],
[132,129,g468^2*g481^2*g492^2*g494],
[133,129,g481^2*g492],
[134,129,g468^2*g487^2*g492^2],
[135,129,g494],
[136,129,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[137,129,g473*g487^2*g492*g494],
[138,129,g432*g451^2*g454*g455^2*g472^2*g473*g474*g481^2
    *g487*g492*g493*g494],
[140,129,g358*g425^2*g449*g450^2*g467*g469*g480^2*g481^2
    *g487^2*g488^2*g492],
[141,129,g310^2*g354^2*g390^2],
[142,129,g399*g451^2*g454*g455*g472^2*g473*g474*g480*g483^2
    *g487^2*g489^2*g493*g494],
[143,129,g432*g451*g453^2*g454^2*g471*g472*g473^2*g474^2
    *g480*g481^2*g487*g492^2*g493^2*g494^2],
[144,129,g355*g394^2*g427*g434*g471^2*g475*g480^2*g492^2
    *g493^2],
[145,129,g311^2*g355^2*g434^2*g475^2*g493^2*g494],
[188,129,g481^2*g487^2*g494^2],
[189,129,g487^2*g494],
[190,129,g481^2*g492^2*g494^2],
[193,129,g489^2*g492^2*g493^2],
[194,129,g454*g493],
[196,129,g449*g469*g480^2*g482*g487*g488^2*g492^2],
[197,129,g354^2*g390^2],
[198,129,g432^2*g451^2*g473*g474*g481*g483*g487^2],
[199,129,g454*g471^2*g473^2*g487*g492^2],
[200,129,g427^2*g434*g471^2*g472^2*g475],
[201,129,g355^2*g434^2*g472*g475^2*g493^2*g494],
[241,129,g487^2*g492^2],
[242,129,g492^2],
[243,129,g487^2*g494^2],
[246,129,g493^2*g494^2],
[247,129,g472],
[249,129,g488^2],
[250,129,g390^2],
[251,129,g454^2*g472^2*g473*g487^2*g489^2*g493],
[252,129,g472*g489*g492*g493^2],
[253,129,g471],
[254,129,g434^2*g472*g475^2*g493],
[289,129,g492^2*g494^2],
[290,129,g494^2],
[291,129,g492^2],
[295,129,g493^2*g494^2],
[299,129,g472^2*g489^2*g492^2*g493^2],
[336,129,g494^2],
[338,129,g494^2],
[132,130,g481*g487*g494],
[133,130,g487^2*g492],
[134,130,g468*g481*g492^2*g494],
[135,130,g423^2*g447^2*g480^2*g487^2*g494^2],
[136,130,g494^2],
[137,130,g432^2*g451*g454^2*g455*g472^2*g473^2*g474^2*g481
    *g483*g487^2*g492*g494],
[140,130,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488^2
    *g489^2*g492*g493*g494^2],
[141,130,g309^2*g358^2*g365^2*g369^2*g397^2*g399*g403^2
    *g425*g429*g432^2*g433*g435*g448*g450*g451*g454*g455^2*g467
    *g468*g469^2*g471*g472*g473*g474^2*g481^2*g482^2*g483*g492
    *g493^2],
[142,130,g432^2*g455^2*g473^2*g483^2*g487*g493^2*g494^2],
[143,130,g355*g394^2*g427*g434*g471^2*g473*g475*g480^2*g487^2
    *g493^2*g494^2],
[174,130,g481^2*g492],
[188,130,g487*g492],
[189,130,g492^2*g494],
[190,130,g481*g487*g494^2],
[191,130,g447^2*g467^2*g492^2],
[193,130,g454^2*g493^2*g494],
[197,130,g358^2*g365^2*g369^2*g397^2*g399*g403^2*g425*g429
    *g432^2*g433*g435*g448*g450*g451*g454*g455^2*g467*g468*g469^2
    *g471*g472*g473*g474^2*g481^2*g482^2*g483*g492*g493^2],
[198,130,g454^2*g473^2*g492*g494],
[199,130,g427^2*g434*g471^2*g472^2*g475*g489^2*g492^2*g493^2
    ],
[227,130,g487^2*g494],
[241,130,g492*g494],
[242,130,g494^2],
[243,130,g487*g492],
[244,130,g467^2*g480^2*g494^2],
[246,130,g472^2],
[250,130,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488*g489^2
    *g492*g493],
[251,130,g472^2*g489*g493^2*g494^2],
[252,130,g471*g493^2*g494^2],
[277,130,g492^2],
[289,130,g494],
[291,130,g492*g494],
[292,130,g480^2],
[294,130,g493*g494],
[299,130,g493^2*g494],
[325,130,g494^2],
[338,130,g494],
[136,131,g391^2*g448*g467*g468^2*g480*g481^2*g487^2*g492
    *g494^2],
[137,131,g313^2*g315*g358*g361^2*g389*g392*g395*g424^2*g425^2
    *g428*g448*g450*g467^2*g468^2*g469^2*g480^2*g488^2],
[139,131,g391*g424*g448*g468^2*g487^2*g492^2*g494^2],
[140,131,g356*g391^2*g424^2*g468*g481*g487^2],
[141,131,g312^2*g356^2*g391^2*g424^2*g448^2*g468^2*g481^2
    *g487^2*g492^2*g494^2],
[142,131,g313^2*g357^2*g392^2*g425^2*g449^2*g482*g488^2
    *g492*g494^2],
[143,131,g315*g316^2*g359^2*g364^2*g392*g393^2*g398*g423
    *g425^2*g426^2*g428*g430^2*g449^2*g450*g452*g468*g469^2*g470^2
    *g480^2*g482*g488*g494^2],
[177,131,g487*g492*g494^2],
[178,131,g468^2*g487*g492],
[179,131,g481^2*g492],
[192,131,g424^2*g468*g480*g481^2*g487^2*g492^2*g494],
[193,131,g357^2*g358*g395^2*g423*g425*g428*g448^2*g449*g450
    *g468*g481^2*g487^2*g488^2*g494],
[195,131,g424*g448*g468*g481^2*g492^2*g494^2],
[196,131,g391*g424^2*g448^2*g481*g487*g492^2],
[197,131,g356^2*g391^2*g424^2*g448^2*g468^2*g481^2*g487^2
    *g492^2*g494^2],
[198,131,g357^2*g392^2*g425^2*g449^2*g482*g488^2*g492*g494^2],
[199,131,g358*g359^2*g393^2*g398^2*g425*g426^2*g430*g447
    *g449^2*g450*g452^2*g469*g470^2*g481*g492*g494],
[230,131,g492*g494],
[231,131,g481^2*g492*g494],
[232,131,g487^2*g494],
[245,131,g448^2*g481*g487^2*g492^2*g494^2],
[246,131,g392^2*g428^2*g447*g450*g468^2*g480*g481*g487*g488^2
    *g492^2*g494^2],
[248,131,g448*g468*g481*g487^2*g494^2],
[249,131,g424*g448^2*g468^2*g487*g492*g494^2],
[250,131,g391^2*g424^2*g448^2*g468^2*g481^2*g487^2*g492^2
    *g494^2],
[251,131,g392^2*g425^2*g449^2*g482*g488^2*g492*g494^2],
[252,131,g393^2*g426^2*g430^2*g452*g467*g480*g492^2],
[280,131,g487^2*g494],
[281,131,g492^2],
[293,131,g468^2*g487*g492^2*g494^2],
[294,131,g425^2*g450^2*g467*g469*g481^2*g487*g492*g494^2],
[296,131,g468*g481*g487*g492^2],
[297,131,g448*g468^2*g481^2*g492*g494],
[298,131,g424^2*g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[299,131,g425^2*g449^2*g482*g488^2*g492*g494^2],
[300,131,g426^2*g452^2*g470^2*g480*g494^2],
[327,131,g492^2],
[328,131,g494^2],
[340,131,g481^2*g492*g494^2],
[341,131,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[343,131,g481*g487*g492*g494^2],
[344,131,g468*g481^2*g487^2*g494],
[345,131,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[346,131,g449^2*g482*g488^2*g492*g494^2],
[379,131,g487^2*g494],
[382,131,g487*g492*g494],
[383,131,g481*g487^2*g492^2],
[384,131,g468^2*g481^2*g487^2*g492^2*g494^2],
[385,131,g482*g488^2*g492*g494^2],
[413,131,g492^2],
[416,131,g492*g494],
[417,131,g487*g492^2*g494^2],
[418,131,g481^2*g487^2*g492^2*g494^2],
[419,131,g488*g494],
[439,131,g494^2],
[441,131,g494],
[442,131,g492*g494^2],
[443,131,g487^2*g492^2*g494^2],
[463,131,g494],
[464,131,g492^2*g494^2],
[477,131,g494^2],
[133,132,g448*g481*g487^2*g494],
[135,132,g424^2*g448*g468^2*g494],
[136,132,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447*g448
    *g450*g468*g469*g482*g488*g494^2],
[137,132,g483*g492*g494^2],
[139,132,g357^2*g358*g392^2*g395^2*g423*g428*g448^2*g449^2
    *g467^2*g468*g469*g480^2*g481*g482^2*g487^2*g492*g494],
[140,132,g358^2*g392^2*g428^2*g447*g449^2*g468^2*g469*g481
    *g482^2*g488^2*g492^2*g494],
[141,132,g315^2*g357*g361^2*g389^2*g395*g423*g424^2*g425^2
    *g428^2*g448*g449*g450*g467^2*g468^2*g469*g480^2*g481*g482^2
    *g488^2*g494],
[142,132,g449^2*g469^2*g480*g482*g487^2],
[143,132,g314^2*g369^2*g397*g399^2*g404^2*g429*g432^2*g448
    *g449*g451^2*g456*g468*g469*g472*g482^2*g483*g487*g488*g489
    *g492^2],
[144,132,g369*g425^2*g449^2*g450^2*g467*g469*g481^2*g487^2
    *g488^2*g492^2*g494],
[185,132,g481*g492^2],
[186,132,g487^2*g492*g494^2],
[189,132,g468*g487*g492^2],
[191,132,g448^2*g468*g481^2],
[192,132,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480^2*g481*g487*g492^2*g494],
[193,132,g489*g494],
[195,132,g392^2*g425^2*g428^2*g447*g449^2*g450*g468^2*g469^2
    *g481*g488*g492^2],
[196,132,g425^2*g449*g450^2*g467*g469*g480^2*g481^2*g482
    *g487^2*g488^2*g494^2],
[197,132,g358^2*g392*g395^2*g423^2*g428*g447*g448^2*g449^2
    *g450^2*g468*g469*g480^2*g481^2*g487*g492^2],
[198,132,g494^2],
[199,132,g369^2*g397*g399^2*g404^2*g429*g432^2*g448*g449^2
    *g451^2*g456*g468*g469^2*g472*g480^2*g482*g483*g487^2*g489
    *g492^2*g494^2],
[200,132,g403*g449^2*g469^2*g480*g482^2*g487^2*g488*g494],
[238,132,g487*g494^2],
[239,132,g492^2*g494],
[242,132,g481*g492*g494^2],
[244,132,g468^2*g481*g487^2],
[245,132,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[246,132,g493],
[248,132,g425^2*g449^2*g450^2*g467*g469*g481^2*g487*g488^2
    *g492],
[249,132,g449^2*g469^2*g480*g487^2*g488^2*g492*g494],
[250,132,g425*g428^2*g447^2*g449*g450*g467*g468^2*g480^2
    *g481*g482^2*g492^2*g494^2],
[252,132,g403^2*g429*g432*g433^2*g451^2*g468*g472*g473*g489^2
    *g493*g494^2],
[253,132,g432*g488*g494^2],
[286,132,g492],
[287,132,g494^2],
[290,132,g487*g494],
[292,132,g481^2*g487*g492^2],
[293,132,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[296,132,g449^2*g469^2*g480*g482^2*g487^2*g488*g492^2*g494^2],
[297,132,g488^2],
[298,132,g449*g450^2*g467^2*g469*g480*g481^2*g482^2*g487
    *g488^2*g492^2*g494^2],
[300,132,g432^2*g451*g454*g455^2*g472^2*g473*g481*g483^2
    *g487*g492*g493^2*g494],
[301,132,g454],
[333,132,g494],
[337,132,g492],
[339,132,g487^2*g492*g494^2],
[343,132,g488*g494],
[345,132,g469^2*g480^2*g487^2],
[347,132,g454^2*g472^2*g473*g483*g489*g492^2*g494^2],
[348,132,g472],
[376,132,g494],
[378,132,g492^2*g494],
[384,132,g482^2*g492^2],
[386,132,g472^2*g493^2*g494^2],
[387,132,g493^2*g494^2],
[412,132,g494^2],
[418,132,g488^2*g494^2],
[420,132,g493*g494],
[135,133,g494^2],
[137,133,g432^2*g454^2*g472^2*g474*g481*g487*g492*g493],
[138,133,g399*g429^2*g432*g433*g449^2*g451^2*g454*g456*g469^2
    *g472*g473^2*g480^2*g481*g482*g483^2*g487^2*g489^2*g493^2
    ],
[139,133,g358^2*g425^2*g450^2*g467*g481^2*g482*g488*g494],
[140,133,g315^2*g358^2*g449*g469*g480^2*g482^2*g487*g488
    *g492^2*g494],
[141,133,g316^2*g359^2*g393^2*g426^2*g470],
[142,133,g365*g399^2*g432^2*g451^2*g454^2*g472*g474*g480^2
    *g481^2*g483*g487*g492^2*g493^2*g494],
[143,133,g317^2*g427^2*g434*g453*g471*g472*g475*g480*g492^2
    *g493],
[144,133,g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2],
[145,133,g318^2*g360^2*g394^2*g399*g427^2*g429^2*g432^2
    *g433*g449^2*g451*g454^2*g455^2*g456*g469^2*g471*g472*g473^2
    *g474*g480^2*g482*g493*g494^2],
[185,133,g487*g492^2*g494],
[186,133,g492*g494],
[188,133,g468^2*g481^2*g487*g494^2],
[193,133,g454^2*g472^2*g483*g487*g492*g493*g494^2],
[194,133,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[195,133,g482^2*g492^2*g494^2],
[196,133,g358^2*g449*g469*g480^2*g482^2*g487*g488*g492^2
    *g494],
[197,133,g359^2*g393^2*g426^2*g470],
[198,133,g399*g432*g451*g473*g474^2*g481^2*g487*g489^2*g492
    *g493^2*g494^2],
[199,133,g427^2*g434*g453*g471*g472*g475*g480*g492^2*g493
    ],
[200,133,g483^2*g487^2*g489^2*g492*g493^2*g494],
[201,133,g360^2*g394^2*g427^2*g432^2*g451*g454^2*g455*g471
    *g472*g473^2*g474^2*g481*g483*g487^2*g492^2*g493^2*g494],
[238,133,g492*g494^2],
[239,133,g494],
[241,133,g481^2*g487^2*g492],
[246,133,g472^2*g489*g492*g493*g494^2],
[247,133,g454^2*g472^2*g493*g494],
[248,133,g488^2*g494^2],
[249,133,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[250,133,g393^2*g426^2*g470],
[251,133,g432^2*g451^2*g454*g472*g473*g474*g481*g483*g487^2
    *g489*g492^2*g494^2],
[252,133,g471^2*g493],
[253,133,g489^2*g492^2*g493^2*g494],
[254,133,g394^2*g427^2*g454^2*g471],
[286,133,g494],
[289,133,g487^2*g492^2*g494],
[294,133,g493^2*g494^2],
[295,133,g472^2*g493*g494],
[298,133,g426^2*g470],
[299,133,g454^2*g473*g487^2*g489^2],
[301,133,g493^2*g494^2],
[302,133,g427^2*g471*g472^2],
[336,133,g492^2*g494^2],
[342,133,g493*g494],
[345,133,g470],
[346,133,g472^2*g489^2*g492^2*g493*g494^2],
[349,133,g471*g493*g494],
[375,133,g494^2],
[135,134,g480*g492*g494],
[136,134,g313^2*g315*g357^2*g358*g361^2*g389*g392*g424^2
    *g425*g447^2*g449^2*g450*g467^2*g468^2*g469^2*g482^2*g488
    ],
[137,134,g303^2*g350^2*g426^2*g449*g452^2*g469*g470^2*g481
    *g482*g487^2*g489^2*g492*g493^2],
[138,134,g487*g492^2*g494],
[139,134,g313*g315^2*g358^2*g361*g389^2*g392^2*g395*g423
    *g424*g428*g448*g449^2*g468^2*g469*g481*g488^2],
[140,134,g313*g315^2*g357*g361^2*g389^2*g395*g423*g424^2
    *g425^2*g428^2*g448*g449*g450*g467^2*g468^2*g469*g480^2*g481
    *g482^2*g488^2*g494],
[141,134,g319^2*g361^2*g395^2*g428^2*g450^2*g469^2*g482^2
    *g488^2],
[142,134,g320^2*g362^2*g396^2],
[143,134,g321^2*g352^2*g358^2*g363^2*g397^2*g425*g429^2
    *g448^2*g449*g450*g451^2*g467^2*g468*g472^2*g473*g480^2*g481^2
    *g482*g483^2*g487*g489^2*g493],
[144,134,g370*g392*g399*g403*g424^2*g428*g429*g432^2*g447^2
    *g448*g449*g450*g454*g455^2*g456^2*g467*g468^2*g473^2*g480^2
    *g482*g483*g487^2*g488^2*g492^2*g493*g494^2],
[145,134,g435*g448*g449*g468*g469^2*g480^2*g487^2],
[155,134,g487^2*g494^2],
[174,134,g494],
[176,134,g494],
[177,134,g449*g469*g480^2*g487*g488^2*g492],
[178,134,g425*g449*g450*g467^2*g481*g482*g494^2],
[179,134,g449^2*g467^2*g469^2*g482*g487^2*g492*g494^2],
[185,134,g481*g487^2],
[186,134,g481^2*g487*g492^2],
[191,134,g494],
[192,134,g357^2*g358*g392^2*g395^2*g423*g425*g448^2*g467^2
    *g481^2*g482*g487^2*g488^2*g492*g494^2],
[193,134,g350^2*g487*g488^2*g489^2*g493^2],
[194,134,g492*g494^2],
[195,134,g357*g358^2*g395*g423^2*g425^2*g428*g447*g448*g449
    *g450*g468*g469*g480^2*g481^2*g482*g487^2],
[196,134,g357*g358^2*g392*g395^2*g423^2*g428*g447*g448^2
    *g449^2*g450^2*g468*g469*g480^2*g481^2*g487*g492^2],
[197,134,g361^2*g395^2*g428^2*g450^2*g469^2*g482^2*g488^2
    ],
[198,134,g362^2*g396^2],
[199,134,g363^2*g397^2*g429^2*g449^2*g451^2*g468^2*g469^2
    *g472^2*g473*g480*g481*g482*g483^2*g487*g489^2*g493*g494],
[200,134,g404*g425*g448^2*g450*g467^2*g468*g469*g480*g482^2
    *g487*g488*g492^2*g494],
[201,134,g456*g468*g481*g482*g488*g492*g494],
[208,134,g492^2],
[230,134,g488*g494^2],
[231,134,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[232,134,g480^2],
[238,134,g487*g492^2],
[239,134,g487^2*g492*g494^2],
[245,134,g392^2*g425^2*g428^2*g447*g468^2*g469^2*g487*g488^2
    ],
[246,134,g489^2*g493^2*g494],
[247,134,g494],
[248,134,g392*g428*g447^2*g450*g467*g468*g469^2*g480^2*g481
    *g482*g488*g494],
[249,134,g392*g425*g428^2*g447^2*g449*g450*g467*g468^2*g480^2
    *g481*g482^2*g492^2*g494^2],
[250,134,g395^2*g428^2*g450^2*g469^2*g482^2*g488^2],
[251,134,g396^2],
[252,134,g397^2*g429^2*g451^2*g472^2*g473*g481^2*g483^2
    *g487^2*g489^2*g493*g494^2],
[253,134,g433*g449*g468^2*g469*g480^2*g481*g482*g488^2*g492
    *g494^2],
[254,134,g474*g481*g487*g488*g494],
[260,134,g494^2],
[286,134,g492*g494^2],
[287,134,g492^2*g494],
[293,134,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492],
[294,134,g493^2],
[296,134,g425*g450*g467^2*g469*g480*g481*g482^2*g487*g488
    ],
[297,134,g425*g449*g450^2*g467^2*g469*g480*g481^2*g482^2
    *g487*g488^2*g492^2*g494^2],
[298,134,g428^2*g450^2*g469^2*g482^2*g488^2],
[300,134,g429^2*g451^2*g472^2*g473*g483^2*g489^2*g492*g493
    *g494],
[301,134,g455*g481^2*g487*g488^2*g492^2*g494],
[302,134,g483*g487*g492],
[333,134,g494],
[334,134,g494^2],
[340,134,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[343,134,g449*g469*g480^2*g482*g487*g488^2*g492],
[344,134,g449*g469^2*g480^2*g487^2],
[345,134,g450^2*g469^2*g482^2*g488^2],
[347,134,g451^2*g472^2*g473*g483^2*g487*g489^2*g492*g493
    *g494],
[348,134,g473*g487^2*g492*g494^2],
[349,134,g489*g492*g494],
[382,134,g488^2*g494^2],
[383,134,g482*g488*g492*g494],
[384,134,g469^2*g482^2*g488^2],
[386,134,g472^2*g473*g483^2*g487*g489^2*g492^2*g493*g494],
[387,134,g489^2*g492^2*g493^2],
[388,134,g493*g494],
[417,134,g488*g494],
[418,134,g482^2*g488^2],
[420,134,g489*g492*g494^2],
[421,134,g493^2*g494^2],
[443,134,g488^2],
[445,134,g493*g494],
[136,135,g315*g358*g392*g428*g447^2*g450^2*g468*g469*g480^2
    *g481^2*g482*g487*g494^2],
[137,135,g390*g393^2*g426^2*g430^2*g433^2*g449^2*g452*g455^2
    *g467^2*g468^2*g469^2*g470*g473^2*g480^2*g482*g489*g494],
[138,135,g365*g369*g397*g399^2*g403*g404^2*g425*g429*g432
    *g435*g448^2*g449*g450*g451*g454*g455*g456^2*g468^2*g471^2
    *g472*g473*g474*g487*g488^2*g489^2*g492^2*g494],
[139,135,g310^2*g315*g354*g358*g359*g393*g398*g425*g430^2
    *g447^2*g449*g450*g452^2*g470*g481*g487^2*g488^2],
[140,135,g315^2*g358^2*g364*g392^2*g398*g423^2*g428^2*g447^2
    *g449*g450*g452*g467*g468^2*g469*g470*g480^2*g481^2*g482*g488^2
    *g494^2],
[141,135,g322^2*g364^2*g398^2*g430^2*g452^2*g470^2],
[142,135,g323^2*g365^2*g399^2*g432*g451*g454^2*g467^2*g472
    *g473^2*g474^2*g480^2*g481^2*g487^2*g489^2*g492*g493^2*g494^2],
[143,135,g324^2*g427*g431*g434^2*g447^2*g449^2*g453^2*g467
    *g469^2*g471^2*g472^2*g473^2*g475^2*g480*g482*g483*g487^2
    *g488^2*g489*g492*g493^2],
[145,135,g325^2*g366^2*g397*g400^2*g404^2*g423*g425*g429^2
    *g431^2*g432^2*g433*g435^2*g447*g449*g450*g451^2*g453^2*g454
    *g455^2*g471*g472^2*g473*g474*g481*g482*g483*g489*g492^2],
[153,135,g494^2],
[154,135,g487*g492^2*g494^2],
[178,135,g480^2*g492^2*g494],
[179,135,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[181,135,g494^2],
[186,135,g447*g480^2*g492*g494^2],
[188,135,g448*g468*g487^2*g492^2*g494^2],
[190,135,g494^2],
[192,135,g358*g425*g449^2*g450*g467^2*g469*g480*g481*g487
    *g488^2*g494],
[193,135,g426^2*g452^2*g455^2*g470^2*g473^2*g480^2*g481^2
    *g489*g492*g494^2],
[194,135,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[195,135,g354^2*g358*g390*g393*g426*g430*g452^2*g467^2*g470^2
    *g480*g488^2*g492^2*g494^2],
[196,135,g358^2*g398*g425^2*g430*g447^2*g449*g450^2*g467^2
    *g469^2*g470*g481^2*g482^2*g492^2*g494^2],
[197,135,g364^2*g398^2*g430^2*g452^2*g470^2],
[198,135,g365^2*g399^2*g432*g451*g454^2*g472*g473^2*g474^2
    *g480^2*g481^2*g487^2*g489^2*g492*g493^2*g494^2],
[199,135,g427*g431*g434^2*g447^2*g449^2*g453^2*g467^2*g469^2
    *g471^2*g472^2*g473^2*g475^2*g480^2*g482*g483*g487^2*g488^2
    *g489*g493^2],
[201,135,g366^2*g400^2*g429*g431^2*g433^2*g447*g449*g451^2
    *g453^2*g454^2*g455*g456^2*g467*g469*g471^2*g482^2*g487^2
    *g488*g492^2*g494],
[207,135,g492*g494^2],
[231,135,g494^2],
[239,135,g467*g494],
[241,135,g468*g481*g492^2*g494^2],
[246,135,g473^2*g487^2*g489*g494^2],
[247,135,g455^2*g473^2*g474^2*g483^2*g494],
[248,135,g390^2*g426*g449^2*g452*g469^2*g470*g482*g487^2
    *g492*g494^2],
[249,135,g430*g452*g467^2*g480*g492*g494^2],
[250,135,g398^2*g430^2*g452^2*g470^2],
[251,135,g399^2*g432*g451*g454^2*g472*g473^2*g474^2*g481^2
    *g487^2*g489^2*g492*g493^2*g494^2],
[252,135,g453*g467^2*g471*g480^2*g489^2*g493^2*g494^2],
[254,135,g400^2*g431^2*g451*g453^2*g455^2*g467*g471^2*g472
    *g473^2*g474^2*g480*g483^2*g487*g489*g492^2*g494^2],
[259,135,g494],
[287,135,g480],
[289,135,g481*g487*g494^2],
[294,135,g489*g492^2*g494],
[295,135,g473^2*g483^2*g494],
[297,135,g452*g470*g480^2*g494],
[298,135,g430^2*g452^2*g470^2],
[299,135,g432*g451*g454^2*g472*g473^2*g474^2*g481^2*g487^2
    *g489^2*g492*g493^2*g494^2],
[300,135,g471*g480^2*g493^2],
[302,135,g431^2*g453^2*g471^2*g472*g473*g480*g487^2*g489
    *g492*g493^2],
[336,135,g487*g492],
[341,135,g493*g494^2],
[342,135,g494],
[344,135,g470],
[345,135,g452^2*g470^2],
[346,135,g454*g473^2*g487*g493^2],
[349,135,g453^2*g471^2*g489^2*g492^2*g493^2*g494^2],
[375,135,g492*g494],
[384,135,g470^2],
[385,135,g472*g489*g492*g493^2*g494],
[388,135,g471^2*g493^2*g494^2],
[409,135,g494],
[137,136,g434^2*g475^2*g493^2*g494^2],
[138,136,g355^2*g434^2*g475^2*g493^2*g494],
[139,136,g397^2*g403*g404*g425^2*g429*g432^2*g433*g435*g449^2
    *g450^2*g454^2*g455*g456*g467*g468*g472^2*g473*g474^2*g480
    *g481*g482^2*g487^2*g492*g493*g494^2],
[140,136,g314*g365*g399^2*g432^2*g449*g451^2*g454^2*g469
    *g472*g474*g480*g481^2*g482^2*g483*g487^2*g488*g492^2*g493^2
    ],
[141,136,g321*g323^2*g358*g365^2*g392*g399^2*g428*g432*g447^2
    *g450^2*g451*g454^2*g467*g468^2*g469*g472*g473^2*g474^2*g481^2
    *g482*g488^2*g489^2*g492^2*g493^2*g494],
[142,136,g326^2*g367^2*g401^2*g434*g472^2*g475*g493^2*g494],
[143,136,g355^2*g401*g434*g449^2*g469^2*g471^2*g472*g475
    *g480*g482*g487^2*g493^2*g494^2],
[144,136,g372^2*g406^2*g451*g454*g455^2*g471*g473^2*g474^2
    *g475*g483^2*g487^2*g489*g493^2],
[145,136,g454^2*g459*g471^2*g473*g476*g483*g486*g489*g492^2
    *g494^2],
[150,136,g487^2*g492^2],
[170,136,g480],
[173,136,g467^2*g480*g494],
[182,136,g468*g481*g487*g494^2],
[183,136,g448^2*g468^2*g487^2],
[184,136,g480*g494],
[187,136,g424*g448^2*g468*g480^2*g494],
[188,136,g392^2*g428^2*g447*g450*g467*g468^2*g481*g487*g488^2
    *g492],
[190,136,g357*g358^2*g395*g423^2*g425*g428^2*g447^2*g448
    *g450^2*g468^2*g480*g482*g487*g488^2*g494^2],
[191,136,g358^2*g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2
    *g487^2*g488*g492^2*g494^2],
[193,136,g493*g494],
[194,136,g434^2*g472*g475^2*g493^2*g494],
[195,136,g429^2*g432*g433*g449^2*g451*g454^2*g455*g456*g469^2
    *g472^2*g473*g474*g480*g481*g482*g483^2*g487*g489^2],
[196,136,g369*g397^2*g399^2*g403^2*g404*g429*g432^2*g433^2
    *g448^2*g449*g451^2*g454*g455^2*g456^2*g468*g469*g472^2*g480
    *g482^2*g483^2*g488*g489*g492*g494^2],
[197,136,g363*g365^2*g399^2*g425*g432*g449^2*g450*g451*g454^2
    *g467^2*g469*g472*g473^2*g474^2*g480^2*g487^2*g488^2*g489^2
    *g492^2*g493^2*g494],
[198,136,g367^2*g401^2*g434*g472^2*g475*g493^2*g494],
[199,136,g434*g472^2*g475*g493],
[200,136,g406^2*g472^2*g473*g484*g487^2*g489*g492^2*g494^2],
[201,136,g472^2*g485*g491*g493*g494],
[202,136,g494],
[226,136,g480^2],
[235,136,g481*g487*g492],
[236,136,g468^2*g481^2*g492^2],
[240,136,g448*g468^2*g481],
[241,136,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[243,136,g392*g428*g447^2*g449^2*g450^2*g467^2*g468*g480^2
    *g481^2*g487*g494^2],
[248,136,g451^2*g454*g455*g474*g483^2*g489*g493*g494^2],
[249,136,g403*g429^2*g433*g451^2*g454*g455^2*g468^2*g472^2
    *g474*g489^2*g492^2],
[250,136,g397*g399^2*g432*g449*g451*g454^2*g469*g472*g473^2
    *g474^2*g480^2*g481^2*g482^2*g488*g489^2*g492*g493^2*g494],
[251,136,g401^2*g434*g472^2*g475*g493^2*g494],
[253,136,g489^2*g492^2*g493*g494^2],
[254,136,g490*g493*g494],
[283,136,g487*g492*g494],
[284,136,g481^2*g487^2*g494^2],
[288,136,g468*g481^2*g487],
[289,136,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[291,136,g425*g450*g467^2*g469^2*g480^2*g481*g482*g487^2
    *g488*g492^2*g494],
[296,136,g473^2*g487*g489*g492*g493^2*g494^2],
[297,136,g432*g451^2*g455*g481^2*g487*g489*g492*g494],
[298,136,g429*g432*g451*g454^2*g472*g473^2*g474^2*g481^2
    *g487^2*g489^2*g492*g493^2*g494^2],
[299,136,g434*g472^2*g475*g493^2*g494],
[301,136,g493^2*g494^2],
[330,136,g492*g494],
[331,136,g487^2*g492^2],
[335,136,g481*g487^2*g492],
[338,136,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[343,136,g489*g492*g494^2],
[344,136,g454*g472^2*g473^2*g483^2*g489*g493^2*g494^2],
[345,136,g451*g454*g473^2*g487*g493^2],
[369,136,g494],
[370,136,g492^2*g494^2],
[374,136,g487*g492^2*g494],
[382,136,g493*g494],
[383,136,g472*g493^2*g494^2],
[384,136,g472^2*g473^2*g483*g487^2*g489^2*g492*g493],
[404,136,g494^2],
[408,136,g492*g494^2],
[417,136,g493^2*g494^2],
[418,136,g489^2*g492^2*g493^2],
[435,136,g494],
[443,136,g493^2*g494^2],
[138,137,g307^2*g353*g472^2*g492^2*g494],
[139,137,g311*g489*g492*g493],
[140,137,g318*g454*g472*g483^2*g487^2*g489*g493*g494^2],
[141,137,g325*g426^2*g447^2*g449*g452^2*g455*g467*g469*g470^2
    *g473*g482^2*g487*g488*g489*g492*g494],
[142,137,g476^2*g485^2*g486^2*g490^2*g491^2*g493*g494],
[143,137,g441^2*g462^2*g477^2*g485*g486^2*g491*g492*g493
    *g494^2],
[144,137,g327^2*g441^2*g462^2*g463^2*g476^2*g491^2*g492
    *g493*g494^2],
[145,137,g328^2*g368^2*g399*g402^2*g403*g407^2*g429*g432^2
    *g449*g454*g455^2*g456^2*g460^2*g468^2*g469*g473^2*g476^2
    *g481^2*g482^2*g483*g485*g487^2*g488*g490^2*g491*g492^2*g494],
[148,137,g494],
[156,137,g487*g494^2],
[157,137,g487],
[161,137,g492^2*g494^2],
[163,137,g487*g492^2],
[164,137,g481*g492*g494^2],
[168,137,g481*g494],
[169,137,g488^2*g494^2],
[170,137,g449*g469*g480^2*g487*g488^2*g492^2*g494],
[171,137,g468^2*g481^2*g487^2*g492^2*g494],
[172,137,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[174,137,g425*g450*g467^2*g469^2*g481*g482*g487^2*g488*g492^2
    ],
[175,137,g493*g494],
[178,137,g472^2*g493^2*g494^2],
[182,137,g494],
[183,137,g392*g425^2*g428*g447^2*g450*g468*g481*g482^2*g487^2
    *g488^2*g494],
[184,137,g493^2*g494^2],
[185,137,g489*g492*g494^2],
[186,137,g454*g472^2*g493^2],
[187,137,g357*g358^2*g392^2*g395*g423^2*g425*g428*g447^2
    *g448*g449^2*g450*g467^2*g468*g480*g487*g488^2*g492^2*g494^2],
[188,137,g489^2*g493^2*g494^2],
[189,137,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[190,137,g350*g487^2*g488*g492],
[191,137,g426*g452*g455*g470*g480*g481*g487^2*g494],
[192,137,g493^2*g494^2],
[194,137,g353^2*g493],
[195,137,g355*g493*g494],
[196,137,g360*g472*g489^2*g492^2*g494^2],
[197,137,g366*g473*g480^2*g489^2*g494],
[198,137,g485^2*g490^2*g491^2],
[199,137,g462^2*g485*g486^2*g491*g492*g493*g494^2],
[200,137,g441^2*g462^2*g463^2*g476^2*g491^2*g492*g493*g494^2],
[201,137,g368^2*g402^2*g460^2*g476^2*g485*g490^2*g491*g492^2
    *g493^2],
[209,137,g492],
[210,137,g492],
[214,137,g494^2],
[216,137,g492*g494^2],
[217,137,g487*g494],
[221,137,g487],
[223,137,g488],
[224,137,g481^2*g487^2*g492^2*g494^2],
[225,137,g488*g494],
[227,137,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[231,137,g493*g494],
[236,137,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492^2
    ],
[238,137,g493*g494],
[239,137,g472*g493*g494],
[240,137,g392*g425^2*g428*g447^2*g449^2*g450*g467^2*g468
    *g469^2*g480*g481*g487*g492*g494^2],
[241,137,g493^2],
[242,137,g472*g489^2*g492^2*g493^2*g494],
[243,137,g489*g494^2],
[244,137,g473*g487*g492^2],
[248,137,g434*g472^2*g475*g493*g494^2],
[249,137,g394*g493*g494],
[250,137,g400*g489^2*g493*g494^2],
[251,137,g490^2],
[252,137,g485*g491*g492*g493*g494^2],
[253,137,g462^2*g476^2*g491^2*g492*g493*g494^2],
[254,137,g402^2*g460^2*g476^2*g485*g490^2*g491*g492^2*g493^2
    ],
[261,137,g494],
[262,137,g494],
[267,137,g494],
[268,137,g492],
[271,137,g492],
[274,137,g487^2*g492^2*g494^2],
[284,137,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[287,137,g493^2*g494^2],
[288,137,g425*g449^2*g450*g467^2*g469*g480^2*g481*g487*g488^2
    *g492^2*g494^2],
[290,137,g493*g494],
[291,137,g493],
[292,137,g489^2*g492*g493^2*g494],
[297,137,g427],
[298,137,g431*g493^2],
[300,137,g490*g494],
[301,137,g491^2*g492*g493*g494^2],
[302,137,g460^2*g476^2*g485*g490^2*g491*g492^2*g493^2],
[316,137,g494],
[319,137,g494],
[322,137,g492^2*g494^2],
[335,137,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[339,137,g493^2*g494],
[344,137,g471^2],
[345,137,g453],
[348,137,g494],
[349,137,g485*g490^2*g491*g492^2*g493^2],
[364,137,g494^2],
[384,137,g471],
[388,137,g490*g494^2],
[142,138,g472^2*g493*g494],
[143,138,g327^2*g353^2*g441^2*g462^2*g463^2*g476^2*g491^2
    *g492*g493^2*g494^2],
[145,138,g329^2],
[150,138,g487*g492^2*g494],
[157,138,g481*g487^2*g494],
[164,138,g468^2*g487*g492],
[170,138,g425*g449*g450*g467^2*g481*g482*g494^2],
[172,138,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[173,138,g480^2*g492^2],
[185,138,g454^2*g472^2*g494],
[189,138,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[190,138,g492^2],
[191,138,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493],
[192,138,g434*g472^2*g475*g494],
[193,138,g353*g493^2],
[198,138,g493*g494],
[199,138,g441^2*g462^2*g463^2*g476^2*g491^2*g492*g493*g494^2],
[202,138,g494],
[210,138,g487*g492^2],
[217,138,g481^2*g492*g494],
[223,138,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[225,138,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[226,138,g494^2],
[238,138,g472^2*g493*g494],
[242,138,g454],
[243,138,g494^2],
[244,138,g455*g474],
[252,138,g462^2*g476^2*g491^2*g492*g493*g494^2],
[262,138,g492*g494^2],
[268,138,g487^2*g494],
[286,138,g493*g494],
[290,138,g472],
[292,138,g473*g483],
[300,138,g491^2*g492*g493*g494^2],
[310,138,g494],
[316,138,g492^2],
[337,138,g493^2*g494^2],
[339,138,g494^2],
[347,138,g494],
[359,138,g494^2],
[140,139,g330^2*g369^2*g403^2*g432^2*g454^2*g472^2*g481^2
    *g487*g492^2*g493],
[141,139,g331^2*g370^2*g391*g404^2*g424*g433^2*g448*g455^2
    *g473^2*g481*g489*g492],
[142,139,g332^2*g371^2*g405^2*g434^2*g484*g493*g494],
[143,139,g333^2*g372^2*g406^2*g454*g471^2*g472*g473^2*g487
    *g489*g493^2*g494],
[144,139,g334^2*g373^2*g407^2],
[150,139,g492^2],
[151,139,g481*g487^2*g492^2*g494^2],
[153,139,g492^2],
[162,139,g468*g481^2*g487*g492^2*g494],
[166,139,g480],
[170,139,g448^2*g480^2*g481*g487^2],
[173,139,g480^2*g492*g494^2],
[174,139,g449*g469*g480^2*g482^2*g487^2*g488*g492],
[175,139,g480^2*g494^2],
[177,139,g489*g492*g494^2],
[178,139,g454^2*g472^2*g494],
[179,139,g472^2*g493*g494],
[182,139,g481^2*g492^2],
[183,139,g468^2*g487^2],
[187,139,g424^2*g448*g468*g487^2],
[188,139,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492*g494],
[189,139,g482*g488^2*g492],
[190,139,g357^2*g358*g392^2*g395^2*g423*g428*g447*g448^2
    *g449^2*g450*g467^2*g468*g469^2*g480^2*g482*g487*g492^2],
[191,139,g354*g358^2*g390*g393^2*g426*g430^2*g449*g467*g469
    *g470*g482^2*g487*g488^2*g494^2],
[192,139,g429*g432^2*g433^2*g449*g451*g455*g456^2*g469*g472^2
    *g473^2*g474*g480^2*g481^2*g482^2*g483^2*g487^2*g488*g492^2
    *g493^2],
[193,139,g355^2*g434^2*g472*g475^2*g494^2],
[196,139,g369^2*g403^2*g432^2*g454^2*g472^2*g487^2*g492
    *g493],
[197,139,g370^2*g404^2*g424*g433^2*g448*g455^2*g468*g473^2
    *g481*g487*g489*g494^2],
[198,139,g371^2*g405^2*g434^2*g484*g493*g494],
[199,139,g372^2*g406^2*g472*g489*g492*g493^2],
[200,139,g373^2*g407^2],
[202,139,g494^2],
[205,139,g487*g492^2*g494^2],
[215,139,g481*g487^2*g492*g494^2],
[223,139,g468^2*g487*g492^2],
[226,139,g494],
[227,139,g492*g494^2],
[230,139,g493*g494],
[231,139,g472^2*g493*g494],
[232,139,g493*g494],
[235,139,g487^2*g494^2],
[236,139,g481^2*g492^2],
[240,139,g448^2*g468*g481*g492^2],
[241,139,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[242,139,g488*g494],
[243,139,g392^2*g425^2*g428^2*g447*g449^2*g450*g467*g468^2
    *g481*g482^2*g487^2*g494],
[244,139,g390*g426^2*g449*g452^2*g469*g470^2*g482^2*g487
    *g488*g492^2*g494^2],
[245,139,g451*g454^2*g455^2*g472*g474^2*g483^2*g487*g492^2
    ],
[246,139,g434^2*g472*g475^2*g493],
[249,139,g403^2*g432^2*g454^2*g472^2*g492^2*g493*g494^2],
[250,139,g404^2*g433^2*g448*g455^2*g468*g473^2*g481*g487
    *g489*g492^2*g494],
[251,139,g405^2*g434^2*g484*g493*g494],
[252,139,g406^2],
[253,139,g407^2],
[266,139,g487*g492^2*g494],
[273,139,g481^2*g492*g494^2],
[277,139,g494],
[280,139,g493*g494],
[283,139,g492^2],
[284,139,g487^2*g494^2],
[288,139,g468^2*g481*g487*g494^2],
[289,139,g449*g469*g480^2*g482*g487*g492*g494^2],
[291,139,g425^2*g449^2*g450^2*g467*g469*g480*g481^2*g482
    *g487*g494^2],
[293,139,g473*g487^2*g492*g493*g494],
[297,139,g432^2*g454^2*g472^2*g493],
[298,139,g433^2*g455^2*g468*g473^2*g481*g487*g489*g492],
[299,139,g434^2*g484*g493*g494],
[314,139,g492*g494^2],
[321,139,g487^2*g494],
[330,139,g494^2],
[331,139,g492^2],
[335,139,g481^2*g487*g492],
[336,139,g488^2*g494^2],
[338,139,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492^2
    *g494],
[340,139,g489^2*g492^2*g493^2],
[344,139,g454^2*g472^2*g493*g494],
[345,139,g455^2*g473^2*g481*g487*g489*g492*g494^2],
[346,139,g484*g493*g494],
[363,139,g492^2],
[370,139,g494^2],
[374,139,g487^2*g492*g494],
[377,139,g488*g494],
[379,139,g493^2*g494^2],
[383,139,g472^2*g493*g494],
[384,139,g473^2*g487*g489*g492*g494^2],
[397,139,g494^2],
[408,139,g492^2*g494],
[417,139,g493*g494],
[418,139,g489*g492*g494^2],
[435,139,g494^2],
[443,139,g493*g494],
[141,140,g335^2*g356^2*g374^2*g391*g408^2*g424*g435^2*g448^2
    *g456^2*g468*g474^2*g481^2*g483^2*g487^2*g489^2*g492^2*g493^2
    *g494^2],
[142,140,g336^2*g375^2*g409^2*g436^2*g457^2*g484^2*g493^2
    *g494],
[143,140,g337^2*g376^2*g410^2*g427^2*g434*g453*g459*g472
    *g475*g480*g492^2*g493^2],
[150,140,g481*g487^2*g492^2*g494^2],
[152,140,g448^2*g468^2*g487*g492*g494^2],
[158,140,g480^2*g487*g492*g494],
[162,140,g468*g480*g481^2*g487^2*g492^2*g494],
[165,140,g468^2*g481^2*g487*g494^2],
[166,140,g467],
[170,140,g424*g448*g467^2*g468*g480^2*g481*g487^2*g492*g494^2],
[172,140,g448*g468*g487^2*g492^2*g494^2],
[173,140,g447*g487^2],
[174,140,g389^2*g423*g447^2*g467*g480*g481*g492*g494^2],
[175,140,g392*g425*g428*g447^2*g467^2*g468*g469*g480^2*g488
    *g494],
[176,140,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[177,140,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[178,140,g432*g451^2*g454*g455^2*g473*g474*g481^2*g487*g492^2
    *g493^2*g494^2],
[179,140,g399*g429^2*g433*g449^2*g455*g456*g469^2*g472^2
    *g474^2*g480^2*g481^2*g482*g483*g489^2*g493],
[182,140,g481*g492^2*g494^2],
[183,140,g424*g448^2*g468^2*g481^2*g492*g494^2],
[184,140,g392^2*g428^2*g447*g450^2*g467^2*g468^2*g480^2
    *g481^2*g487*g488^2*g494^2],
[185,140,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492*g494],
[187,140,g391^2*g468^2*g481*g487*g494^2],
[188,140,g425*g449*g450*g467^2*g469*g481*g482^2*g488^2],
[189,140,g358],
[190,140,g357^2*g358*g392*g395*g423*g425^2*g428*g447*g448
    *g449*g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[191,140,g358*g398^2*g425*g430*g447*g449^2*g450*g452^2*g469
    *g470*g480*g481*g492*g494],
[192,140,g369^2*g397*g399*g404^2*g429*g432*g448*g449^2*g451
    *g456*g468*g469^2*g472*g473^2*g474*g480^2*g481*g482*g492*g493
    *g494],
[193,140,g360^2*g394^2*g427^2*g471*g472^2*g489*g492*g494],
[195,140,g369*g487*g492],
[197,140,g374^2*g391^2*g408^2*g424*g435^2*g448*g456^2*g468
    *g474^2*g481*g483^2*g487^2*g489^2*g492^2*g493^2*g494],
[198,140,g375^2*g409^2*g436^2*g457^2*g484^2*g493^2*g494^2],
[199,140,g376^2*g410^2*g459*g471^2*g493],
[202,140,g492^2],
[206,140,g468^2*g481^2*g492*g494],
[211,140,g492*g494],
[215,140,g481*g487^2*g492^2*g494^2],
[218,140,g481^2*g487^2*g492],
[219,140,g480],
[223,140,g448*g468*g480^2*g481*g487*g492^2*g494],
[225,140,g468*g481*g492^2*g494^2],
[226,140,g467*g492^2],
[227,140,g423^2*g447*g467^2*g480*g487*g494],
[228,140,g425*g449*g450*g467^2*g480^2*g481*g482],
[230,140,g472*g489^2*g492^2*g493^2*g494],
[231,140,g454],
[232,140,g432^2*g451*g455*g472*g473^2*g474^2*g481*g483*g487^2
    *g492^2*g493^2*g494],
[235,140,g487*g494^2],
[236,140,g448*g468^2*g481^2*g487^2*g494],
[237,140,g425^2*g450^2*g467*g469^2*g480^2*g481^2*g487^2
    *g492],
[238,140,g488],
[240,140,g424^2*g481^2*g487*g492],
[241,140,g449*g469*g480^2*g487*g492^2],
[242,140,g449^2*g469^2*g480*g482*g487^2*g492],
[243,140,g392^2*g425*g428*g447*g449*g450*g467*g468*g469^2
    *g481*g482*g487^2*g488*g492*g494^2],
[244,140,g430^2*g452*g467*g470^2*g480*g492^2],
[245,140,g403^2*g429*g432^2*g433^2*g454*g468*g472^2*g474^2
    *g481^2*g483*g493^2],
[246,140,g394^2*g427^2*g471*g493^2*g494^2],
[248,140,g403*g492*g494],
[250,140,g408^2*g424^2*g435^2*g448*g456^2*g468*g474^2*g481
    *g483^2*g489^2*g492^2*g493^2*g494^2],
[251,140,g409^2*g436^2*g457^2*g484^2*g493^2*g494^2],
[252,140,g410^2*g459],
[255,140,g494^2],
[258,140,g481^2*g487^2*g494],
[266,140,g487*g492^2*g494^2],
[273,140,g468*g481*g487*g492*g494^2],
[275,140,g481*g487*g494^2],
[276,140,g480*g494^2],
[277,140,g447^2*g467*g480^2*g492],
[278,140,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[280,140,g472],
[281,140,g454^2*g472*g493*g494],
[283,140,g492],
[284,140,g468*g481^2*g487^2*g492^2],
[285,140,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494],
[288,140,g448^2*g487^2*g492*g494],
[289,140,g488],
[291,140,g425^2*g449*g450*g467*g469*g480*g481*g482*g487
    *g488^2*g492*g494^2],
[292,140,g452^2*g470*g480*g494^2],
[293,140,g432^2*g451*g454^2*g455^2*g472*g481*g483^2*g487^2
    *g489*g493*g494],
[294,140,g427^2*g471],
[296,140,g432*g494],
[298,140,g435^2*g448^2*g456^2*g468*g474^2*g481*g483^2*g487
    *g489^2*g493^2*g494],
[299,140,g436^2*g457^2*g484^2*g493^2*g494^2],
[300,140,g459],
[306,140,g487^2*g492^2],
[314,140,g492*g494^2],
[321,140,g481*g487*g492*g494],
[323,140,g487*g492],
[325,140,g467^2*g480*g494],
[327,140,g493^2*g494^2],
[328,140,g472^2*g493^2*g494^2],
[330,140,g494],
[331,140,g481*g487^2*g492^2*g494^2],
[332,140,g488*g494],
[335,140,g468^2*g492^2*g494],
[338,140,g449^2*g469*g480*g487*g488^2*g494^2],
[339,140,g470^2],
[340,140,g454^2*g473*g483*g489^2*g493],
[341,140,g471],
[343,140,g454],
[345,140,g456^2*g468^2*g474^2*g481*g483^2*g487*g489^2*g492
    *g493^2],
[346,140,g457^2*g484^2*g493^2*g494^2],
[363,140,g487*g492*g494],
[365,140,g492*g494],
[366,140,g480^2],
[368,140,g493*g494],
[370,140,g487*g492^2*g494^2],
[374,140,g481^2*g494^2],
[377,140,g482^2*g488*g492^2*g494],
[379,140,g472^2*g493^2*g494^2],
[382,140,g472],
[384,140,g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2*g494],
[385,140,g484^2*g493^2*g494^2],
[397,140,g492*g494],
[399,140,g494],
[404,140,g492*g494^2],
[408,140,g487^2],
[411,140,g488^2*g494^2],
[413,140,g493*g494],
[416,140,g493^2*g494^2],
[418,140,g483^2*g487^2*g489^2*g492*g493^2*g494],
[429,140,g494],
[433,140,g494],
[435,140,g492^2],
[443,140,g489^2*g492^2*g493^2*g494],
[456,140,g494^2],
[464,140,g493^2*g494^2],
[142,141,g338^2*g362^2*g377^2*g396*g411^2*g437^2*g450*g458^2
    *g469*g475^2*g482*g484^2],
[143,141,g339^2*g378^2*g412^2*g427*g431*g434^2*g438^2*g447^2
    *g449^2*g452*g459^2*g467*g469^2*g470*g471^2*g472^2*g473^2
    *g475^2*g480^2*g482*g483*g487^2*g488^2*g493*g494],
[146,141,g448^2*g468^2*g481*g494^2],
[148,141,g494^2],
[150,141,g468^2*g481^2*g487^2*g492^2*g494],
[152,141,g424*g448^2*g468^2*g492*g494],
[153,141,g481*g488*g492],
[154,141,g494],
[158,141,g467*g480*g492^2],
[159,141,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g492*g494^2],
[162,141,g424^2*g448^2*g467^2*g468*g480*g481*g492^2],
[166,141,g447*g467*g480^2*g487^2],
[167,141,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g468*g481*g487*g488^2*g492^2*g494^2],
[170,141,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494^2],
[172,141,g494^2],
[173,141,g423^2*g447*g467*g480^2*g481*g492],
[174,141,g351],
[175,141,g357^2*g358*g392^2*g395^2*g423*g425^2*g448^2*g450
    *g467^2*g469^2*g480*g482^2*g487*g492^2*g494^2],
[176,141,g425^2*g450^2*g467*g469*g481^2*g487*g494],
[177,141,g455*g481^2*g487*g492*g494^2],
[178,141,g399^2*g403^2*g429^2*g432*g433*g449^2*g451*g454^2
    *g455^2*g456^2*g468*g469^2*g472^2*g473^2*g482*g483^2*g487^2
    *g488*g489^2*g492^2*g493],
[179,141,g397*g404^2*g425*g429*g432^2*g433^2*g435^2*g449
    *g450*g454^2*g456*g467^2*g471^2*g472^2*g473^2*g480^2*g482
    *g483*g487^2*g489^2*g494^2],
[182,141,g424^2*g468*g481^2*g487*g494^2],
[183,141,g391^2*g424^2*g448^2*g468^2*g481*g492*g494],
[184,141,g357*g358^2*g392*g395*g423^2*g428^2*g448*g449*g467
    *g468^2*g480^2*g481*g488*g494],
[185,141,g354],
[186,141,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[187,141,g356],
[188,141,g358*g392^2*g395*g423*g425^2*g428*g447*g448*g449
    *g467^2*g468*g469^2*g480^2*g482^2*g487^2],
[189,141,g359],
[190,141,g361],
[191,141,g364],
[192,141,g363^2*g365*g397^2*g425^2*g429^2*g449^2*g450^2
    *g451^2*g467*g472^2*g473*g480*g481*g482^2*g483^2*g489^2*g492
    *g493],
[193,141,g366^2*g400^2*g431^2*g453^2*g467*g471^2*g473^2
    *g480*g489^2*g493*g494^2],
[195,141,g370*g424^2*g448*g468*g481^2*g487*g492^2],
[196,141,g374*g391*g424*g448*g487],
[198,141,g377^2*g396^2*g411^2*g437^2*g458^2*g469*g475^2
    *g482*g484^2*g488],
[199,141,g378^2*g412^2*g438^2*g453*g459^2*g467^2*g470*g471^2
    *g480*g489^2*g493*g494^2],
[202,141,g487],
[206,141,g448*g468^2*g481^2*g494],
[211,141,g480*g494^2],
[212,141,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494^2],
[215,141,g448^2*g468^2*g480^2*g481*g487*g494^2],
[219,141,g467*g480*g492^2],
[220,141,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g481*g487^2*g492*g494^2],
[223,141,g424^2*g448^2*g467*g468^2*g480*g492^2],
[226,141,g447^2*g467*g480*g487*g494],
[227,141,g389],
[228,141,g392^2*g425^2*g428^2*g447*g449*g468^2*g487^2*g488
    *g492],
[229,141,g449^2*g469^2*g480*g482*g487^2*g492],
[230,141,g473*g487^2*g492*g494],
[231,141,g455*g474],
[232,141,g429*g433^2*g449*g451*g454^2*g455^2*g456^2*g469
    *g472^2*g474*g480^2*g482^2*g488*g489^2*g492*g493^2],
[235,141,g448^2*g481*g487^2*g492],
[236,141,g424^2*g448^2*g468^2*g481^2*g487*g494],
[237,141,g392*g425*g428*g447^2*g449*g450^2*g468*g469*g481^2
    *g482*g487^2*g488^2*g492*g494^2],
[238,141,g390],
[239,141,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[240,141,g391],
[241,141,g425^2*g428*g447*g449*g450*g467*g468*g469^2*g481
    *g482*g487^2*g488*g492*g494^2],
[242,141,g393],
[243,141,g395],
[244,141,g398],
[245,141,g397^2*g399*g429^2*g449^2*g451^2*g469^2*g472^2
    *g473*g480*g482*g483^2*g487^2*g489^2*g492^2*g493*g494^2],
[246,141,g400^2*g431^2*g453^2*g471^2*g480*g489*g493*g494],
[248,141,g404*g448^2*g468*g481*g487^2*g492*g494^2],
[249,141,g408*g424*g448*g468*g494],
[251,141,g411^2*g437^2*g458^2*g475^2*g482*g484^2*g488],
[252,141,g412^2*g438^2*g459^2*g471*g480^2*g493^2],
[255,141,g492],
[258,141,g468*g481^2*g487^2],
[263,141,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[266,141,g468^2*g481^2*g487*g492],
[269,141,g480*g494^2],
[270,141,g425*g447^2*g449^2*g450*g469*g480^2*g481*g487*g488^2
    ],
[273,141,g448^2*g468^2*g480*g481^2*g494^2],
[276,141,g467^2*g480*g492],
[277,141,g423],
[278,141,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492*g494^2],
[280,141,g473*g483],
[281,141,g451*g455^2*g473*g474^2*g483^2*g487^2*g492^2*g493
    *g494^2],
[283,141,g468^2*g487*g492^2*g494],
[284,141,g448^2*g468^2*g481^2*g487^2*g492],
[285,141,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488^2
    *g492*g494^2],
[288,141,g424],
[289,141,g449^2*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492*g494^2],
[290,141,g426],
[291,141,g428],
[292,141,g430],
[293,141,g429^2*g432^2*g451*g473^2*g474*g481*g483*g487*g489
    *g492^2*g493^2*g494^2],
[294,141,g431^2*g453^2*g471^2*g493],
[296,141,g433*g468^2*g481*g487*g492^2*g494],
[297,141,g435*g448*g468*g481],
[299,141,g437^2*g458^2*g475^2*g484^2*g488],
[300,141,g438^2*g459^2],
[303,141,g494],
[306,141,g481*g487^2*g492^2],
[314,141,g481^2*g487^2*g492*g494],
[318,141,g449*g467^2*g469*g482^2*g487*g488*g492^2*g494],
[321,141,g468^2*g481^2*g487^2],
[324,141,g480^2*g494],
[325,141,g447],
[326,141,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[327,141,g494^2],
[328,141,g472*g473*g487^2*g489^2*g492^2*g493^2*g494^2],
[330,141,g481^2*g492*g494^2],
[331,141,g468^2*g481^2*g487^2*g492^2*g494],
[332,141,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[335,141,g448],
[336,141,g469*g480*g482^2*g487*g488^2*g492^2*g494^2],
[337,141,g470^2],
[338,141,g450],
[339,141,g452],
[340,141,g451^2*g454^2*g472*g473^2*g483^2*g492^2*g494^2],
[341,141,g453^2*g471^2],
[343,141,g455*g481^2*g487*g492*g494^2],
[344,141,g456*g468*g481*g487],
[346,141,g458^2*g475^2*g484^2],
[347,141,g459^2],
[360,141,g480^2],
[363,141,g481^2*g487^2*g492^2],
[366,141,g467],
[368,141,g489^2*g492^2],
[369,141,g487^2*g494],
[370,141,g481^2*g487^2*g492^2*g494^2],
[371,141,g488^2*g494^2],
[374,141,g468],
[375,141,g482*g488^2*g492*g494^2],
[377,141,g469],
[378,141,g470],
[379,141,g472*g473*g483^2*g487*g489*g492*g493^2*g494],
[380,141,g471^2],
[382,141,g473*g487^2*g492*g494],
[383,141,g474*g481*g487*g492],
[385,141,g475^2*g484^2],
[397,141,g487^2*g492^2*g494^2],
[400,141,g480],
[402,141,g493^2*g494^2],
[403,141,g492^2],
[404,141,g487^2*g492^2*g494^2],
[408,141,g481],
[409,141,g488*g494],
[411,141,g482],
[413,141,g489*g492*g494^2],
[416,141,g489^2*g492^2*g493^2],
[417,141,g483*g487*g492*g494],
[419,141,g484^2],
[429,141,g492^2*g494^2],
[432,141,g494^2],
[433,141,g492^2*g494^2],
[435,141,g487],
[437,141,g488],
[439,141,g493*g494],
[441,141,g493^2*g494^2],
[442,141,g489*g492*g494],
[451,141,g494^2],
[455,141,g494^2],
[456,141,g492],
[463,141,g493*g494],
[474,141,g494],
[143,142,g340^2*g379^2*g413^2*g434*g439^2*g460^2*g472^2
    *g475*g485^2*g490^2*g491*g492^2],
[144,142,g382^2*g405^2*g407^2*g416^2*g434*g441^2*g462^2
    *g484^2*g485*g491^2*g492*g493^2*g494^2],
[145,142,g442^2*g457^2*g463^2*g476^2*g484*g485^2*g490^2
    *g493*g494],
[148,142,g494^2],
[150,142,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[151,142,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[152,142,g467^2*g480*g492*g494],
[155,142,g472^2*g493*g494],
[156,142,g487],
[162,142,g392*g425^2*g428*g447^2*g449^2*g450*g467*g468*g469^2
    *g480^2*g481*g487*g492^2*g494],
[165,142,g480^2],
[167,142,g492],
[170,142,g357^2*g358*g395^2*g423*g425*g428*g447^2*g448^2
    *g449^2*g450*g467^2*g468*g469*g480*g482^2*g492^2*g494],
[172,142,g467*g480^2],
[173,142,g352],
[174,142,g350*g483^2*g487*g489^2*g493^2*g494^2],
[177,142,g493^2*g494^2],
[178,142,g434*g472^2*g475*g494],
[179,142,g471^2*g493^2*g494^2],
[182,142,g392*g428*g447^2*g450*g467^2*g468*g480^2*g481*g487^2
    *g488*g492],
[183,142,g357^2*g358*g392*g395^2*g423*g425^2*g447^2*g448^2
    *g449*g450^2*g467*g480^2*g481*g482^2*g487^2*g488^2*g492*g494^2],
[185,142,g432*g451*g454^2*g472*g474^2*g481^2*g487*g489^2
    *g492*g493*g494^2],
[186,142,g454*g472^2*g473*g489*g492^2*g493],
[187,142,g357],
[188,142,g494],
[189,142,g399^2*g454^2*g472*g473*g487],
[190,142,g362],
[191,142,g365*g480],
[192,142,g367],
[193,142,g485*g491],
[194,142,g493^2*g494^2],
[195,142,g371],
[196,142,g375],
[197,142,g377*g396*g482^2*g488],
[199,142,g379^2*g413^2*g439^2*g460^2*g485^2*g490^2*g491
    *g492^2*g493^2],
[200,142,g416^2*g434^2*g441^2*g462^2*g484^2*g485*g491^2
    *g492*g494],
[201,142,g463^2*g476^2*g484^2*g485^2*g490^2*g493^2*g494^2],
[205,142,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[206,142,g480^2*g494],
[208,142,g493*g494],
[209,142,g492],
[215,142,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[220,142,g494],
[223,142,g392^2*g428^2*g447*g450*g467^2*g468^2*g481*g487^2
    *g488^2*g492*g494],
[225,142,g480],
[227,142,g492^2],
[235,142,g425*g450*g467^2*g469*g480^2*g481*g487*g492^2*g494],
[236,142,g392^2*g425*g428^2*g447*g449*g467^2*g468^2*g469
    *g480^2*g488*g492^2],
[238,142,g454*g473^2*g487*g489^2*g492^2*g493^2*g494],
[239,142,g472*g489^2*g493*g494^2],
[240,142,g392],
[242,142,g432*g451*g454*g474^2*g481^2*g487*g489*g492^2*g493
    *g494^2],
[243,142,g396],
[244,142,g399],
[245,142,g401],
[246,142,g490],
[248,142,g405],
[249,142,g409],
[250,142,g411],
[252,142,g413^2*g439^2*g460^2*g485^2*g490^2*g491*g492^2
    *g493^2],
[253,142,g441^2*g462^2*g484*g485*g491^2*g492*g493^2],
[254,142,g476^2*g485^2*g490^2],
[261,142,g494],
[266,142,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[273,142,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492^2
    *g494],
[277,142,g494^2],
[283,142,g449*g469*g480^2*g482*g487*g492*g494^2],
[284,142,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    *g494^2],
[286,142,g472*g489*g492*g493],
[287,142,g493*g494^2],
[288,142,g425],
[290,142,g454*g472^2*g473^2*g487*g489^2*g492^2*g494],
[292,142,g432^2*g451^2*g473^2*g474*g481*g483*g487*g489*g493^2
    *g494],
[293,142,g434^2*g472*g475^2*g494],
[296,142,g434],
[297,142,g436],
[298,142,g437],
[300,142,g439^2*g460^2*g485^2*g490^2*g491*g492^2*g493^2
    ],
[301,142,g462^2*g485*g491^2*g492*g493*g494^2],
[302,142,g485^2*g490^2],
[321,142,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[330,142,g488^2*g494^2],
[331,142,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[335,142,g449],
[337,142,g472*g489*g492*g493^2*g494],
[339,142,g454^2*g472^2*g473*g487^2*g489*g492^2*g493^2*g494],
[343,142,g484^2*g493^2*g494^2],
[344,142,g457],
[345,142,g458],
[347,142,g460^2*g485^2*g490^2*g491*g492^2*g493^2],
[348,142,g485*g491^2*g492*g493*g494^2],
[349,142,g490^2],
[370,142,g488*g494],
[374,142,g482^2*g492^2],
[378,142,g472^2*g489^2*g492^2*g493*g494^2],
[383,142,g484*g493*g494],
[384,142,g475],
[386,142,g485^2*g490^2*g491*g492^2*g493^2],
[387,142,g490*g494],
[408,142,g488^2*g494^2],
[418,142,g484],
[420,142,g490^2*g494^2],
[144,143,g477^2*g486^2*g491^2],
[145,143,g341^2*g368^2*g380^2*g399*g402*g403*g407^2*g414^2
    *g429*g432^2*g440^2*g449*g454*g455^2*g456^2*g460*g461^2*g468^2
    *g469*g473^2*g476*g481^2*g482^2*g483*g485*g487^2*g488*g490^2
    *g491*g492^2*g494],
[149,143,g467^2*g480*g494],
[151,143,g492*g494],
[152,143,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[153,143,g493^2*g494^2],
[154,143,g472],
[156,143,g467*g480*g487*g492^2],
[157,143,g467*g480*g492^2],
[161,143,g424*g448^2*g468*g480^2*g494],
[162,143,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[163,143,g467],
[164,143,g447*g467*g480^2*g487^2],
[168,143,g391^2*g424^2*g447*g448^2*g467*g480*g487^2*g494],
[169,143,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480
    *g481*g482*g488*g494^2],
[170,143,g352*g358*g425^2*g449*g450^2*g467*g469^2*g480^2
    *g481^2*g482^2*g487^2*g488*g492^2*g494^2],
[171,143,g423^2*g447*g467*g480^2*g481*g492],
[172,143,g352*g358^2*g425^2*g449*g450^2*g467*g469^2*g481^2
    *g482^2*g487^2*g488*g492^2*g494^2],
[174,143,g426*g452*g470*g480*g481^2*g492^2*g494],
[181,143,g353^2*g493^2],
[182,143,g449^2*g469^2*g480*g482*g487^2*g492],
[183,143,g358*g390^2*g393*g426*g430*g452^2*g467^2*g470^2
    *g480^2*g488^2*g492^2],
[184,143,g429^2*g432^2*g433*g449^2*g451^2*g454*g455*g456
    *g469^2*g472*g473*g480*g482*g489^2*g492^2*g493*g494],
[185,143,g454^2*g471*g472^2*g473*g487^2*g489*g493*g494],
[186,143,g427*g434^2*g471^2*g472*g475^2*g489*g492*g493^2
    *g494],
[187,143,g358^2*g359*g398*g425^2*g430*g447^2*g449*g450^2
    *g467^2*g469^2*g470*g480*g481^2*g482^2*g492^2*g494^2],
[188,143,g369*g397^2*g399*g403^2*g404*g429*g432*g433^2*g448^2
    *g449*g451*g454*g455^2*g456^2*g468*g469*g472^2*g473^2*g474
    *g480*g481*g482^2*g483*g487*g488*g492^2*g493],
[189,143,g427*g434^2*g453^2*g471^2*g472^2*g475^2*g480^2
    *g492*g493*g494],
[190,143,g363*g449*g469*g480^2*g481*g482^2*g487^2*g488*g494],
[191,143,g427^2*g431^2*g434*g447*g449*g469*g471*g472*g473
    *g475*g480^2*g482^2*g483^2*g487*g488^2*g489^2*g493^2],
[192,143,g434^2*g472*g475^2*g493*g494^2],
[193,143,g462*g486],
[194,143,g441*g463],
[195,143,g372*g472^2*g489^2*g492^2*g493],
[196,143,g376*g471*g493^2],
[197,143,g378*g453^2*g467*g480*g489*g493*g494],
[198,143,g379],
[200,143,g486^2*g491^2],
[201,143,g380^2*g402^2*g414^2*g440^2*g460*g461^2*g476*g485^2
    *g490^2*g491^2*g492*g493],
[204,143,g480^2],
[205,143,g494],
[207,143,g493^2*g494^2],
[209,143,g480*g492*g494^2],
[210,143,g480*g494^2],
[214,143,g448*g468^2*g481],
[216,143,g480],
[217,143,g467*g480*g492^2],
[221,143,g424^2*g448^2*g467*g468^2*g480*g492^2],
[222,143,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492^2
    ],
[223,143,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[224,143,g447^2*g467*g480*g487*g494],
[227,143,g487^2*g494^2],
[236,143,g426*g449^2*g452*g469^2*g470*g482*g487^2*g492*g494^2],
[237,143,g451^2*g454^2*g455*g473^2*g474*g483^2*g487*g492^2
    *g493],
[238,143,g472^2*g489^2*g492^2*g493],
[239,143,g471^2*g493*g494],
[240,143,g393*g430*g452*g467^2*g480*g492*g494^2],
[241,143,g403*g429^2*g432*g433*g454^2*g455^2*g468^2*g473^2
    *g481^2*g483^2*g489*g492^2*g494],
[242,143,g471*g493^2],
[243,143,g397*g492*g494],
[244,143,g453^2*g467*g471*g489*g494],
[246,143,g485^2*g490^2*g491^2*g492^2*g493^2],
[247,143,g462*g476],
[248,143,g406],
[249,143,g410],
[250,143,g412*g471^2*g480*g493],
[251,143,g413],
[253,143,g491^2],
[254,143,g414^2*g440^2*g460^2*g461^2*g476^2*g485^2*g490^2
    *g491^2*g492*g493],
[261,143,g494],
[265,143,g468*g481^2*g487],
[268,143,g480*g494^2],
[271,143,g448^2*g468^2*g480*g481^2*g494^2],
[272,143,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[274,143,g467^2*g480*g492],
[277,143,g492^2],
[285,143,g472*g473^2*g487*g489^2*g492^2*g494^2],
[288,143,g426*g452*g470*g480^2*g494],
[289,143,g432*g451^2*g454*g455*g472^2*g473^2*g481^2*g487^2
    *g493],
[291,143,g429],
[292,143,g471^2*g480*g493],
[294,143,g490^2*g494^2],
[295,143,g491*g492^2*g493^2],
[297,143,g459^2],
[298,143,g438],
[299,143,g439],
[302,143,g440^2*g461^2*g485*g491*g492^2*g493^2*g494^2],
[313,143,g481*g487^2*g492],
[319,143,g468^2*g481^2*g487^2],
[322,143,g480^2*g494],
[325,143,g494^2],
[332,143,g489*g492*g494^2],
[336,143,g454*g473^2*g483^2*g489^2*g492*g494^2],
[338,143,g451],
[342,143,g494^2],
[345,143,g459],
[346,143,g460],
[349,143,g461^2*g490*g494^2],
[357,143,g487*g492^2*g494],
[361,143,g481^2*g487^2*g492^2],
[371,143,g493*g494],
[375,143,g472*g493^2*g494^2],
[377,143,g472*g473^2*g483*g487^2*g489*g493^2*g494^2],
[385,143,g485*g491^2*g492*g493*g494^2],
[392,143,g492*g494^2],
[395,143,g487^2*g492^2*g494^2],
[409,143,g493^2*g494^2],
[411,143,g489^2*g492^2*g493^2],
[419,143,g490*g494],
[425,143,g494],
[428,143,g492^2*g494^2],
[437,143,g493^2*g494^2],
[450,143,g494^2],
[145,144,g342^2*g381^2*g415^2*g488^2*g494^2],
[148,144,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2*g494^2],
[149,144,g494],
[150,144,g480^2],
[157,144,g447^2*g480^2*g492*g494],
[159,144,g454^2*g472^2],
[161,144,g448^2*g468*g481*g492^2],
[162,144,g487*g488*g492*g494],
[163,144,g487^2],
[164,144,g481],
[167,144,g432^2*g451*g454*g455*g472*g473^2*g474^2*g481*g483
    *g487^2*g492^2],
[168,144,g424*g487*g492^2*g494],
[169,144,g425*g449*g450*g467^2*g469^2*g481*g482*g487^2*g488^2
    *g492^2*g494],
[170,144,g426^2*g449*g452^2*g469*g470^2*g481^2*g487*g488^2
    *g492*g494],
[172,144,g390*g426^2*g449*g452^2*g469*g470^2*g480^2*g482^2
    *g487*g488*g492^2*g494^2],
[174,144,g399*g403*g429*g432^2*g433^2*g449*g451^2*g454^2
    *g456*g468^2*g469*g474*g481*g482^2*g487*g489^2*g492^2*g493^2
    ],
[175,144,g451*g455^2*g472^2*g473^2*g474^2*g483^2*g487^2
    *g489^2*g492*g493^2*g494^2],
[176,144,g472^2*g489*g492*g493^2*g494^2],
[179,144,g493],
[183,144,g358*g365*g369*g397*g399*g425^2*g429*g432*g433^2
    *g435^2*g448^2*g450^2*g451^2*g456^2*g467^2*g468*g469*g471^2
    *g472^2*g473*g474^2*g480*g481^2*g482^2*g489*g492^2*g493^2
    ],
[184,144,g454*g472^2*g473*g489*g492^2*g493],
[185,144,g427*g434^2*g471^2*g472*g475^2*g493^2*g494^2],
[188,144,g403^2*g432^2*g449*g454^2*g469*g472^2*g480^2*g482
    *g487*g493*g494^2],
[189,144,g483*g487*g492*g494],
[190,144,g404^2*g425^2*g433^2*g448*g449^2*g450^2*g455^2
    *g467*g468*g469*g473^2*g480*g482*g487^2*g489*g492*g494],
[192,144,g406*g472*g473^2*g484^2*g487*g494],
[193,144,g441*g463],
[195,144,g373],
[198,144,g416*g434*g484^2*g493^2*g494^2],
[199,144,g486],
[201,144,g381^2*g415^2*g488^2*g494^2],
[202,144,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[210,144,g467^2*g494],
[212,144,g472^2*g493*g494],
[214,144,g468^2*g481*g487*g494^2],
[215,144,g492*g494],
[216,144,g492^2],
[217,144,g487],
[220,144,g454^2*g472^2*g493*g494],
[221,144,g448*g492*g494^2],
[222,144,g449*g469*g480^2*g482*g487*g488^2*g492],
[223,144,g487^2*g488*g494^2],
[227,144,g455^2*g473^2*g474^2*g483^2*g494],
[228,144,g472*g473*g487^2*g489*g492^2*g493^2*g494],
[229,144,g493^2*g494^2],
[236,144,g399*g403*g429*g432^2*g449*g454*g455^2*g456^2*g468^2
    *g469*g473^2*g481^2*g482^2*g483*g487^2*g493*g494^2],
[237,144,g472*g489^2*g493*g494^2],
[238,144,g471^2],
[241,144,g432^2*g454^2*g472^2*g488^2*g493*g494^2],
[242,144,g489*g492*g494],
[243,144,g433^2*g449^2*g455^2*g468*g469^2*g473^2*g480*g481
    *g482^2*g488^2*g489*g492*g494],
[245,144,g489*g492*g493],
[246,144,g462*g476],
[248,144,g407],
[251,144,g441*g484^2*g493^2*g494^2],
[252,144,g491],
[254,144,g415^2*g488^2*g494^2],
[262,144,g480^2],
[263,144,g493*g494],
[265,144,g481^2*g487*g492],
[266,144,g494],
[267,144,g494^2],
[268,144,g492],
[270,144,g472^2*g493*g494],
[271,144,g468*g494],
[272,144,g488^2*g494^2],
[273,144,g492^2],
[277,144,g473^2*g483^2*g494],
[278,144,g489^2*g492^2*g493^2],
[285,144,g493*g494^2],
[289,144,g454^2*g472^2*g493*g494],
[290,144,g493*g494],
[291,144,g455^2*g473^2*g481*g487*g488*g489*g492],
[293,144,g493*g494],
[294,144,g491*g492^2*g493^2],
[299,144,g462],
[302,144,g488^2*g494^2],
[313,144,g487^2*g492*g494],
[316,144,g494],
[318,144,g493*g494],
[319,144,g481],
[321,144,g494^2],
[325,144,g494],
[326,144,g493^2*g494^2],
[336,144,g472^2*g493*g494],
[338,144,g473^2*g487*g489*g492*g494^2],
[341,144,g494^2],
[346,144,g485^2*g490^2*g491*g492^2*g493^2],
[357,144,g492^2*g494],
[361,144,g487],
[375,144,g493*g494],
[377,144,g489*g492*g494^2],
[385,144,g490^2*g494^2],
[392,144,g494^2],
[395,144,g492],
[411,144,g493*g494],
[428,144,g494],
[147,145,g424*g448^2*g468^2*g492*g494],
[148,145,g480^2*g492^2*g494],
[149,145,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[150,145,g425^2*g449^2*g450^2*g467*g480^2*g481^2*g482^2
    *g492],
[157,145,g392*g425^2*g428*g447^2*g449*g450*g468*g469*g480^2
    *g481*g482*g487*g488*g494^2],
[158,145,g489*g492*g494^2],
[159,145,g472],
[161,145,g468^2*g492^2*g494],
[162,145,g489^2*g493^2*g494^2],
[164,145,g357*g358^2*g389^2*g392^2*g395*g425*g428*g447^2
    *g448*g449^2*g450*g467*g487^2*g488^2*g492*g494^2],
[165,145,g492*g494^2],
[166,145,g454*g483^2*g487^2*g489^2*g492*g493^2*g494],
[167,145,g399^2*g429*g432*g433^2*g449*g454^2*g455*g456^2
    *g469*g472^2*g473*g474^2*g480*g482^2*g483*g487^2*g488*g489^2
    *g492^2*g493*g494^2],
[168,145,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[169,145,g449*g469*g480*g487*g488^2*g494^2],
[170,145,g350*g480*g492*g494],
[171,145,g351*g448*g492*g494^2],
[172,145,g350*g470^2*g480^2*g483^2*g487*g489^2*g492*g493^2
    *g494],
[173,145,g426^2*g452^2*g455*g470^2*g480^2*g492],
[174,145,g397^2*g404*g425^2*g429*g432*g435*g449^2*g450^2
    *g451^2*g455^2*g456*g467*g471*g472^2*g473*g474^2*g480^2*g481^2
    *g482^2*g489*g492^2*g493^2],
[175,145,g454^2*g472*g473*g483*g492*g493*g494],
[176,145,g493^2*g494^2],
[178,145,g353],
[179,145,g399^2*g403^2*g407*g429^2*g432*g449^2*g455*g456
    *g468*g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g489^2
    *g492*g493*g494],
[184,145,g454],
[185,145,g355*g493^2*g494^2],
[189,145,g360*g432*g451^2*g455^2*g473*g474*g481^2*g487*g492^2
    *g493*g494^2],
[190,145,g456^2*g468^2*g474^2*g481*g482^2*g483^2*g487*g488
    *g489^2*g492*g493^2*g494],
[191,145,g366*g429^2*g433*g449^2*g454*g455*g456*g467^2*g469^2
    *g472*g474^2*g480^2*g482*g483*g489*g493^2*g494],
[192,145,g472*g485^2*g490^2*g491^2],
[193,145,g368],
[198,145,g463*g484*g493*g494],
[199,145,g380*g402*g460*g476*g485^2*g491^2*g492*g493*g494^2],
[200,145,g381],
[202,145,g480*g494],
[203,145,g448*g468^2*g481^2*g494],
[204,145,g488*g494],
[210,145,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g494],
[211,145,g493*g494],
[212,145,g493^2*g494^2],
[214,145,g481^2*g494^2],
[215,145,g493^2],
[217,145,g392*g423^2*g425^2*g428*g449^2*g450*g467^2*g468
    *g469^2*g487*g492^2*g494],
[218,145,g494],
[219,145,g472*g489^2*g492^2*g493^2*g494],
[220,145,g432*g451^2*g454^2*g455^2*g473*g474*g481^2*g487
    *g492^2*g494],
[221,145,g468^2*g481^2*g487^2*g492^2*g494^2],
[222,145,g488*g494],
[223,145,g489*g492*g494],
[224,145,g389*g468*g494],
[225,145,g492^2*g494],
[226,145,g473],
[227,145,g429^2*g433*g449^2*g451*g454*g456*g469^2*g472^2
    *g474*g480*g482*g483*g487*g492^2*g494^2],
[228,145,g472^2*g493^2*g494^2],
[237,145,g472],
[238,145,g434*g472^2*g475*g493*g494^2],
[242,145,g394*g454*g472^2*g493*g494],
[243,145,g474^2*g481^2*g483^2*g487*g488^2*g489^2*g492*g493^2
    ],
[244,145,g400*g451^2*g455*g472*g473*g474*g483^2*g489*g492
    *g494],
[245,145,g490^2*g493^2*g494^2],
[246,145,g402],
[251,145,g476],
[252,145,g414*g460*g476*g485^2*g490^2*g491^2*g492*g493],
[253,145,g415],
[256,145,g468*g481^2*g487^2],
[262,145,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[265,145,g487^2],
[268,145,g425*g447^2*g449^2*g450*g469*g480^2*g481*g488^2
    *g492^2],
[269,145,g493*g494],
[270,145,g454*g472],
[271,145,g481^2*g487^2*g492^2*g494^2],
[273,145,g493*g494],
[274,145,g423*g481],
[275,145,g494^2],
[276,145,g489^2*g493^2*g494^2],
[277,145,g451^2*g455*g472^2*g473^2*g474*g483^2*g487^2*g489^2
    *g492^2*g494],
[278,145,g493*g494],
[285,145,g493^2*g494^2],
[290,145,g427*g472*g493*g494],
[291,145,g483^2*g487^2*g489^2*g492*g493^2*g494],
[292,145,g431*g472^2*g473^2*g487*g492*g493^2*g494^2],
[294,145,g460*g476],
[299,145,g485],
[300,145,g440*g485^2*g490^2*g491^2*g492*g493],
[301,145,g488*g494],
[304,145,g481*g487^2*g492^2],
[313,145,g492^2],
[316,145,g449*g467^2*g469*g482^2*g487*g488*g492],
[318,145,g472*g493^2*g494^2],
[319,145,g487^2*g492^2*g494^2],
[322,145,g447*g487],
[324,145,g493^2],
[325,145,g472^2*g473^2*g487*g489^2*g493*g494^2],
[337,145,g471^2*g493^2*g494^2],
[338,145,g489^2*g492^2*g493^2*g494],
[339,145,g453*g489*g492],
[341,145,g485^2*g491^2*g492*g493*g494^2],
[346,145,g490],
[347,145,g461*g490^2*g494],
[351,145,g487*g492^2*g494^2],
[357,145,g494^2],
[359,145,g480^2*g494^2],
[360,145,g493^2*g494^2],
[361,145,g492^2*g494^2],
[364,145,g467*g492],
[366,145,g489*g492*g493^2*g494^2],
[377,145,g493^2*g494^2],
[378,145,g471*g493*g494],
[380,145,g490^2*g494],
[389,145,g492*g494^2],
[395,145,g494^2],
[398,145,g480*g494],
[400,145,g493*g494],
[423,145,g494],
[197,146,g468*g487*g492^2*g494^2],
[250,146,g481*g492*g494^2],
[298,146,g487*g494],
[345,146,g492],
[384,146,g494],
[201,147,g448^2*g487^2*g492^2*g494],
[254,147,g468^2*g492^2*g494^2],
[302,147,g481^2*g494^2],
[349,147,g487^2],
[388,147,g492^2],
[422,147,g494^2],
[200,148,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[201,148,g494],
[199,149,g480],
[201,149,g488^2*g494^2],
[192,150,g492],
[194,150,g492^2],
[195,150,g494],
[196,150,g487^2],
[197,150,g481],
[198,150,g488^2*g494^2],
[201,150,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[245,150,g494],
[247,150,g494^2],
[249,150,g492^2],
[250,150,g487],
[297,150,g494^2],
[298,150,g492],
[345,150,g494],
[195,151,g487^2],
[198,151,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[199,151,g494^2],
[248,151,g492^2],
[296,151,g494^2],
[196,152,g468*g487^2*g492*g494],
[197,152,g448^2*g487^2*g492^2*g494],
[198,152,g480*g494^2],
[249,152,g481*g492^2*g494],
[250,152,g468^2*g492^2*g494^2],
[297,152,g487*g494^2],
[298,152,g481^2*g494^2],
[344,152,g492],
[345,152,g487^2],
[383,152,g494],
[384,152,g492^2],
[418,152,g494^2],
[195,153,g494],
[197,153,g487^2*g492^2*g494],
[250,153,g492^2*g494^2],
[298,153,g494^2],
[191,154,g492^2],
[199,154,g493*g494],
[244,154,g494^2],
[190,155,g492*g494^2],
[198,155,g493^2*g494^2],
[243,155,g494],
[193,156,g492^2*g494^2],
[198,156,g492^2*g494^2],
[199,156,g480^2*g492^2],
[246,156,g494^2],
[251,156,g494^2],
[252,156,g494^2],
[193,157,g492^2*g494^2],
[194,157,g487^2*g494^2],
[199,157,g480^2*g494],
[200,157,g467*g480^2*g494^2],
[201,157,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g494],
[246,157,g494^2],
[247,157,g492^2],
[253,157,g480],
[254,157,g449^2*g469^2*g480*g482*g487^2*g492],
[295,157,g494^2],
[196,158,g492^2*g494],
[197,158,g480^2*g494],
[201,158,g493^2*g494^2],
[249,158,g494^2],
[197,159,g425^2*g450^2*g467*g469*g480^2*g481^2*g487],
[200,159,g472],
[201,159,g493*g494],
[250,159,g449^2*g469^2*g480*g482*g487^2*g492],
[253,159,g493^2*g494^2],
[193,161,g494],
[199,161,g448^2*g481*g487^2*g492^2*g494^2],
[200,161,g468*g481*g487*g492^2],
[201,161,g481*g487^2*g492^2],
[252,161,g468^2*g487*g492^2*g494^2],
[253,161,g481*g487*g492*g494^2],
[254,161,g487*g492^2*g494^2],
[300,161,g481^2*g492*g494^2],
[301,161,g487*g492*g494],
[302,161,g492*g494^2],
[347,161,g487^2*g494],
[348,161,g492*g494],
[349,161,g494],
[386,161,g492^2],
[387,161,g494],
[420,161,g494^2],
[195,162,g481^2*g492],
[196,162,g481^2],
[197,162,g448*g480*g481*g487*g492^2],
[198,162,g425^2*g450^2*g467*g469*g480*g481^2*g487*g492*g494],
[200,162,g492^2*g494],
[201,162,g493],
[248,162,g487^2*g494],
[249,162,g487^2],
[250,162,g468*g487*g492*g494^2],
[251,162,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[253,162,g494^2],
[296,162,g492^2],
[297,162,g492^2],
[298,162,g481*g492*g494],
[343,162,g494^2],
[344,162,g494^2],
[345,162,g487*g494],
[384,162,g492],
[418,162,g494],
[193,163,g492^2],
[199,163,g480^2],
[200,163,g492*g494^2],
[246,163,g494^2],
[253,163,g494],
[193,164,g487^2*g492^2*g494],
[194,164,g481*g487^2*g492*g494],
[199,164,g467^2*g480*g492*g494^2],
[200,164,g487^2*g492^2*g494^2],
[201,164,g392^2*g423*g428^2*g447^2*g450*g468^2*g480^2*g481^2
    *g487*g488^2*g492*g494],
[246,164,g492^2*g494^2],
[247,164,g487*g492^2*g494],
[252,164,g480^2*g494],
[253,164,g492^2*g494^2],
[254,164,g425^2*g447*g450^2*g467^2*g469*g481^2*g487^2*g492
    *g494],
[294,164,g494^2],
[295,164,g492*g494^2],
[301,164,g494^2],
[302,164,g449^2*g467*g469^2*g480^2*g482*g487^2*g492^2*g494],
[342,164,g494],
[349,164,g480*g494],
[196,165,g481*g492*g494^2],
[201,165,g494^2],
[249,165,g487*g494],
[297,165,g492],
[344,165,g494],
[196,166,g480^2],
[197,166,g467^2*g480*g492*g494^2],
[201,166,g472^2*g489*g492*g493*g494^2],
[250,166,g480^2*g494],
[254,166,g493^2*g494^2],
[197,167,g392^2*g423*g428^2*g447^2*g450*g468^2*g480^2*g481
    *g488^2*g492^2*g494^2],
[198,167,g494^2],
[200,167,g454],
[201,167,g432^2*g451*g455*g472*g473^2*g474^2*g481*g483*g487^2
    *g492^2*g493^2*g494],
[250,167,g425^2*g447*g450^2*g467^2*g469*g481^2*g487*g494^2],
[253,167,g472],
[254,167,g454^2*g472*g493*g494],
[298,167,g449^2*g467*g469^2*g480^2*g482*g487^2*g492],
[301,167,g493^2*g494^2],
[302,167,g472^2*g493^2*g494^2],
[345,167,g480],
[349,167,g493*g494],
[193,168,g487^2*g492^2*g494^2],
[199,168,g424*g467^2*g480*g481^2*g487^2*g494^2],
[200,168,g448^2*g468^2*g481^2*g487^2*g492],
[201,168,g468],
[246,168,g492^2*g494^2],
[252,168,g448*g480^2*g487^2*g492^2],
[253,168,g468^2*g481^2*g487^2*g492^2*g494],
[254,168,g481],
[294,168,g494^2],
[300,168,g468*g492^2*g494^2],
[301,168,g481^2*g487^2*g492^2*g494^2],
[302,168,g487],
[347,168,g481*g494^2],
[348,168,g487^2*g492^2*g494^2],
[349,168,g492],
[386,168,g487],
[387,168,g492^2*g494^2],
[388,168,g494],
[420,168,g492],
[421,168,g494^2],
[445,168,g494],
[199,169,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492
    *g494],
[200,169,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492^2
    *g494],
[201,169,g488^2*g494^2],
[252,169,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[253,169,g488*g494],
[177,170,g492^2*g494^2],
[193,170,g488^2],
[194,170,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[195,170,g468*g481^2*g487*g494^2],
[196,170,g448^2*g468*g480*g481*g487*g494],
[197,170,g424*g467^2*g480*g481^2*g487^2*g494^2],
[198,170,g392*g425^2*g428*g447^2*g449^2*g450*g468*g469^2
    *g480^2*g481*g492^2],
[199,170,g449^2*g469^2*g480*g482*g487^2*g492],
[200,170,g487*g488^2*g492^2],
[201,170,g489^2*g492^2*g493^2*g494],
[230,170,g494^2],
[248,170,g481*g487^2*g492],
[249,170,g468^2*g481*g487*g492],
[250,170,g448*g480^2*g487^2*g492^2],
[251,170,g425*g449^2*g450*g467^2*g469*g481*g487*g488^2*g492
    ],
[253,170,g492*g494^2],
[254,170,g493^2*g494^2],
[296,170,g487*g492^2*g494],
[297,170,g481^2*g487*g492*g494],
[298,170,g468*g492^2*g494^2],
[299,170,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[301,170,g494],
[343,170,g492*g494^2],
[344,170,g487^2*g492*g494],
[345,170,g481*g494^2],
[382,170,g494],
[383,170,g492^2*g494],
[384,170,g487],
[417,170,g494^2],
[418,170,g492],
[443,170,g494],
[193,171,g481],
[199,171,g447*g467*g480*g487^2*g492^2*g494],
[201,171,g389^2*g423^2*g447^2*g467^2*g468^2*g480^2*g481^2
    *g487^2*g492*g494^2],
[246,171,g487],
[252,171,g467*g480*g492^2*g494^2],
[254,171,g423^2*g447^2*g467^2*g480^2*g481^2*g487^2*g492^2
    *g494],
[294,171,g492],
[300,171,g480*g494^2],
[302,171,g447^2*g467^2*g480^2*g487^2*g492^2*g494^2],
[341,171,g494],
[349,171,g467^2*g480^2*g492^2*g494^2],
[388,171,g480^2*g494^2],
[193,172,g488^2*g494^2],
[194,172,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[196,172,g468^2*g481*g487^2],
[198,172,g480^2],
[201,172,g492*g494],
[249,172,g481^2*g487*g492^2],
[254,172,g494],
[297,172,g487^2*g492*g494^2],
[344,172,g492^2*g494],
[383,172,g494^2],
[181,173,g492],
[192,173,g480],
[194,173,g494],
[195,173,g494^2],
[196,173,g467^2*g480^2*g492*g494^2],
[197,173,g447*g467*g480*g487^2*g492^2*g494],
[201,173,g473^2*g489],
[234,173,g494],
[249,173,g480^2*g494],
[250,173,g467*g480*g492^2*g494^2],
[254,173,g489*g494],
[298,173,g480*g494^2],
[302,173,g493],
[178,174,g492^2*g494^2],
[186,174,g487*g492^2*g494],
[193,174,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[195,174,g492^2],
[196,174,g423*g447*g480*g487^2*g492^2*g494],
[197,174,g389^2*g423^2*g447^2*g467^2*g480^2],
[198,174,g492*g494^2],
[199,174,g487*g492^2],
[200,174,g455*g474],
[201,174,g429*g433^2*g449*g451*g454^2*g455^2*g456^2*g469
    *g472^2*g474*g480^2*g482^2*g487*g488*g489^2*g493^2],
[231,174,g494^2],
[239,174,g492*g494^2],
[248,174,g494^2],
[249,174,g447*g467*g492^2*g494^2],
[250,174,g423^2*g447^2*g467^2*g480^2],
[251,174,g494],
[252,174,g492*g494^2],
[253,174,g473*g483],
[254,174,g451*g455^2*g473*g474^2*g483^2*g487^2*g493*g494^2],
[287,174,g494],
[297,174,g467*g480*g494^2],
[298,174,g447^2*g467^2*g480^2],
[300,174,g494],
[301,174,g494^2],
[302,174,g472*g473*g487^2*g489^2*g492^2*g493^2],
[344,174,g480],
[345,174,g467^2*g480^2],
[349,174,g489^2*g492^2],
[384,174,g480^2],
[388,174,g493^2*g494^2],
[196,175,g425^2*g449*g450^2*g467*g469^2*g481^2*g482^2*g487^2
    *g488*g494^2],
[197,175,g392*g428*g447^2*g449*g450^2*g467^2*g468*g469^2
    *g480^2*g481^2*g488*g492^2*g494],
[200,175,g472^2*g473^2*g487*g493^2],
[201,175,g472*g493^2*g494^2],
[249,175,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[250,175,g425*g450*g467^2*g469^2*g480^2*g481*g482*g487^2
    *g488*g492^2*g494^2],
[253,175,g489*g492*g494^2],
[254,175,g493^2*g494^2],
[298,175,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[301,175,g493*g494],
[197,176,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[200,176,g493*g494],
[182,177,g494^2],
[183,177,g492^2*g494],
[187,177,g492^2*g494],
[190,177,g488^2*g494],
[195,177,g493^2*g494^2],
[196,177,g472^2*g489*g492*g493*g494^2],
[197,177,g473^2*g487*g489*g492*g494^2],
[223,177,g494],
[236,177,g494^2],
[240,177,g494^2],
[249,177,g493^2*g494^2],
[250,177,g489*g492*g494^2],
[298,177,g493*g494],
[183,178,g487*g492*g494^2],
[187,178,g481*g487^2*g492*g494],
[190,178,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[191,178,g494],
[193,178,g493^2*g494^2],
[195,178,g472],
[196,178,g454^2*g472^2*g493*g494],
[197,178,g455^2*g473^2*g474^2*g483^2*g494],
[227,178,g494],
[236,178,g492*g494],
[240,178,g487*g492^2*g494],
[248,178,g493^2*g494^2],
[249,178,g472^2*g493*g494],
[250,178,g473^2*g483^2*g494],
[284,178,g494],
[288,178,g492*g494^2],
[297,178,g493*g494],
[298,178,g494],
[335,178,g494],
[183,179,g492^2],
[187,179,g487*g492^2*g494],
[190,179,g480],
[195,179,g493^2*g494^2],
[196,179,g432*g451^2*g454^2*g455^2*g473*g474*g481^2*g487
    *g492^2*g494],
[197,179,g429^2*g433*g449^2*g451*g454*g456*g469^2*g472^2
    *g474*g480*g482*g483*g487*g494^2],
[236,179,g494^2],
[240,179,g492*g494^2],
[249,179,g454*g472],
[250,179,g451^2*g455*g472^2*g473^2*g474*g483^2*g487^2*g489^2
    *g492^2*g494],
[288,179,g494],
[297,179,g472*g493^2*g494^2],
[298,179,g472^2*g473^2*g487*g489^2*g493*g494^2],
[344,179,g493^2*g494^2],
[345,179,g489*g492*g493^2*g494^2],
[384,179,g493*g494],
[226,181,g494^2],
[192,182,g481^2*g487*g492*g494^2],
[195,182,g487*g492^2],
[196,182,g487^2*g492^2],
[197,182,g448*g468^2*g481*g492*g494^2],
[198,182,g425^2*g449^2*g450^2*g467*g469*g481^2*g487*g488^2
    *g492],
[245,182,g487^2*g492*g494],
[248,182,g492*g494^2],
[249,182,g492^2*g494^2],
[250,182,g468*g481^2*g487*g494],
[251,182,g449^2*g469^2*g480*g482^2*g487^2*g488*g492^2*g494^2],
[293,182,g492^2*g494],
[296,182,g494],
[297,182,g494^2],
[298,182,g481*g487^2*g492],
[299,182,g488*g494],
[340,182,g494^2],
[345,182,g487*g492^2*g494],
[384,182,g492*g494^2],
[418,182,g494],
[192,183,g468*g487^2*g494^2],
[193,183,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492
    *g494],
[195,183,g481*g487^2*g494^2],
[196,183,g448^2*g492^2*g494],
[197,183,g424*g487*g492^2*g494],
[198,183,g392*g425*g428*g447^2*g449*g450^2*g468*g469*g481^2
    *g487^2*g488*g492*g494],
[199,183,g426^2*g449*g452^2*g469*g470^2*g482^2*g487*g488
    *g492^2*g494^2],
[200,183,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488*g489^2
    *g492*g493],
[230,183,g494],
[231,183,g492^2*g494],
[232,183,g494],
[245,183,g481*g492^2],
[246,183,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[248,183,g487*g492^2],
[249,183,g468^2*g494^2],
[250,183,g448*g492*g494^2],
[251,183,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488*g492
    *g494^2],
[280,183,g494^2],
[293,183,g487*g494^2],
[296,183,g492*g494^2],
[297,183,g481^2],
[298,183,g468*g494],
[299,183,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[340,183,g492],
[343,183,g494],
[344,183,g487^2],
[345,183,g481],
[346,183,g488^2*g494^2],
[379,183,g494],
[383,183,g492^2],
[384,183,g487],
[417,183,g494^2],
[418,183,g492],
[443,183,g494],
[196,184,g425*g449^2*g450*g467^2*g481*g488^2*g492^2*g494],
[197,184,g392^2*g425*g428^2*g447*g449*g467^2*g468^2*g469
    *g480^2*g482^2*g488^2*g492^2*g494^2],
[199,184,g451*g454*g455^2*g472*g473*g474^2*g483^2*g489^2
    ],
[200,184,g472^2*g489*g493^2*g494^2],
[201,184,g472^2*g493*g494],
[249,184,g449*g469*g480^2*g482*g487*g488*g492],
[250,184,g425^2*g449*g450^2*g467*g480^2*g481^2*g492^2*g494^2],
[252,184,g472^2*g473*g487^2*g489^2*g494^2],
[253,184,g493^2*g494],
[254,184,g493*g494],
[297,184,g488^2*g494^2],
[298,184,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[300,184,g489^2*g492^2*g493^2],
[345,184,g488*g494],
[347,184,g493^2*g494^2],
[188,185,g487^2*g492^2],
[189,185,g492^2],
[190,185,g487^2*g494^2],
[193,185,g493^2*g494^2],
[194,185,g472],
[196,185,g488^2],
[197,185,g390^2],
[198,185,g454^2*g472^2*g473*g487^2*g489^2*g493],
[199,185,g472*g489*g492*g493^2],
[200,185,g471],
[201,185,g434^2*g472*g475^2*g493],
[241,185,g492^2*g494^2],
[242,185,g494^2],
[243,185,g492^2],
[247,185,g493^2*g494^2],
[251,185,g472^2*g489^2*g492^2*g493^2],
[289,185,g494^2],
[291,185,g494^2],
[188,186,g492*g494],
[189,186,g494^2],
[190,186,g487*g492],
[191,186,g467^2*g480^2*g494^2],
[193,186,g472^2],
[197,186,g399^2*g403^2*g429^2*g432*g449^2*g455*g456*g468
    *g469^2*g472*g473^2*g474*g481^2*g482*g483^2*g487^2*g488*g489^2
    *g492*g493],
[198,186,g472^2*g489*g493^2*g494^2],
[199,186,g471*g493^2*g494^2],
[227,186,g492^2],
[241,186,g494],
[243,186,g492*g494],
[244,186,g480^2],
[246,186,g493*g494],
[251,186,g493^2*g494],
[277,186,g494^2],
[291,186,g494],
[192,187,g448^2*g481*g487^2*g492^2*g494^2],
[193,187,g392^2*g428^2*g447*g450*g468^2*g480*g481*g487*g488^2
    *g492^2*g494^2],
[195,187,g448*g468*g481*g487^2*g494^2],
[196,187,g424*g448^2*g468^2*g487*g492*g494^2],
[197,187,g391^2*g424^2*g448^2*g468^2*g481^2*g487^2*g492^2
    *g494^2],
[198,187,g392^2*g425^2*g449^2*g482*g488^2*g492*g494^2],
[199,187,g393^2*g426^2*g430^2*g452*g467*g480*g492^2],
[230,187,g494],
[231,187,g487^2*g494],
[232,187,g492^2],
[245,187,g468^2*g487*g492^2*g494^2],
[246,187,g425^2*g450^2*g467*g469*g481^2*g487*g492*g494^2],
[248,187,g468*g481*g487*g492^2],
[249,187,g448*g468^2*g481^2*g492*g494],
[250,187,g424^2*g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[251,187,g425^2*g449^2*g482*g488^2*g492*g494^2],
[252,187,g426^2*g452^2*g470^2*g480*g494^2],
[280,187,g492^2],
[281,187,g494^2],
[293,187,g481^2*g492*g494^2],
[294,187,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[296,187,g481*g487*g492*g494^2],
[297,187,g468*g481^2*g487^2*g494],
[298,187,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[299,187,g449^2*g482*g488^2*g492*g494^2],
[327,187,g494^2],
[340,187,g487^2*g494],
[343,187,g487*g492*g494],
[344,187,g481*g487^2*g492^2],
[345,187,g468^2*g481^2*g487^2*g492^2*g494^2],
[346,187,g482*g488^2*g492*g494^2],
[379,187,g492^2],
[382,187,g492*g494],
[383,187,g487*g492^2*g494^2],
[384,187,g481^2*g487^2*g492^2*g494^2],
[385,187,g488*g494],
[413,187,g494^2],
[416,187,g494],
[417,187,g492*g494^2],
[418,187,g487^2*g492^2*g494^2],
[442,187,g494],
[443,187,g492^2*g494^2],
[464,187,g494^2],
[189,188,g481*g492*g494^2],
[191,188,g468^2*g481*g487^2],
[192,188,g425*g449^2*g450*g467^2*g469*g480*g481*g487*g488^2
    *g492^2],
[193,188,g493],
[195,188,g425^2*g449^2*g450^2*g467*g469*g481^2*g487*g488^2
    *g492],
[196,188,g449^2*g469^2*g480*g487^2*g488^2*g492*g494],
[197,188,g425*g428^2*g447^2*g449*g450*g467*g468^2*g480^2
    *g481*g482^2*g492^2*g494^2],
[199,188,g403^2*g429*g432*g433^2*g451^2*g468*g472*g473*g489^2
    *g493*g494^2],
[200,188,g432*g488*g494^2],
[238,188,g492],
[239,188,g494^2],
[242,188,g487*g494],
[244,188,g481^2*g487*g492^2],
[245,188,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[248,188,g449^2*g469^2*g480*g482^2*g487^2*g488*g492^2*g494^2],
[249,188,g488^2],
[250,188,g449*g450^2*g467^2*g469*g480*g481^2*g482^2*g487
    *g488^2*g492^2*g494^2],
[252,188,g432^2*g451*g454*g455^2*g472^2*g473*g481*g483^2
    *g487*g492*g493^2*g494],
[253,188,g454],
[286,188,g494],
[290,188,g492],
[292,188,g487^2*g492*g494^2],
[296,188,g488*g494],
[298,188,g469^2*g480^2*g487^2],
[300,188,g454^2*g472^2*g473*g483*g489*g492^2*g494^2],
[301,188,g472],
[337,188,g494],
[339,188,g492^2*g494],
[345,188,g482^2*g492^2],
[347,188,g472^2*g493^2*g494^2],
[348,188,g493^2*g494^2],
[378,188,g494^2],
[384,188,g488^2*g494^2],
[386,188,g493*g494],
[193,189,g472^2*g489*g492*g493*g494^2],
[194,189,g454^2*g472^2*g493*g494],
[195,189,g488^2*g494^2],
[196,189,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[197,189,g393^2*g426^2*g470],
[198,189,g432^2*g451^2*g454*g472*g473*g474*g481*g483*g487^2
    *g489*g492^2*g494^2],
[199,189,g471^2*g493],
[200,189,g489^2*g492^2*g493^2*g494],
[201,189,g394^2*g427^2*g454^2*g471],
[238,189,g494],
[241,189,g487^2*g492^2*g494],
[246,189,g493^2*g494^2],
[247,189,g472^2*g493*g494],
[250,189,g426^2*g470],
[251,189,g454^2*g473*g487^2*g489^2],
[253,189,g493^2*g494^2],
[254,189,g427^2*g471*g472^2],
[289,189,g492^2*g494^2],
[295,189,g493*g494],
[298,189,g470],
[299,189,g472^2*g489^2*g492^2*g493*g494^2],
[302,189,g471*g493*g494],
[336,189,g494^2],
[192,190,g392^2*g425^2*g428^2*g447*g468^2*g469^2*g487*g488^2
    ],
[193,190,g489^2*g493^2*g494],
[194,190,g494],
[195,190,g392*g428*g447^2*g450*g467*g468*g469^2*g480^2*g481
    *g482*g488*g494],
[196,190,g392*g425*g428^2*g447^2*g449*g450*g467*g468^2*g480^2
    *g481*g482^2*g492^2*g494^2],
[197,190,g395^2*g428^2*g450^2*g469^2*g482^2*g488^2],
[198,190,g396^2],
[199,190,g397^2*g429^2*g451^2*g472^2*g473*g483^2*g489^2
    *g492*g493*g494],
[200,190,g433*g449*g468^2*g469*g480^2*g481*g482*g487^2*g488^2
    *g494^2],
[201,190,g474*g481*g487*g488*g492*g494],
[208,190,g494^2],
[238,190,g492*g494^2],
[239,190,g492^2*g494],
[245,190,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492],
[246,190,g493^2],
[248,190,g425*g450*g467^2*g469*g480*g481*g482^2*g487*g488
    ],
[249,190,g425*g449*g450^2*g467^2*g469*g480*g481^2*g482^2
    *g487*g488^2*g492^2*g494^2],
[250,190,g428^2*g450^2*g469^2*g482^2*g488^2],
[252,190,g429^2*g451^2*g472^2*g473*g483^2*g487*g489^2*g492
    *g493*g494],
[253,190,g455*g481^2*g487*g488^2*g492*g494],
[254,190,g483*g487*g492*g494],
[286,190,g494],
[287,190,g494^2],
[293,190,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[296,190,g449*g469*g480^2*g482*g487*g488^2*g492],
[297,190,g449*g469^2*g480^2*g487^2],
[298,190,g450^2*g469^2*g482^2*g488^2],
[300,190,g451^2*g472^2*g473*g483^2*g487*g489^2*g492^2*g493
    *g494],
[301,190,g473*g487^2*g492*g494],
[302,190,g489*g492*g494],
[343,190,g488^2*g494^2],
[344,190,g482*g488*g492*g494],
[345,190,g469^2*g482^2*g488^2],
[347,190,g472^2*g473*g483^2*g487*g489^2*g492^2*g493*g494^2],
[348,190,g489^2*g492^2*g493^2],
[349,190,g493*g494],
[383,190,g488*g494],
[384,190,g482^2*g488^2],
[386,190,g489*g492*g494^2],
[387,190,g493^2*g494^2],
[418,190,g488^2],
[420,190,g493*g494],
[193,191,g473^2*g487^2*g489],
[194,191,g455^2*g473^2*g474^2*g483^2*g494],
[195,191,g390^2*g426*g449^2*g452*g469^2*g470*g482*g487^2
    *g492*g494^2],
[196,191,g430*g452*g467^2*g480*g492*g494^2],
[197,191,g398^2*g430^2*g452^2*g470^2],
[198,191,g399^2*g432*g451*g454^2*g472*g473^2*g474^2*g481^2
    *g487^2*g489^2*g492*g493^2*g494^2],
[199,191,g453*g467^2*g471*g480^2*g489^2*g493^2*g494^2],
[201,191,g400^2*g431^2*g451*g453^2*g455^2*g471^2*g472*g473^2
    *g474^2*g480*g483^2*g487*g489*g492*g494^2],
[207,191,g494],
[239,191,g480],
[241,191,g481*g487*g494^2],
[246,191,g489*g492^2*g494],
[247,191,g473^2*g483^2*g494],
[249,191,g452*g470*g480^2*g494],
[250,191,g430^2*g452^2*g470^2],
[251,191,g432*g451*g454^2*g472*g473^2*g474^2*g481^2*g487^2
    *g489^2*g492*g493^2*g494^2],
[252,191,g471*g480^2*g493^2],
[254,191,g431^2*g453^2*g471^2*g472*g473*g487^2*g489*g492
    *g493^2*g494^2],
[289,191,g487*g492],
[294,191,g493*g494^2],
[295,191,g494],
[297,191,g470],
[298,191,g452^2*g470^2],
[299,191,g454*g473^2*g487*g493^2],
[302,191,g453^2*g471^2*g489^2*g492^2*g493^2*g494^2],
[336,191,g492*g494],
[345,191,g470^2],
[346,191,g472*g489*g492*g493^2*g494],
[349,191,g471^2*g493^2*g494^2],
[375,191,g494],
[195,192,g451^2*g454*g455*g474*g483^2*g489*g493*g494^2],
[196,192,g403*g429^2*g433*g451^2*g454*g455^2*g468^2*g472^2
    *g474*g489^2*g492^2],
[197,192,g397*g399^2*g432*g449*g451*g454^2*g469*g472*g473^2
    *g474^2*g480^2*g481^2*g482^2*g488*g489^2*g492^2*g493^2*g494],
[198,192,g401^2*g434*g472^2*g475*g493^2*g494],
[200,192,g489^2*g492^2*g493*g494^2],
[201,192,g490*g493*g494],
[235,192,g487*g492*g494],
[236,192,g481^2*g487^2*g494^2],
[240,192,g468*g481^2*g487],
[241,192,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[243,192,g425*g450*g467^2*g469^2*g480^2*g481*g482*g487^2
    *g488*g492^2*g494],
[248,192,g473^2*g487*g489*g492*g493^2*g494^2],
[249,192,g432*g451^2*g455*g481^2*g487*g489*g492*g494],
[250,192,g429*g432*g451*g454^2*g472*g473^2*g474^2*g481^2
    *g487^2*g489^2*g492*g493^2*g494^2],
[251,192,g434*g472^2*g475*g493^2*g494],
[253,192,g493^2*g494^2],
[283,192,g492*g494],
[284,192,g487^2*g492^2],
[288,192,g481*g487^2*g492],
[291,192,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[296,192,g489*g492*g494^2],
[297,192,g454*g472^2*g473^2*g483^2*g489*g493^2*g494^2],
[298,192,g451*g454*g473^2*g487*g493^2],
[330,192,g494],
[331,192,g492^2*g494^2],
[335,192,g487*g492^2*g494],
[343,192,g493*g494],
[344,192,g472*g493^2*g494^2],
[345,192,g472^2*g473^2*g483*g487^2*g489^2*g492*g493],
[370,192,g494^2],
[374,192,g492*g494^2],
[383,192,g493^2*g494^2],
[384,192,g489^2*g492^2*g493^2],
[408,192,g494],
[418,192,g493^2*g494^2],
[195,193,g434*g472^2*g475*g493*g494^2],
[196,193,g394*g493*g494],
[197,193,g400*g489^2*g493*g494^2],
[198,193,g490^2],
[199,193,g485*g491*g492*g493*g494^2],
[200,193,g462^2*g476^2*g491^2*g492*g493*g494^2],
[201,193,g402^2*g460^2*g476^2*g485*g490^2*g491*g492^2*g493^2
    ],
[209,193,g494],
[210,193,g494],
[216,193,g494],
[217,193,g492],
[221,193,g492],
[224,193,g487^2*g492^2*g494^2],
[236,193,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[239,193,g493^2*g494^2],
[240,193,g425*g449^2*g450*g467^2*g469*g480^2*g481*g487*g488^2
    *g492^2*g494^2],
[242,193,g493*g494],
[243,193,g493],
[244,193,g489^2*g492*g493^2*g494],
[249,193,g427],
[250,193,g431*g493^2],
[252,193,g490*g494],
[253,193,g491^2*g492*g493*g494^2],
[254,193,g460^2*g476^2*g485*g490^2*g491*g492^2*g493^2],
[268,193,g494],
[271,193,g494],
[274,193,g492^2*g494^2],
[288,193,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[292,193,g493^2*g494],
[297,193,g471^2],
[298,193,g453],
[301,193,g494],
[302,193,g485*g490^2*g491*g492^2*g493^2],
[322,193,g494^2],
[345,193,g471],
[349,193,g490*g494^2],
[199,194,g462^2*g476^2*g491^2*g492*g493*g494^2],
[210,194,g492*g494^2],
[217,194,g487^2*g494],
[238,194,g493*g494],
[242,194,g472],
[244,194,g473*g483],
[252,194,g491^2*g492*g493*g494^2],
[262,194,g494],
[268,194,g492^2],
[290,194,g493^2*g494^2],
[292,194,g494^2],
[300,194,g494],
[316,194,g494^2],
[196,195,g403^2*g432^2*g454^2*g472^2*g492^2*g493*g494^2],
[197,195,g404^2*g433^2*g448*g455^2*g468*g473^2*g481*g487
    *g489*g492*g494],
[198,195,g405^2*g434^2*g484*g493*g494],
[199,195,g406^2],
[200,195,g407^2],
[205,195,g492*g494^2],
[215,195,g487*g492^2*g494],
[223,195,g481^2*g492*g494^2],
[227,195,g494],
[231,195,g493*g494],
[235,195,g492^2],
[236,195,g487^2*g494^2],
[240,195,g468^2*g481*g487*g494^2],
[241,195,g449*g469*g480^2*g482*g487*g492*g494^2],
[243,195,g425^2*g449^2*g450^2*g467*g469*g480*g481^2*g482
    *g487*g494^2],
[245,195,g473*g487^2*g492*g493*g494],
[249,195,g432^2*g454^2*g472^2*g493],
[250,195,g433^2*g455^2*g468*g473^2*g481*g487*g489*g492],
[251,195,g434^2*g484*g493*g494],
[266,195,g492*g494^2],
[273,195,g487^2*g494],
[283,195,g494^2],
[284,195,g492^2],
[288,195,g481^2*g487*g492],
[289,195,g488^2*g494^2],
[291,195,g449^2*g469^2*g480*g482^2*g487^2*g488^2*g492^2
    *g494],
[293,195,g489^2*g492^2*g493^2],
[297,195,g454^2*g472^2*g493*g494],
[298,195,g455^2*g473^2*g481*g487*g489*g492*g494^2],
[299,195,g484*g493*g494],
[314,195,g494],
[321,195,g492^2],
[331,195,g494^2],
[335,195,g487^2*g492*g494],
[338,195,g488*g494],
[340,195,g493^2*g494^2],
[344,195,g472^2*g493*g494],
[345,195,g473^2*g487*g489*g492*g494^2],
[363,195,g494^2],
[374,195,g492^2*g494],
[383,195,g493*g494],
[384,195,g489*g492*g494^2],
[408,195,g494^2],
[418,195,g493*g494],
[197,196,g408^2*g424^2*g435^2*g448*g456^2*g468*g474^2*g481
    *g483^2*g487^2*g489^2*g492*g493^2*g494^2],
[198,196,g409^2*g436^2*g457^2*g484^2*g493^2*g494^2],
[199,196,g410^2*g459],
[202,196,g494^2],
[206,196,g481^2*g487^2*g494],
[211,196,g494],
[215,196,g487*g492^2*g494^2],
[218,196,g487^2*g492^2*g494],
[223,196,g468*g481*g487*g492*g494^2],
[225,196,g481*g487*g494^2],
[226,196,g480*g494^2],
[227,196,g447^2*g467*g480^2*g492],
[228,196,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[230,196,g493*g494],
[231,196,g472],
[232,196,g454^2*g472*g493*g494],
[235,196,g492],
[236,196,g468*g481^2*g487^2*g492^2],
[237,196,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494],
[240,196,g448^2*g487^2*g492*g494],
[241,196,g488],
[243,196,g425^2*g449*g450*g467*g469*g480*g481*g482*g487
    *g488^2*g492*g494^2],
[244,196,g452^2*g470*g480*g494^2],
[245,196,g432^2*g451*g454^2*g455^2*g472*g481*g483^2*g487^2
    *g489*g493*g494],
[246,196,g427^2*g471],
[248,196,g432*g494],
[250,196,g435^2*g448^2*g456^2*g468*g474^2*g481*g483^2*g487
    *g489^2*g492*g493^2*g494],
[251,196,g436^2*g457^2*g484^2*g493^2*g494^2],
[252,196,g459],
[258,196,g487^2*g492^2],
[266,196,g492*g494^2],
[273,196,g481*g487*g492*g494],
[275,196,g487*g492],
[277,196,g467^2*g480*g494],
[280,196,g493^2*g494^2],
[281,196,g472^2*g493^2*g494^2],
[283,196,g494],
[284,196,g481*g487^2*g492^2*g494^2],
[285,196,g488*g494],
[288,196,g468^2*g492^2*g494],
[291,196,g449^2*g469*g480*g487*g488^2*g494^2],
[292,196,g470^2],
[293,196,g454^2*g473*g483*g489^2*g493],
[294,196,g471],
[296,196,g454],
[298,196,g456^2*g468^2*g474^2*g481*g483^2*g487*g489^2*g492
    *g493^2*g494],
[299,196,g457^2*g484^2*g493^2*g494^2],
[306,196,g492^2*g494^2],
[314,196,g494],
[321,196,g487*g492*g494],
[323,196,g492*g494],
[325,196,g480^2],
[328,196,g493*g494],
[331,196,g487*g492^2*g494^2],
[335,196,g481^2*g494^2],
[338,196,g482^2*g488*g492^2*g494],
[340,196,g472^2*g493^2*g494^2],
[343,196,g472],
[345,196,g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2*g494],
[346,196,g484^2*g493^2*g494^2],
[363,196,g492*g494],
[365,196,g494],
[370,196,g492*g494^2],
[374,196,g487^2],
[377,196,g488^2*g494^2],
[379,196,g493*g494],
[382,196,g493^2*g494^2],
[384,196,g483^2*g487^2*g489^2*g492*g493^2*g494],
[397,196,g494],
[404,196,g494],
[408,196,g492^2],
[418,196,g489^2*g492^2*g493^2*g494],
[435,196,g494^2],
[443,196,g493^2*g494^2],
[198,197,g411^2*g437^2*g458^2*g475^2*g484^2*g488],
[199,197,g412^2*g438^2*g459^2*g471*g480^2*g493^2],
[202,197,g492],
[206,197,g468*g481^2*g487^2],
[212,197,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[215,197,g468^2*g481^2*g487*g492],
[219,197,g480*g494^2],
[220,197,g425*g447^2*g449^2*g450*g469*g480^2*g481*g487*g488^2
    ],
[223,197,g448^2*g468^2*g480*g481^2*g494^2],
[226,197,g467^2*g480*g492],
[227,197,g423],
[228,197,g425^2*g449^2*g450^2*g467*g481^2*g482^2*g492*g494^2],
[230,197,g489^2*g492^2*g493^2],
[231,197,g473*g483],
[232,197,g451*g455^2*g473*g474^2*g483^2*g487^2*g492^2*g493
    *g494],
[235,197,g468^2*g487*g492^2*g494],
[236,197,g448^2*g468^2*g481^2*g487^2*g492],
[237,197,g425*g449*g450*g467^2*g469^2*g481*g487^2*g488^2
    *g492*g494^2],
[240,197,g424],
[241,197,g449^2*g450*g467*g469*g480*g481*g482*g487*g488^2
    *g492*g494^2],
[242,197,g426],
[243,197,g428],
[244,197,g430],
[245,197,g429^2*g432^2*g451*g473^2*g474*g481*g483*g487*g489
    *g493^2],
[246,197,g431^2*g453^2*g471^2*g493],
[248,197,g433*g468^2*g481*g487*g492*g494],
[249,197,g435*g448*g468*g481*g487],
[251,197,g437^2*g458^2*g475^2*g484^2],
[252,197,g438^2*g459^2],
[255,197,g494],
[258,197,g481*g487^2*g492^2],
[266,197,g481^2*g487^2*g492*g494],
[270,197,g449*g467^2*g469*g482^2*g487*g488*g492^2*g494],
[273,197,g468^2*g481^2*g487^2],
[276,197,g480^2*g494],
[277,197,g447],
[278,197,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[280,197,g494^2],
[281,197,g472*g473*g487^2*g489^2*g492^2*g493^2*g494^2],
[283,197,g481^2*g492*g494^2],
[284,197,g468^2*g481^2*g487^2*g492^2*g494],
[285,197,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[288,197,g448],
[289,197,g469*g480*g482^2*g487*g488^2*g492^2*g494^2],
[290,197,g470^2],
[291,197,g450],
[292,197,g452],
[293,197,g451^2*g454^2*g472*g473^2*g483^2*g492^2],
[294,197,g453^2*g471^2],
[296,197,g455*g481^2*g487*g492*g494],
[297,197,g456*g468*g481*g487*g492],
[299,197,g458^2*g475^2*g484^2],
[300,197,g459^2],
[306,197,g487*g492^2*g494^2],
[314,197,g487^2*g492^2*g494],
[318,197,g480^2],
[321,197,g481^2*g487^2*g492^2],
[325,197,g467],
[328,197,g489^2*g492^2],
[330,197,g487^2*g494],
[331,197,g481^2*g487^2*g492^2*g494^2],
[332,197,g488^2*g494^2],
[335,197,g468],
[336,197,g482*g488^2*g492*g494^2],
[338,197,g469],
[339,197,g470],
[340,197,g472*g473*g483^2*g487*g489*g492*g493^2*g494],
[341,197,g471^2],
[343,197,g473*g487^2*g492*g494],
[344,197,g474*g481*g487*g492*g494],
[346,197,g475^2*g484^2],
[363,197,g487^2*g492^2*g494^2],
[366,197,g480],
[368,197,g493^2*g494^2],
[369,197,g492^2],
[370,197,g487^2*g492^2*g494^2],
[374,197,g481],
[375,197,g488*g494],
[377,197,g482],
[379,197,g489*g492*g494^2],
[382,197,g489^2*g492^2*g493^2],
[383,197,g483*g487*g492*g494],
[385,197,g484^2],
[397,197,g492^2*g494^2],
[403,197,g494^2],
[404,197,g492^2*g494^2],
[408,197,g487],
[411,197,g488],
[413,197,g493*g494],
[416,197,g493^2*g494^2],
[417,197,g489*g492*g494],
[429,197,g494^2],
[433,197,g494^2],
[435,197,g492],
[442,197,g493*g494],
[456,197,g494],
[199,198,g413^2*g439^2*g460^2*g485^2*g490^2*g491*g492^2
    *g493^2],
[200,198,g441^2*g462^2*g484*g485*g491^2*g492*g493^2],
[201,198,g476^2*g485^2*g490^2],
[209,198,g494],
[215,198,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[223,198,g425^2*g450^2*g467*g469*g480^2*g481^2*g487*g492^2
    *g494],
[227,198,g494^2],
[235,198,g449*g469*g480^2*g482*g487*g492*g494^2],
[236,198,g425^2*g449*g450^2*g467*g480^2*g481^2*g488*g492^2
    *g494^2],
[238,198,g472*g489*g492*g493],
[239,198,g493*g494^2],
[240,198,g425],
[242,198,g454*g472^2*g473^2*g487*g489^2*g492^2*g494],
[244,198,g432^2*g451^2*g473^2*g474*g481*g483*g487*g489*g493^2
    *g494],
[245,198,g434^2*g472*g475^2*g494],
[248,198,g434],
[249,198,g436],
[250,198,g437],
[252,198,g439^2*g460^2*g485^2*g490^2*g491*g492^2*g493^2
    ],
[253,198,g462^2*g485*g491^2*g492*g493*g494^2],
[254,198,g485^2*g490^2],
[273,198,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[283,198,g488^2*g494^2],
[284,198,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[288,198,g449],
[290,198,g472*g489*g492*g493^2*g494],
[292,198,g454^2*g472^2*g473*g487^2*g489*g492^2*g493^2*g494],
[296,198,g484^2*g493^2*g494^2],
[297,198,g457],
[298,198,g458],
[300,198,g460^2*g485^2*g490^2*g491*g492^2*g493^2],
[301,198,g485*g491^2*g492*g493*g494^2],
[302,198,g490^2],
[331,198,g488*g494],
[335,198,g482^2*g492^2],
[339,198,g472^2*g489^2*g492^2*g493*g494^2],
[344,198,g484*g493*g494],
[345,198,g475],
[347,198,g485^2*g490^2*g491*g492^2*g493^2],
[348,198,g490*g494],
[374,198,g488^2*g494^2],
[384,198,g484],
[386,198,g490^2*g494^2],
[200,199,g491^2],
[201,199,g414^2*g440^2*g460^2*g461^2*g476^2*g485^2*g490^2
    *g491^2*g492*g493],
[209,199,g494],
[214,199,g468*g481^2*g487],
[217,199,g480*g494^2],
[221,199,g448^2*g468^2*g480*g481^2*g494^2],
[222,199,g449*g469*g480^2*g482^2*g487*g488*g492^2],
[224,199,g467^2*g480*g492],
[227,199,g492^2],
[237,199,g472*g473^2*g487*g489^2*g492^2*g494^2],
[240,199,g426*g452*g470*g480^2*g494],
[241,199,g432*g451^2*g454*g455*g472^2*g473^2*g481^2*g487^2
    *g493],
[243,199,g429*g494],
[244,199,g471^2*g480*g493],
[246,199,g490^2*g494^2],
[247,199,g491*g492^2*g493^2],
[249,199,g459^2],
[250,199,g438],
[251,199,g439],
[254,199,g440^2*g461^2*g485*g491*g492^2*g493^2*g494^2],
[265,199,g481*g487^2*g492],
[271,199,g468^2*g481^2*g487^2],
[274,199,g480^2*g494],
[277,199,g494^2],
[285,199,g489*g492*g494^2],
[289,199,g454*g473^2*g483^2*g489^2*g492*g494^2],
[291,199,g451],
[295,199,g494^2],
[298,199,g459],
[299,199,g460],
[302,199,g461^2*g490*g494^2],
[313,199,g487*g492^2*g494],
[319,199,g481^2*g487^2*g492^2],
[332,199,g493*g494],
[336,199,g472*g493^2*g494^2],
[338,199,g472*g473^2*g483*g487^2*g489*g493^2*g494^2],
[346,199,g485*g491^2*g492*g493*g494^2],
[357,199,g492*g494^2],
[361,199,g487^2*g492^2*g494^2],
[375,199,g493^2*g494^2],
[377,199,g489^2*g492^2*g493^2],
[385,199,g490*g494],
[392,199,g494],
[395,199,g492^2*g494^2],
[411,199,g493^2*g494^2],
[428,199,g494^2],
[201,200,g415^2*g488^2*g494^2],
[210,200,g480^2],
[212,200,g493*g494],
[214,200,g481^2*g487*g492],
[215,200,g494],
[216,200,g494^2],
[217,200,g492],
[220,200,g472^2*g493*g494],
[221,200,g468*g494],
[222,200,g488^2*g494^2],
[223,200,g492^2],
[227,200,g473^2*g483^2*g494],
[228,200,g489^2*g492^2*g493^2],
[237,200,g493*g494^2],
[241,200,g454^2*g472^2*g493*g494],
[242,200,g493*g494],
[243,200,g455^2*g473^2*g481*g487*g488*g489*g492],
[245,200,g493*g494],
[246,200,g491*g492^2*g493^2],
[251,200,g462],
[254,200,g488^2*g494^2],
[265,200,g487^2*g492*g494],
[268,200,g494],
[270,200,g493*g494],
[271,200,g481],
[273,200,g494^2],
[277,200,g494],
[278,200,g493^2*g494^2],
[289,200,g472^2*g493*g494],
[291,200,g473^2*g487*g489*g492*g494^2],
[294,200,g494^2],
[299,200,g485^2*g490^2*g491*g492^2*g493^2],
[313,200,g492^2*g494],
[319,200,g487],
[336,200,g493*g494],
[338,200,g489*g492*g494^2],
[346,200,g490^2*g494^2],
[357,200,g494^2],
[361,200,g492],
[377,200,g493*g494],
[395,200,g494],
[203,201,g468*g481^2*g487^2],
[210,201,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494],
[214,201,g487^2],
[217,201,g425*g447^2*g449^2*g450*g469*g480^2*g481*g488^2
    *g492^2],
[219,201,g493*g494],
[220,201,g454*g472],
[221,201,g481^2*g487^2*g492^2*g494^2],
[223,201,g493*g494],
[224,201,g423*g481*g494],
[225,201,g494^2],
[226,201,g489^2*g493^2*g494^2],
[227,201,g451^2*g455*g472^2*g473^2*g474*g483^2*g487^2*g489^2
    *g492^2],
[228,201,g493*g494],
[237,201,g493^2*g494^2],
[242,201,g427*g472*g493*g494],
[243,201,g483^2*g487^2*g489^2*g492*g493^2*g494],
[244,201,g431*g472^2*g473^2*g487*g492*g493^2*g494^2],
[246,201,g460*g476],
[251,201,g485],
[252,201,g440*g485^2*g490^2*g491^2*g492*g493],
[253,201,g488*g494],
[256,201,g481*g487^2*g492^2],
[265,201,g492^2],
[268,201,g449*g467^2*g469*g482^2*g487*g488*g492],
[270,201,g472*g493^2*g494^2],
[271,201,g487^2*g492^2*g494^2],
[274,201,g447*g487],
[276,201,g493^2],
[277,201,g472^2*g473^2*g487*g489^2*g493*g494^2],
[290,201,g471^2*g493^2*g494^2],
[291,201,g489^2*g492^2*g493^2*g494],
[292,201,g453*g489*g492],
[294,201,g485^2*g491^2*g492*g493*g494^2],
[299,201,g490],
[300,201,g461*g490^2*g494],
[304,201,g487*g492^2*g494^2],
[313,201,g494^2],
[316,201,g480^2*g494^2],
[318,201,g493^2*g494^2],
[319,201,g492^2*g494^2],
[322,201,g467*g492],
[325,201,g489*g492*g493^2*g494^2],
[338,201,g493^2*g494^2],
[339,201,g471*g493*g494],
[341,201,g490^2*g494],
[351,201,g492*g494^2],
[361,201,g494^2],
[364,201,g480*g494],
[366,201,g493*g494],
[389,201,g494],
[250,202,g494^2],
[254,203,g481^2*g494^2],
[302,203,g487^2],
[349,203,g492^2],
[388,203,g494^2],
[248,205,g494^2],
[249,206,g487*g494^2],
[250,206,g481^2*g494^2],
[297,206,g492],
[298,206,g487^2],
[344,206,g494],
[345,206,g492^2],
[384,206,g494^2],
[247,210,g494^2],
[252,214,g481^2*g492*g494^2],
[253,214,g487*g492*g494],
[254,214,g492*g494^2],
[300,214,g487^2*g494],
[301,214,g492*g494],
[302,214,g494],
[347,214,g492^2],
[348,214,g494],
[386,214,g494^2],
[248,215,g492^2],
[249,215,g492^2],
[250,215,g481*g492*g494],
[296,215,g494^2],
[297,215,g494^2],
[298,215,g487*g494],
[345,215,g492],
[384,215,g494],
[246,217,g494^2],
[247,217,g492*g494^2],
[253,217,g494^2],
[254,217,g449^2*g467*g469^2*g480^2*g482*g487^2*g492^2*g494],
[295,217,g494],
[302,217,g480*g494],
[249,218,g492],
[297,218,g494],
[250,220,g449^2*g467*g469^2*g480^2*g482*g487^2*g492],
[253,220,g493^2*g494^2],
[254,220,g472^2*g493^2*g494^2],
[298,220,g480],
[302,220,g493*g494],
[246,221,g494^2],
[252,221,g468*g492^2*g494^2],
[253,221,g481^2*g487^2*g492^2*g494^2],
[254,221,g487],
[300,221,g481*g494^2],
[301,221,g487^2*g492^2*g494^2],
[302,221,g492],
[347,221,g487],
[348,221,g492^2*g494^2],
[349,221,g494],
[386,221,g492],
[387,221,g494^2],
[420,221,g494],
[248,223,g487*g492^2*g494],
[249,223,g481^2*g487*g492*g494],
[250,223,g468*g492^2*g494^2],
[251,223,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[253,223,g494],
[296,223,g492*g494^2],
[297,223,g487^2*g492*g494],
[298,223,g481*g494^2],
[343,223,g494],
[344,223,g492^2*g494],
[345,223,g487],
[383,223,g494^2],
[384,223,g492],
[418,223,g494],
[246,224,g492],
[252,224,g480*g494^2],
[254,224,g447^2*g467^2*g480^2*g487^2*g492^2*g494^2],
[294,224,g494],
[302,224,g467^2*g480^2*g492^2*g494^2],
[349,224,g480^2*g494^2],
[249,225,g487^2*g492*g494^2],
[297,225,g492^2*g494],
[344,225,g494^2],
[250,226,g480*g494^2],
[254,226,g493],
[239,227,g494],
[249,227,g467*g480*g494^2],
[250,227,g447^2*g467^2*g480^2],
[252,227,g494],
[253,227,g494^2],
[254,227,g472*g473*g487^2*g489^2*g492^2*g493^2*g494^2],
[297,227,g480],
[298,227,g467^2*g480^2],
[302,227,g489^2*g492^2],
[345,227,g480^2],
[349,227,g493^2*g494^2],
[250,228,g449*g469*g480^2*g482^2*g487*g488*g492^2*g494^2],
[253,228,g493*g494],
[250,230,g493*g494],
[236,231,g494],
[240,231,g492*g494^2],
[249,231,g493*g494],
[250,231,g494],
[288,231,g494],
[240,232,g494],
[249,232,g472*g493^2*g494^2],
[250,232,g472^2*g473^2*g487*g489^2*g493*g494^2],
[297,232,g493^2*g494^2],
[298,232,g489*g492*g493^2*g494^2],
[345,232,g493*g494],
[245,235,g492^2*g494],
[248,235,g494],
[249,235,g494^2],
[250,235,g481*g487^2*g492],
[251,235,g488*g494],
[293,235,g494^2],
[298,235,g487*g492^2*g494],
[345,235,g492*g494^2],
[384,235,g494],
[245,236,g487*g494^2],
[248,236,g492*g494^2],
[249,236,g481^2],
[250,236,g468*g494],
[251,236,g449*g469*g480^2*g482*g487*g488*g492*g494^2],
[293,236,g492],
[296,236,g494],
[297,236,g487^2],
[298,236,g481],
[299,236,g488^2*g494^2],
[340,236,g494],
[344,236,g492^2],
[345,236,g487],
[383,236,g494^2],
[384,236,g492],
[418,236,g494],
[249,237,g488^2*g494^2],
[250,237,g449^2*g469^2*g480*g482^2*g487^2*g492^2*g494^2],
[252,237,g489^2*g492^2*g493^2],
[298,237,g488*g494],
[300,237,g493^2*g494^2],
[241,238,g494^2],
[243,238,g494^2],
[243,239,g494],
[245,240,g481^2*g492*g494^2],
[246,240,g449^2*g469^2*g480*g482*g487^2*g492*g494],
[248,240,g481*g487*g492*g494^2],
[249,240,g468*g481^2*g487^2*g494],
[250,240,g448^2*g468^2*g481^2*g487^2*g492^2*g494^2],
[251,240,g449^2*g482*g488^2*g492*g494^2],
[280,240,g494^2],
[293,240,g487^2*g494],
[296,240,g487*g492*g494],
[297,240,g481*g487^2*g492^2],
[298,240,g468^2*g481^2*g487^2*g492^2*g494^2],
[299,240,g482*g488^2*g492*g494^2],
[340,240,g492^2],
[343,240,g492*g494],
[344,240,g487*g492^2*g494^2],
[345,240,g481^2*g487^2*g492^2*g494^2],
[346,240,g488*g494],
[379,240,g494^2],
[382,240,g494],
[383,240,g492*g494^2],
[384,240,g487^2*g492^2*g494^2],
[417,240,g494],
[418,240,g492^2*g494^2],
[443,240,g494^2],
[242,241,g492],
[244,241,g487^2*g492*g494^2],
[248,241,g488*g494],
[250,241,g469^2*g480^2*g487^2],
[252,241,g454^2*g472^2*g473*g483*g489*g492^2*g494^2],
[253,241,g472],
[290,241,g494],
[292,241,g492^2*g494],
[298,241,g482^2*g492^2],
[300,241,g472^2*g493^2*g494^2],
[301,241,g493^2*g494^2],
[339,241,g494^2],
[345,241,g488^2*g494^2],
[347,241,g493*g494],
[247,242,g493*g494],
[250,242,g470],
[251,242,g472^2*g489^2*g492^2*g493*g494^2],
[254,242,g471*g493*g494],
[289,242,g494^2],
[245,243,g449^2*g469^2*g480*g482*g487^2*g492*g494^2],
[248,243,g449*g469*g480^2*g482*g487*g488^2*g492],
[249,243,g449*g469^2*g480^2*g487^2],
[250,243,g450^2*g469^2*g482^2*g488^2],
[252,243,g451^2*g472^2*g473*g483^2*g487*g489^2*g492^2*g493
    *g494^2],
[253,243,g473*g487^2*g492*g494],
[254,243,g489*g492*g494],
[296,243,g488^2*g494^2],
[297,243,g482*g488*g492*g494],
[298,243,g469^2*g482^2*g488^2],
[300,243,g472^2*g473*g483^2*g487*g489^2*g492^2*g493*g494^2],
[301,243,g489^2*g492^2*g493^2],
[302,243,g493*g494],
[344,243,g488*g494],
[345,243,g482^2*g488^2],
[347,243,g489*g492*g494^2],
[348,243,g493^2*g494^2],
[384,243,g488^2],
[386,243,g493*g494],
[246,244,g493*g494^2],
[247,244,g494],
[249,244,g470],
[250,244,g452^2*g470^2],
[251,244,g454*g473^2*g487*g493^2],
[254,244,g453^2*g471^2*g489^2*g492^2*g493^2*g494^2],
[289,244,g492*g494],
[298,244,g470^2],
[299,244,g472*g489*g492*g493^2*g494],
[302,244,g471^2*g493^2*g494^2],
[336,244,g494],
[248,245,g489*g492*g494^2],
[249,245,g454*g472^2*g473^2*g483^2*g489*g493^2*g494^2],
[250,245,g451*g454*g473^2*g487*g493^2],
[283,245,g494],
[284,245,g492^2*g494^2],
[288,245,g487*g492^2*g494],
[296,245,g493*g494],
[297,245,g472*g493^2*g494^2],
[298,245,g472^2*g473^2*g483*g487^2*g489^2*g492*g493],
[331,245,g494^2],
[335,245,g492*g494^2],
[344,245,g493^2*g494^2],
[345,245,g489^2*g492^2*g493^2],
[374,245,g494],
[384,245,g493^2*g494^2],
[249,246,g471^2],
[250,246,g453],
[253,246,g494],
[254,246,g485*g490^2*g491*g492^2*g493^2],
[274,246,g494^2],
[298,246,g471],
[302,246,g490*g494^2],
[252,247,g494],
[268,247,g494^2],
[249,248,g454^2*g472^2*g493*g494],
[250,248,g455^2*g473^2*g481*g487*g489*g492*g494^2],
[251,248,g484*g493*g494],
[266,248,g494],
[273,248,g492^2],
[284,248,g494^2],
[288,248,g487^2*g492*g494],
[291,248,g488*g494],
[293,248,g493^2*g494^2],
[297,248,g472^2*g493*g494],
[298,248,g473^2*g487*g489*g492*g494^2],
[321,248,g494^2],
[335,248,g492^2*g494],
[344,248,g493*g494],
[345,248,g489*g492*g494^2],
[374,248,g494^2],
[384,248,g493*g494],
[250,249,g456^2*g468^2*g474^2*g481*g483^2*g487*g489^2*g492
    *g493^2*g494],
[251,249,g457^2*g484^2*g493^2*g494^2],
[258,249,g492^2*g494^2],
[266,249,g494],
[273,249,g487*g492*g494],
[275,249,g492*g494],
[277,249,g480^2],
[281,249,g493*g494],
[284,249,g487*g492^2*g494^2],
[288,249,g481^2*g494^2],
[291,249,g482^2*g488*g492^2*g494],
[293,249,g472^2*g493^2*g494^2],
[296,249,g472],
[298,249,g474^2*g481^2*g483^2*g487*g489^2*g492*g493^2*g494],
[299,249,g484^2*g493^2*g494^2],
[306,249,g494^2],
[321,249,g492*g494],
[323,249,g494],
[331,249,g492*g494^2],
[335,249,g487^2],
[338,249,g488^2*g494^2],
[340,249,g493*g494],
[343,249,g493^2*g494^2],
[345,249,g483^2*g487^2*g489^2*g492*g493^2*g494],
[363,249,g494],
[370,249,g494],
[374,249,g492^2],
[384,249,g489^2*g492^2*g493^2*g494],
[408,249,g494^2],
[418,249,g493^2*g494^2],
[251,250,g458^2*g475^2*g484^2],
[252,250,g459^2],
[258,250,g487*g492^2*g494^2],
[266,250,g487^2*g492^2*g494],
[270,250,g480^2],
[273,250,g481^2*g487^2*g492^2],
[277,250,g467],
[281,250,g489^2*g492^2],
[283,250,g487^2*g494],
[284,250,g481^2*g487^2*g492^2*g494^2],
[285,250,g488^2*g494^2],
[288,250,g468],
[289,250,g482*g488^2*g492*g494^2],
[291,250,g469],
[292,250,g470],
[293,250,g472*g473*g483^2*g487*g489*g492*g493^2*g494],
[294,250,g471^2],
[296,250,g473*g487^2*g492*g494],
[297,250,g474*g481*g487*g492*g494],
[299,250,g475^2*g484^2],
[306,250,g492*g494^2],
[314,250,g492^2*g494^2],
[321,250,g487^2*g492^2*g494^2],
[325,250,g480],
[328,250,g493^2*g494^2],
[330,250,g492^2],
[331,250,g487^2*g492^2*g494^2],
[335,250,g481],
[336,250,g488*g494],
[338,250,g482],
[340,250,g489*g492*g494^2],
[343,250,g489^2*g492^2*g493^2],
[344,250,g483*g487*g492*g494],
[346,250,g484^2],
[363,250,g492^2*g494^2],
[369,250,g494^2],
[370,250,g492^2*g494^2],
[374,250,g487],
[377,250,g488],
[379,250,g493*g494],
[382,250,g493^2*g494^2],
[383,250,g489*g492*g494],
[397,250,g494^2],
[404,250,g494^2],
[408,250,g492],
[417,250,g493*g494],
[435,250,g494],
[252,251,g460^2*g485^2*g490^2*g491*g492^2*g493^2],
[253,251,g485*g491^2*g492*g493*g494^2],
[254,251,g490^2],
[284,251,g488*g494],
[288,251,g482^2*g492^2],
[292,251,g472^2*g489^2*g492^2*g493*g494^2],
[297,251,g484*g493*g494],
[298,251,g475],
[300,251,g485^2*g490^2*g491*g492^2*g493^2],
[301,251,g490*g494],
[335,251,g488^2*g494^2],
[345,251,g484],
[347,251,g490^2*g494^2],
[254,252,g461^2*g490*g494^2],
[265,252,g487*g492^2*g494],
[271,252,g481^2*g487^2*g492^2],
[285,252,g493*g494],
[289,252,g472*g493^2*g494^2],
[291,252,g472*g473^2*g483*g487^2*g489*g493^2*g494^2],
[299,252,g485*g491^2*g492*g493*g494^2],
[313,252,g492*g494^2],
[319,252,g487^2*g492^2*g494^2],
[336,252,g493^2*g494^2],
[338,252,g489^2*g492^2*g493^2],
[346,252,g490*g494],
[357,252,g494],
[361,252,g492^2*g494^2],
[377,252,g493^2*g494^2],
[395,252,g494^2],
[265,253,g492^2*g494],
[271,253,g487],
[289,253,g493*g494],
[291,253,g489*g492*g494^2],
[299,253,g490^2*g494^2],
[313,253,g494^2],
[319,253,g492],
[338,253,g493*g494],
[361,253,g494],
[256,254,g487*g492^2*g494^2],
[265,254,g494^2],
[268,254,g480^2*g494^2],
[270,254,g493^2*g494^2],
[271,254,g492^2*g494^2],
[274,254,g467*g492],
[277,254,g489*g492*g493^2*g494^2],
[291,254,g493^2*g494^2],
[292,254,g471*g493*g494],
[294,254,g490^2*g494],
[304,254,g492*g494^2],
[319,254,g494^2],
[322,254,g480*g494],
[325,254,g493*g494],
[351,254,g494],
[302,256,g492^2],
[349,256,g494^2],
[297,258,g494],
[298,258,g492^2],
[345,258,g494^2],
[300,265,g492^2],
[301,265,g494],
[347,265,g494^2],
[298,266,g492],
[345,266,g494],
[300,271,g487],
[301,271,g492^2*g494^2],
[302,271,g494],
[347,271,g492],
[348,271,g494^2],
[386,271,g494],
[296,273,g494],
[297,273,g492^2*g494],
[298,273,g487],
[344,273,g494^2],
[345,273,g492],
[384,273,g494],
[302,274,g480^2*g494^2],
[297,275,g494^2],
[298,277,g480^2],
[302,277,g493^2*g494^2],
[298,281,g493*g494],
[298,283,g492*g494^2],
[345,283,g494],
[293,284,g494],
[297,284,g492^2],
[298,284,g487],
[344,284,g494^2],
[345,284,g492],
[384,284,g494],
[293,288,g492^2],
[296,288,g492*g494],
[297,288,g487*g492^2*g494^2],
[298,288,g481^2*g487^2*g492^2*g494^2],
[299,288,g488*g494],
[340,288,g494^2],
[343,288,g494],
[344,288,g492*g494^2],
[345,288,g487^2*g492^2*g494^2],
[383,288,g494],
[384,288,g492^2*g494^2],
[418,288,g494^2],
[292,289,g494^2],
[298,289,g488^2*g494^2],
[300,289,g493*g494],
[297,291,g488*g494],
[298,291,g482^2*g488^2],
[300,291,g489*g492*g494^2],
[301,291,g493^2*g494^2],
[345,291,g488^2],
[347,291,g493*g494],
[297,293,g493^2*g494^2],
[298,293,g489^2*g492^2*g493^2],
[335,293,g494],
[345,293,g493^2*g494^2],
[297,296,g493*g494],
[298,296,g489*g492*g494^2],
[335,296,g494^2],
[345,296,g493*g494],
[298,297,g483^2*g487^2*g489^2*g492*g493^2*g494],
[321,297,g494],
[331,297,g494],
[335,297,g492^2],
[345,297,g489^2*g492^2*g493^2*g494],
[374,297,g494^2],
[384,297,g493^2*g494^2],
[299,298,g484^2],
[306,298,g494],
[314,298,g494^2],
[321,298,g492^2*g494^2],
[330,298,g494^2],
[331,298,g492^2*g494^2],
[335,298,g487],
[338,298,g488],
[340,298,g493*g494],
[343,298,g493^2*g494^2],
[344,298,g489*g492*g494],
[363,298,g494^2],
[370,298,g494^2],
[374,298,g492],
[383,298,g493*g494],
[408,298,g494],
[300,299,g490^2*g494^2],
[313,300,g494],
[319,300,g492^2*g494^2],
[338,300,g493^2*g494^2],
[361,300,g494^2],
[319,301,g494],
[304,302,g494],
[347,319,g494],
[345,321,g494],
[345,331,g494],
[344,335,g494],
[345,335,g492^2*g494^2],
[384,335,g494^2],
[345,344,g493^2*g494^2],
[374,345,g494],
];
for x in r do SetCommutator(rws,x[1],x[2],x[3]);od;
return GroupByRwsNC(rws);
end;
G:=G();
Print("#I A group of order ",Size(G)," has been defined.\n");
Print("#I It is called G\n");

x2 := G.1; x3 := G.2; x4 := G.3; z1 := G.4; z2 := G.5; z3 := G.6; z4 := G.7; x1 := Comm(z1,z2);
gens := Pcgs(G){[1..7]};

G := Group(gens);

rels := [
         "x1^1 = LeftNormedComm([z1,z2])",
         "x2^9 = LeftNormedComm([z1,z3])",
         "x3^81 = LeftNormedComm([z1,z4])",
         "x4^729 = LeftNormedComm([z2,z3])",
         "x3^19683 * x4^59049 = LeftNormedComm([z2,z4,z1])^9",
         "x2^19683 * x4^177147 = LeftNormedComm([z2,z4,z2])^81",
         "x2^59049 * x3^177147 = LeftNormedComm([z2,z4,z3])^729",
         "x1^59049 * x3^531441 = LeftNormedComm([z2,z4,z4])^6561",
         "x1^177147 * x2^531441 = One(G)"];

w := "LeftNormedComm([x1,x2,x3])^19683 * LeftNormedComm([x1,x4,x2])^59049 * LeftNormedComm([x1,x4,x3])^177147 * LeftNormedComm([x2,x4,x3])^531441";

for r in rels do Print(r, ": ",EvalString(r),"\n"); od;

Print("w = ",w," = ",EvalString(w),"\n");

Print("NilpotencyClassOfGroup(G) = ",NilpotencyClassOfGroup(G),"\n");

